Higher-Point Integrands in N=4 super Yang-Mills Theory

We compute the integrands of five-, six-, and seven-point correlation functions of twenty-prime operators with general polarizations at the two-loop order in N=4 super Yang-Mills theory. In addition, we compute the integrand of the five-point function at three-loop order. Using the operator product expansion, we extract the two-loop four-point function of one Konishi operator and three twenty-prime operators. Two methods were used for computing the integrands. The first method is based on constructing an ansatz, and then numerically fitting for the coefficients using the twistor-space reformulation of N=4 super Yang-Mills theory. The second method is based on the OPE decomposition. Only very few correlator integrands for more than four points were known before. Our results can be used to test conjectures, and to make progresses on the integrability-based hexagonalization approach for correlation functions.

==> anc/CorrelatorInLimit.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This is the result of the five point function in the limit Subscript[x, 12]^2->0 (and then Subscript[x, 2]->Subscript[x, 1]), after removing a scalar operator. The correlator, in this limit, can be expanded in Subscript[\[CapitalSigma], Subscript[n, 1], Subscript[n, 2]] \[ScriptCapitalA]4pt[u,v][n1,n2](1-\[ScriptU][5])^n1 (1-\[ScriptU][2])^n2. The map from cross ratios to polarizations of four point functions is immediate after using formula 5.9 of the paper and plugging in the definitions of the cross ratios.  *)
(**)
(*Here we are using the notation \[ScriptCapitalI]3->\[CapitalPhi]2[u,v], u=z*zb, v = (1-z)(1-zb). *)


(* Created with the Wolfram Language : www.wolfram.com *)
{\[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][0, 0] -> 
  (-16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*(12 - zb^2 - zb^3 + 
      z^2*(-1 + 37*zb - 46*zb^2) - z*zb*(46 - 37*zb + zb^2) + 
      z^3*(-1 - zb + 12*zb^3))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^2)/
    (15*z*zb) - (32*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (60 + 3*zb - 3*zb^2 + 12*z^3*zb*(1 - 3*zb + 2*zb^2) + 
      z*(3 - 62*zb + 17*zb^2 + 12*zb^3) - z^2*(3 - 17*zb + 8*zb^2 + 36*zb^3))*
     \[CapitalPhi]2[1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/(15*z^2*zb^2) + 
   (64*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*(6 + 12*zb - 3*zb^2 + 
      3*z^2*(-1 + 4*zb + 2*zb^2) + 2*z*(6 - 7*zb + 6*zb^2))*
     \[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/(15*z^2*zb^2) - 
   (32*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*(12*(2 - 3*zb + zb^2) + 
      3*z^3*zb*(-1 + zb + 20*zb^2) + z^2*(12 + 17*zb - 62*zb^2 + 3*zb^3) - 
      z*(36 + 8*zb - 17*zb^2 + 3*zb^3))*\[CapitalPhi]2[z*zb, 
      (1 - z)*(1 - zb)])/(15*z^2*zb^2), 
 \[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][0, 1] -> 
  (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(zb*(-24 - 12*zb - 9*zb^2 + 5*zb^3) + 
      z^4*(8 - 5*zb + zb^2 - 84*zb^3 + 120*zb^4) - 
      2*z*(36 - 72*zb - 20*zb^2 + 3*zb^3 + 7*zb^4 + 6*zb^5) + 
      3*z^2*(-12 + 111*zb - 223*zb^2 + 103*zb^3 + 9*zb^4 + 12*zb^5) - 
      2*z^3*(-10 + 149*zb - 335*zb^2 + 200*zb^3 + 24*zb^4 + 12*zb^5))*Log[u]*
     \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^2) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (zb*(-72 - 12*zb - 5*zb^2 + 9*zb^3) + z^4*(4 - 9*zb + zb^2 - 36*zb^3 + 
        120*zb^4) - 2*z*(12 - 72*zb - 110*zb^2 + 79*zb^3 + 5*zb^4 + 6*zb^5) + 
      3*z^2*(-12 + 51*zb - 223*zb^2 + 163*zb^3 + 9*zb^4 + 12*zb^5) - 
      2*z^3*(-8 + 73*zb - 245*zb^2 + 200*zb^3 + 48*zb^4 + 12*zb^5))*Log[v]*
     \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^2*zb) - 
   (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-(zb^2*(-12 + zb^2 + zb^3)) + z*zb*(-72 + 24*zb + 4*zb^2 + 3*zb^3 + 
        zb^4) - 2*z^3*zb*(-2 + 121*zb - 159*zb^2 + 48*zb^3 + 12*zb^4) + 
      z^5*(-1 + zb - 24*zb^3 + 24*zb^4) + 2*z^2*(6 + 12*zb + 93*zb^2 - 
        121*zb^3 + 40*zb^4) + z^4*(-1 + 3*zb + 80*zb^2 - 96*zb^3 + 24*zb^5))*
     \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^2)/(15*z*(z - zb)^2*zb) - 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*(24*z^5*(-1 + zb)^2*zb + 
      zb^2*(192 + 15*zb - 7*zb^2) - 6*z^4*(2 - 6*zb + 3*zb^2 - 19*zb^3 + 
        20*zb^4) + z^3*(36 - 125*zb - 77*zb^2 + 2*zb^3 + 54*zb^4) + 
      z^2*(168 + 17*zb + 317*zb^2 - 78*zb^3 + 8*zb^4 - 12*zb^5) + 
      z*(48 - 552*zb + 84*zb^2 - 137*zb^3 + 35*zb^4 + 12*zb^5))*
     \[CapitalPhi]2[1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^2*(z - zb)^2*zb^2) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*
     (zb^2*(24 - 87*zb + 127*zb^2 - 24*zb^3) + 
      z^4*(24 - 86*zb + 109*zb^2 - 111*zb^3 + 24*zb^4) + 
      z^2*(24 + 151*zb - 329*zb^2 + 312*zb^3 - 71*zb^4 - 87*zb^5) + 
      z^3*(-120 + 171*zb + 12*zb^2 - 145*zb^3 + 90*zb^4 + 72*zb^5) + 
      z*(-48 + 144*zb - 96*zb^2 - 29*zb^3 - 130*zb^4 + 79*zb^5))*
     \[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^2*(z - zb)^2*zb^2) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (48*zb^2*(2 - 3*zb + zb^2) + z^5*zb*(-6 + 7*zb - 129*zb^2 + 48*zb^3) - 
      2*z*zb*(120 - 120*zb + 26*zb^2 + zb^3 + 3*zb^4) + 
      z^2*(96 + 240*zb - 144*zb^2 - 16*zb^3 - 13*zb^4 + 7*zb^5) + 
      z^4*(48 - 2*zb - 13*zb^2 - 21*zb^3 + 150*zb^4 + 48*zb^5) - 
      z^3*(144 + 52*zb + 16*zb^2 - 122*zb^3 + 21*zb^4 + 129*zb^5))*
     \[CapitalPhi]2[z*zb, (1 - z)*(1 - zb)])/(15*z^2*(z - zb)^2*zb^2) - 
   (16*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)^2*(24 - 48*zb + 6*zb^2 - 
      2*zb^3 + 12*z^4*zb*(1 - 3*zb + 2*zb^2) + 
      z*(24 - 23*zb + 60*zb^2 - 11*zb^3) + z^2*(15 - 53*zb + zb^2 - 3*zb^3) + 
      z^3*(-3 + 12*zb - 11*zb^2 + 12*zb^3))*Derivative[0, 1][\[CapitalPhi]2][
      1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/(15*z^3*(z - zb)*zb^3) - 
   (16*Nc^2*(-1 + Nc^2)*(-1 + z)*(24 - 3*zb^2 + 25*zb^3 - 6*zb^4 + 
      z^2*(36 - 40*zb + 23*zb^2 - 35*zb^3 - 24*zb^4) + 
      z^3*(-6 + 25*zb - 3*zb^2 + 24*zb^4) + 
      z*(-24 - 35*zb + 23*zb^2 - 40*zb^3 + 36*zb^4))*
     Derivative[0, 1][\[CapitalPhi]2][((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^3*(z - zb)*zb^3) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (-48 + 144*zb - 36*zb^2 + 25*zb^3 - 5*zb^4 + 
      12*z^4*zb*(-2 + 7*zb - 7*zb^2 + 2*zb^3) + 
      z^2*(-30 + 127*zb + 5*zb^2 + 8*zb^3 - 14*zb^4 - 36*zb^5) + 
      z*(-48 + 22*zb - 166*zb^2 + 29*zb^3 + zb^4 + 12*zb^5) + 
      z^3*(6 - 29*zb + 23*zb^2 - 38*zb^3 + 24*zb^4 + 24*zb^5))*
     Derivative[1, 0][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^3*(z - zb)*zb^3) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*
     (-48 + 54*zb^2 - 113*zb^3 + 79*zb^4 - 12*zb^5 + 
      z^4*(-12 + 62*zb - 73*zb^2 + 63*zb^3) + 
      z^3*(84 - 197*zb + 182*zb^2 - 101*zb^3 - 96*zb^4 + 48*zb^5) - 
      z^2*(120 - 73*zb + 31*zb^2 + 10*zb^3 - 151*zb^4 + 63*zb^5) + 
      z*(96 + 22*zb - 52*zb^2 + 161*zb^3 - 214*zb^4 + 67*zb^5))*
     Derivative[1, 0][\[CapitalPhi]2][((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^3*(z - zb)*zb^3) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (12*(12*(2 - 3*zb + zb^2) + z^3*zb*(-5 - 3*zb + 48*zb^2) + 
        z^2*(12 + 11*zb - 10*zb^2 - 3*zb^3) - z*(36 + 20*zb - 11*zb^2 + 
          5*zb^3))*Zeta[3] + (z - zb)^2*(12*(2 - 3*zb + zb^2) + 
        z^3*zb*(-1 + 9*zb + 72*zb^2) - z*(36 - 4*zb - 23*zb^2 + zb^3) + 
        z^2*(12 + 23*zb - 114*zb^2 + 9*zb^3))*
       Derivative[1, 0][\[CapitalPhi]2][z*zb, (-1 + z)*(-1 + zb)]))/
    (15*z*(z - zb)^2*zb), \[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][0, 
   2] -> (-8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (24*(-1 + zb)*zb^2 + z^4*zb*(-7 - 9*zb + 36*zb^2) + 
      z*zb*(48 - 78*zb + 47*zb^2 - 7*zb^3) - 
      z^2*(24 + 78*zb - 278*zb^2 + 167*zb^3 + 9*zb^4) + 
      z^3*(24 + 47*zb - 167*zb^2 + 30*zb^3 + 36*zb^4))*Log[u]^2)/
    (15*(z - zb)^4) + (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (zb^3*(6 - 27*zb + zb^2) + 3*z*zb^2*(10 + 2*zb + 11*zb^2 - 3*zb^3) + 
      2*z^2*zb*(15 - 75*zb + 13*zb^2 + 24*zb^3 + 3*zb^4) + 
      z^5*(1 - 9*zb + 6*zb^2 - 54*zb^3 + 36*zb^4) + 
      z^3*(6 + 6*zb + 26*zb^2 - 78*zb^3 + 54*zb^4 - 54*zb^5) + 
      3*z^4*(-9 + 11*zb + 16*zb^2 + 18*zb^3 - 28*zb^4 + 12*zb^5))*Log[v]^2)/
    (15*z*(z - zb)^4*zb) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (9*zb^4*(8 + zb + zb^2) - z*zb^3*(-120 + 360*zb + 127*zb^2 + 13*zb^3) + 
      z^2*zb^2*(-24 + 171*zb + 299*zb^2 + 275*zb^3 - zb^4) + 
      z^6*(9 - 13*zb - zb^2 - 123*zb^3 + 228*zb^4) + 
      z^3*zb*(120 + 171*zb - 2162*zb^2 + 1538*zb^3 - 424*zb^4 - 123*zb^5) - 
      z^5*(-9 + 127*zb - 275*zb^2 + 424*zb^3 + 57*zb^4 + 96*zb^5) + 
      z^4*(72 - 360*zb + 299*zb^2 + 1538*zb^3 - 950*zb^4 - 57*zb^5 + 
        228*zb^6))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/
    (15*z*(z - zb)^4*zb) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-(zb^4*(-12 + zb^2 + zb^3)) + z*zb^3*(-84 + 36*zb - 19*zb^2 + 6*zb^3 + 
        zb^4) - z^2*zb^2*(-288 + 180*zb - 55*zb^2 + 12*zb^3 + zb^4) + 
      z^7*(-1 + zb - 12*zb^3 + 12*zb^5) + z^4*(12 + 36*zb + 55*zb^2 + 
        1015*zb^3 - 1838*zb^4 + 924*zb^5 - 54*zb^6) + 
      z^5*zb*(-19 - 12*zb - 521*zb^2 + 924*zb^3 - 300*zb^4 - 144*zb^5 + 
        12*zb^6) - z^3*zb*(84 + 180*zb + 502*zb^2 - 1015*zb^3 + 521*zb^4 - 
        84*zb^5 + 12*zb^6) + z^6*(-1 + 6*zb - zb^2 + 84*zb^3 - 54*zb^4 - 
        144*zb^5 + 120*zb^6))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^2)/
    (15*z*(z - zb)^4*zb) + 
   Log[v]*((-8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (zb^3*(18 - 55*zb + 3*zb^2) + z*zb^2*(18 + 100*zb + 33*zb^2 - 
          9*zb^3) + 6*z^2*zb*(3 - 27*zb - 36*zb^2 + 20*zb^3 + 2*zb^4) + 
        3*z^5*(1 - 3*zb + 4*zb^2 - 12*zb^3 + 12*zb^4) - 
        2*z^3*(-9 - 50*zb + 108*zb^2 - 249*zb^3 + 96*zb^4 + 18*zb^5) + 
        z^4*(-55 + 33*zb + 120*zb^2 - 192*zb^3 + 36*zb^5)))/
      (3*z*(z - zb)^4*zb) - (2*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
       (zb^3*(-192 + 72*zb - 67*zb^2 + 27*zb^3) + 
        z*zb^2*(528 + 384*zb + 251*zb^2 - 332*zb^3 - 29*zb^4 - 12*zb^5) + 
        z^6*(12 - 12*zb - 85*zb^2 - 147*zb^3 + 216*zb^4 + 96*zb^5) + 
        z^2*zb*(240 - 1440*zb - 1827*zb^2 + 1392*zb^3 + 210*zb^4 - 43*zb^5 - 
          12*zb^6) + z^3*zb*(144 - 951*zb + 6390*zb^2 - 5992*zb^3 + 
          1630*zb^4 - 73*zb^5 + 72*zb^6) + z^5*(-28 - 258*zb + 125*zb^2 + 
          1654*zb^3 - 1399*zb^4 - 792*zb^5 + 528*zb^6) - 
        z^4*(24 - 126*zb - 1313*zb^2 + 5822*zb^3 - 5400*zb^4 + 865*zb^5 + 
          360*zb^6 + 48*zb^7))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/
      (15*z*(z - zb)^4*zb)) + 
   Log[u]*((32*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (-2*zb^2*(30 - 21*zb + zb^2) + z*zb*(30 - 42*zb + 41*zb^2 + 6*zb^3) + 
        z^4*(-2 + 6*zb - 24*zb^2 + 45*zb^3) - 3*z^2*(20 + 14*zb - 124*zb^2 + 
          77*zb^3 + 8*zb^4) + z^3*(42 + 41*zb - 231*zb^2 + 48*zb^3 + 
          45*zb^4)))/(15*(z - zb)^4) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*
       (-1 + zb)*(-(zb^3*(24 - 15*zb + zb^2)) + 
        z*zb^2*(24 - 27*zb + 16*zb^2 - 3*zb^3) + 
        z^5*(-1 - 3*zb + zb^2 + 3*zb^3) + z^4*(15 + 16*zb - 124*zb^2 + 
          179*zb^3 - 66*zb^4) + z^2*zb*(24 - 156*zb + 285*zb^2 - 124*zb^3 + 
          zb^4) + z^3*(-24 - 27*zb + 285*zb^2 - 466*zb^3 + 179*zb^4 + 
          3*zb^5))*Log[v])/(15*z*(z - zb)^4*zb) + 
     (2*Nc^2*(-1 + Nc^2)*(-1 + z)*(zb^4*(-192 + 156*zb - 35*zb^2 + 31*zb^3) - 
        z*zb^3*(-48 - 876*zb + 305*zb^2 + 336*zb^3 + 41*zb^4 + 12*zb^5) + 
        z^2*zb^2*(240 - 1056*zb - 911*zb^2 + 800*zb^3 + 550*zb^4 - 91*zb^5 - 
          12*zb^6) + z^3*zb^2*(-144 + 2145*zb - 1234*zb^2 - 1256*zb^3 + 
          1006*zb^4 - 169*zb^5 + 72*zb^6) + z^6*(-12 + 36*zb + 64*zb^2 - 
          117*zb^3 - 147*zb^4 + 120*zb^5 + 96*zb^6) + 
        z^5*(-12 + 216*zb - 470*zb^2 - 407*zb^3 + 2438*zb^4 - 2071*zb^5 - 
          312*zb^6 + 528*zb^7) - z^4*(96 - 468*zb + 1290*zb^2 - 1077*zb^3 + 
          1790*zb^4 - 3016*zb^5 + 1249*zb^6 + 168*zb^7 + 48*zb^8))*
       \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^4*zb)) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*(24*z^7*(-1 + zb)^2*zb*(1 + 2*zb) + 
      zb^4*(312 + 103*zb - 15*zb^2) + z^6*(-30 + 76*zb - 120*zb^2 + 20*zb^3 + 
        582*zb^4 - 528*zb^5) + z*zb^2*(192 - 1752*zb - 221*zb^2 - 200*zb^3 + 
        59*zb^4 + 12*zb^5) + z^4*(216 - 346*zb + 1485*zb^2 + 779*zb^3 - 
        794*zb^4 + 24*zb^5 + 6*zb^6) - z^2*zb*(96 - 2640*zb + 109*zb^2 - 
        1564*zb^3 + 359*zb^4 + 78*zb^5 + 12*zb^6) - 
      2*z^5*(-71 + 63*zb + 222*zb^2 - 53*zb^3 + 255*zb^4 - 354*zb^5 + 
        48*zb^6) + z^3*(192 - 1992*zb + 767*zb^2 - 2942*zb^3 + 609*zb^4 + 
        82*zb^5 + 94*zb^6))*\[CapitalPhi]2[1/(z*zb), 
      ((1 - z)*(1 - zb))/(z*zb)])/(15*z^2*(z - zb)^4*zb^2) + 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-(zb^4*(24 + 157*zb - 265*zb^2 + 44*zb^3)) + 
      z*zb^2*(-192 + 168*zb + 653*zb^2 - 896*zb^3 - 55*zb^4 + 92*zb^5) + 
      z^6*(40 - 120*zb + 190*zb^2 + 117*zb^3 - 483*zb^4 + 216*zb^5) + 
      z^2*zb*(96 - 576*zb + 835*zb^2 - 398*zb^3 + 927*zb^4 - 351*zb^5 - 
        53*zb^6) + z^5*(-244 + 318*zb + 234*zb^2 - 759*zb^3 + 718*zb^4 - 
        465*zb^5 + 288*zb^6) + z^3*(-192 + 456*zb - 1457*zb^2 + 3734*zb^3 - 
        4867*zb^4 + 1715*zb^5 + 218*zb^6 - 27*zb^7) + 
      z^4*(-24 + 1330*zb - 2079*zb^2 - 1115*zb^3 + 4201*zb^4 - 2200*zb^5 - 
        105*zb^6 + 72*zb^7))*\[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 
      1/(z*zb)])/(15*z^2*(z - zb)^4*zb^2) - 
   (4*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*(96*zb^4*(2 - 3*zb + zb^2) - 
      12*z*zb^3*(80 - 92*zb + 22*zb^2 - zb^3 + zb^4) + 
      z^7*zb*(-12 + 12*zb + zb^2 - 105*zb^3 + 24*zb^4) + 
      12*z^2*zb^2*(104 - 44*zb + 4*zb^2 - 13*zb^3 - 2*zb^4 + zb^5) + 
      z^3*zb*(-960 - 528*zb - 96*zb^2 + 276*zb^3 + 140*zb^4 - 23*zb^5 + 
        zb^6) + z^6*(96 + 12*zb - 24*zb^2 - 23*zb^3 + 268*zb^4 - 507*zb^5 + 
        528*zb^6) + z^4*(192 + 1104*zb + 48*zb^2 + 276*zb^3 - 928*zb^4 + 
        395*zb^5 + 268*zb^6 - 105*zb^7) + z^5*(-288 - 264*zb - 156*zb^2 + 
        140*zb^3 + 395*zb^4 - 154*zb^5 - 507*zb^6 + 24*zb^7))*
     \[CapitalPhi]2[z*zb, (1 - z)*(1 - zb)])/(15*z^2*(z - zb)^4*zb^2) - 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)*
     (12*z^6*(-1 + zb)^2*zb*(-1 - 2*zb + 4*zb^2) - 
      2*zb^2*(48 - 90*zb + 29*zb^2 + 10*zb^3 + 3*zb^4) - 
      2*z*zb*(-24 + 66*zb - 45*zb^2 + 39*zb^3 - 37*zb^4 + zb^5) + 
      z^5*(9 - 6*zb + 52*zb^2 - 90*zb^3 - 111*zb^4 + 360*zb^5 - 192*zb^6) + 
      z^3*(12 + 68*zb - 473*zb^2 + 342*zb^3 + 114*zb^4 + 56*zb^5 - 
        119*zb^6) + z^2*(-96 + 516*zb - 815*zb^2 + 808*zb^3 - 562*zb^4 + 
        146*zb^5 + 3*zb^6) + z^4*(-65 + 78*zb + 182*zb^2 - 274*zb^3 + 
        355*zb^4 - 634*zb^5 + 336*zb^6))*Derivative[0, 1][\[CapitalPhi]2][
      1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/(15*z^3*(z - zb)^3*zb^3) + 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(zb^3*(96 - 132*zb + 19*zb^2 + 63*zb^3 - 
        6*zb^4) + z*zb^2*(-144 - 216*zb + 365*zb^2 - 204*zb^3 - 59*zb^4 + 
        28*zb^5) + z^6*(2 - 18*zb + 113*zb^2 + 7*zb^3 - 240*zb^4 + 96*zb^5) + 
      z^5*(-80 + 222*zb - 81*zb^2 - 362*zb^3 + 367*zb^4 + 72*zb^5 - 
        48*zb^6) + z^2*zb*(144 - 216*zb + 911*zb^2 - 602*zb^3 + 400*zb^4 - 
        117*zb^5 - 40*zb^6) - z^4*(36 - 718*zb + 1175*zb^2 + 960*zb^3 - 
        3228*zb^4 + 1863*zb^5 - 216*zb^6 + 48*zb^7) + 
      z^3*(-96 + 24*zb - 637*zb^2 + 2414*zb^3 - 3596*zb^4 + 1430*zb^5 - 
        55*zb^6 + 96*zb^7))*Derivative[0, 1][\[CapitalPhi]2][
      ((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/(15*z^3*(z - zb)^4*zb^3) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*(24*z^6*(zb - 4*zb^3 + 3*zb^4) + 
      zb^2*(192 - 360*zb + 44*zb^2 - 51*zb^3 + 15*zb^4) + 
      z*zb*(-96 + 264*zb + 396*zb^2 + 239*zb^3 - 64*zb^4 - 17*zb^5 - 
        12*zb^6) + 2*z^5*(-9 + 27*zb - 54*zb^2 + 93*zb^3 + 209*zb^4 - 
        444*zb^5 + 168*zb^6) + z^2*(192 - 1032*zb + 1126*zb^2 - 1751*zb^3 + 
        186*zb^4 + 99*zb^5 + 42*zb^6 - 12*zb^7) - 
      z^4*(-130 + 74*zb + 361*zb^2 + 67*zb^3 + 590*zb^4 - 1248*zb^5 + 
        408*zb^6 + 48*zb^7) + z^3*(-24 - 136*zb + 1007*zb^2 + 122*zb^3 + 
        21*zb^4 - 274*zb^5 + 2*zb^6 + 72*zb^7))*
     Derivative[1, 0][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^3*(z - zb)^3*zb^3) - (4*Nc^2*(-1 + Nc^2)*(-1 + z)*
     (-(zb^3*(192 - 264*zb + 14*zb^2 + 235*zb^3 - 157*zb^4 + 20*zb^5)) + 
      z^7*(16 - 72*zb + 166*zb^2 + 69*zb^3 - 387*zb^4 + 168*zb^5) - 
      z^6*(152 - 338*zb + 64*zb^2 + 1011*zb^3 - 1643*zb^4 + 600*zb^5 + 
        24*zb^6) + z*zb^2*(288 + 624*zb - 1354*zb^2 + 1184*zb^3 - 369*zb^4 - 
        171*zb^5 + 68*zb^6) + z^5*(184 + 490*zb - 1711*zb^2 + 423*zb^3 + 
        2420*zb^4 - 2878*zb^5 + 1230*zb^6 - 168*zb^7) - 
      z^2*zb*(288 - 144*zb + 1990*zb^2 - 1956*zb^3 + 1622*zb^4 - 1410*zb^5 + 
        267*zb^6 + 53*zb^7) + z^3*(192 + 240*zb + 818*zb^2 - 4010*zb^3 + 
        9024*zb^4 - 6420*zb^5 + 770*zb^6 + 265*zb^7 + 21*zb^8) + 
      z^4*(-120 - 1388*zb + 1919*zb^2 + 4247*zb^3 - 12366*zb^4 + 9662*zb^5 - 
        2502*zb^6 + 24*zb^7 + 24*zb^8))*Derivative[1, 0][\[CapitalPhi]2][
      ((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/(15*z^3*(z - zb)^4*zb^3) + 
   (4*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (4*(-(z*(zb^4*(99 - 72*Zeta[3]) + 144*zb*Zeta[3] + 
           3*zb^5*(11 + 4*Zeta[3]) + 2*zb^3*(-601 + 18*Zeta[3]))) + 
        4*zb^2*(7*zb^3 + 72*Zeta[3] - 54*zb*Zeta[3] - 
          zb^2*(77 + 18*Zeta[3])) + z^4*(zb^4*(60 - 378*Zeta[3]) + 
          zb^3*(15 - 195*Zeta[3]) + 432*zb^5*Zeta[3] + 
          9*zb*(-11 + 8*Zeta[3]) - 4*(77 + 18*Zeta[3]) + 
          9*zb^2*(28 + 19*Zeta[3])) + z^2*(zb^3*(71 - 234*Zeta[3]) + 
          288*Zeta[3] - 3*zb^5*(5 + Zeta[3]) + 9*zb^4*(28 + 19*Zeta[3]) + 
          12*zb^2*(-149 + 24*Zeta[3])) + z^5*(28 + 432*zb^4*Zeta[3] - 
          3*zb^2*(5 + Zeta[3]) - 3*zb*(11 + 4*Zeta[3]) - 
          3*zb^3*(10 + 99*Zeta[3])) - z^3*(-438*zb^3*(-1 + Zeta[3]) + 
          216*Zeta[3] + 15*zb^4*(-1 + 13*Zeta[3]) + 
          2*zb*(-601 + 18*Zeta[3]) + 3*zb^5*(10 + 99*Zeta[3]) + 
          zb^2*(-71 + 234*Zeta[3]))) + (z - zb)^2*
       (24*zb^2*(2 - 3*zb + zb^2) + z^5*zb^2*(-1 - 135*zb + 216*zb^2) + 
        8*z*zb*(-30 + 45*zb - 19*zb^2 + 4*zb^3) - 
        z^2*(-48 - 360*zb + 344*zb^2 + 86*zb^3 - 33*zb^4 + zb^5) - 
        z^3*(72 + 152*zb + 86*zb^2 - 906*zb^3 + 401*zb^4 + 135*zb^5) + 
        z^4*(24 + 32*zb + 33*zb^2 - 401*zb^3 - 54*zb^4 + 216*zb^5))*
       Derivative[1, 0][\[CapitalPhi]2][z*zb, (-1 + z)*(-1 + zb)]))/
    (15*z*(z - zb)^4*zb), \[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][1, 
   0] -> (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-12*zb*(2 - 3*zb + zb^2) + z^4*zb*(5 - 7*zb - 54*zb^2 + 96*zb^3) + 
      z^3*(-12 + 13*zb + 37*zb^2 - 14*zb^3 - 54*zb^4) + 
      z^2*(36 - 64*zb - 62*zb^2 + 37*zb^3 - 7*zb^4) + 
      z*(-24 + 120*zb - 64*zb^2 + 13*zb^3 + 5*zb^4))*Zeta[3])/
    (5*z^2*(z - zb)^2*zb^2) + (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (zb*(-72 - 12*zb - 5*zb^2 + 9*zb^3) + z^4*(4 - 9*zb + zb^2 - 36*zb^3 + 
        120*zb^4) - 2*z*(12 - 72*zb - 110*zb^2 + 79*zb^3 + 5*zb^4 + 6*zb^5) + 
      3*z^2*(-12 + 51*zb - 223*zb^2 + 163*zb^3 + 9*zb^4 + 12*zb^5) - 
      2*z^3*(-8 + 73*zb - 245*zb^2 + 200*zb^3 + 48*zb^4 + 12*zb^5))*Log[u]*
     \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^2*zb) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*((-1 + zb)^3*zb*(-120 - 12*zb - zb^2 + 
        13*zb^3) + z^4*(-1 + zb)^3*zb*(-13 + zb + 12*zb^2 + 120*zb^3) + 
      3*z^2*(-1 + zb)^4*(12 + 21*zb + 244*zb^2 + 21*zb^3 + 12*zb^4) - 
      2*z*(-1 + zb)^3*(-12 - 72*zb - 200*zb^2 + 155*zb^3 + 3*zb^4 + 6*zb^5) - 
      2*z^3*(6 + 164*zb^2 - 662*zb^3 + 990*zb^4 - 551*zb^5 + 20*zb^6 + 
        36*zb^7 + 12*zb^8))*Log[v]*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/
    (15*z*(z - zb)^2*(-1 + zb)*zb^2) - 
   (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-(zb*(-12 + 6*zb + zb^4)) + 3*z*(4 - 12*zb - 12*zb^2 + 14*zb^3 + 
        zb^4) - 2*z^3*zb*(-21 + 121*zb - 126*zb^2 + 18*zb^3 + 3*zb^4) + 
      3*z^4*zb*(1 + 14*zb - 12*zb^2 - 12*zb^3 + 4*zb^4) + 
      z^5*(-1 - 6*zb^3 + 12*zb^4) + z^2*(-6 - 36*zb + 252*zb^2 - 242*zb^3 + 
        42*zb^4))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^2)/
    (15*z*(z - zb)^2*zb) - (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (24*z^5*zb^2*(3 - 8*zb + 5*zb^2) + z^4*zb*(-13 + 8*zb - 25*zb^2 + 
        282*zb^3 - 312*zb^4) + zb*(-24 + 108*zb + 15*zb^2 + 34*zb^3 - 
        13*zb^4) + z^2*(36 + 17*zb - 20*zb^2 + 434*zb^3 - 108*zb^4 - 
        23*zb^5 - 156*zb^6) + 4*z*(-6 + 24*zb - 91*zb^2 + 12*zb^3 - 36*zb^4 + 
        7*zb^5 + 15*zb^6) + 2*z^3*(-6 + 27*zb - 72*zb^2 - 20*zb^3 - 82*zb^4 + 
        135*zb^5 + 48*zb^6))*\[CapitalPhi]2[1/(z*zb), 
      ((1 - z)*(1 - zb))/(z*zb)])/(15*z^2*(z - zb)^2*zb^3) + 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (z^4*zb*(-31 + 106*zb - 39*zb^2 + 24*zb^3) + 
      zb*(-24 + 108*zb - 75*zb^2 + 127*zb^3 - 36*zb^4) - 
      z^2*(-36 + 49*zb + 145*zb^2 - 365*zb^3 + 164*zb^4 + 63*zb^5) + 
      z^3*(-12 + 126*zb - 113*zb^2 - 97*zb^3 - 6*zb^4 + 72*zb^5) + 
      z*(-24 + 48*zb - 16*zb^2 - 144*zb^3 - 101*zb^4 + 127*zb^5))*
     \[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^2*(z - zb)^2*zb^3) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (12*zb*(2 + 5*zb - 12*zb^2 + 5*zb^3) + 
      z^5*zb*(-13 + 22*zb + 63*zb^2 + 48*zb^3) + 
      z*(24 - 360*zb + 316*zb^2 - 55*zb^3 + 28*zb^4 - 13*zb^5) + 
      2*z^2*(30 + 158*zb - 63*zb^2 - 44*zb^3 - 62*zb^4 + 11*zb^5) + 
      2*z^4*(30 + 14*zb - 62*zb^2 + 9*zb^3 - 165*zb^4 + 24*zb^5) + 
      z^3*(-144 - 55*zb - 88*zb^2 + 386*zb^3 + 18*zb^4 + 63*zb^5))*
     \[CapitalPhi]2[z*zb, (1 - z)*(1 - zb)])/(15*z^2*(z - zb)^2*zb^2) - 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)^2*(-12*zb*(2 - 3*zb + zb^2) + 
      24*z^5*zb^2*(1 - 3*zb + 2*zb^2) - z^4*zb*(1 - 3*zb - 2*zb^2 + 
        24*zb^3) + z^2*(36 + 62*zb - 48*zb^2 + 113*zb^3 - 43*zb^4) + 
      z*(-24 + 24*zb - 82*zb^2 + 11*zb^3 + zb^4) + 
      z^3*(-12 + 29*zb - 113*zb^2 + 48*zb^3 + 18*zb^4))*
     Derivative[0, 1][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^4*(z - zb)*zb^4) - (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (12*zb*(2 - 3*zb + zb^2) + z^4*zb*(-5 + 21*zb - 24*zb^2 + 48*zb^3) + 
      z^3*(12 + zb + 7*zb^2 - 46*zb^3 - 24*zb^4) + 
      z*(24 + 24*zb - 14*zb^2 + zb^3 - 5*zb^4) + 
      z^2*(-36 - 14*zb + 2*zb^2 + 7*zb^3 + 21*zb^4))*
     Derivative[0, 1][\[CapitalPhi]2][((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^4*(z - zb)*zb^4) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)^2*
     (-1 + zb)^2*(12*(2 - 3*zb + zb^2) + z^3*zb*(-1 + 9*zb + 72*zb^2) - 
      z*(36 - 4*zb - 23*zb^2 + zb^3) + z^2*(12 + 23*zb - 114*zb^2 + 9*zb^3))*
     Derivative[0, 1][\[CapitalPhi]2][z*zb, (1 - z)*(1 - zb)])/
    (15*z^2*zb^2) + (16*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)^2*
     (-6*zb*(2 - 3*zb + zb^2) + 6*z^5*zb^2*(1 - 3*zb + 2*zb^2) + 
      z*(-12 + 12*zb - 5*zb^2 + 10*zb^3) + z^4*zb^2*(-10 + 5*zb - 12*zb^2 + 
        12*zb^3) + z^3*(-6 + 10*zb + 24*zb^3 + 5*zb^4 - 18*zb^5) + 
      z^2*(18 - 5*zb - 24*zb^2 - 10*zb^4 + 6*zb^5))*
     Derivative[1, 0][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^4*(z - zb)*zb^4) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (-12*zb*(2 - 3*zb + zb^2) + z^5*zb*(7 - 46*zb + 39*zb^2) + 
      z^3*(-48 + 48*zb - 36*zb^2 + 53*zb^3 + 76*zb^4 - 63*zb^5) - 
      2*z*(12 - 13*zb^2 + 26*zb^3 - 36*zb^4 + 6*zb^5) + 
      z^4*(12 - 61*zb + 116*zb^2 - 53*zb^3 - 72*zb^4 + 48*zb^5) + 
      z^2*(60 - 10*zb - 16*zb^2 + 25*zb^3 - 156*zb^4 + 67*zb^5))*
     Derivative[1, 0][\[CapitalPhi]2][((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^4*(z - zb)*zb^4), \[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][1, 
   1] -> (-16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (30*(-1 + zb)*zb^2 + z^4*zb*(1 - 27*zb + 36*zb^2) + 
      z*zb*(168 - 270*zb + 91*zb^2 + zb^3) - 
      z^2*(30 + 270*zb - 538*zb^2 + 181*zb^3 + 27*zb^4) + 
      z^3*(30 + 91*zb - 181*zb^2 - 6*zb^3 + 36*zb^4))*Log[u]^2)/
    (15*(z - zb)^4) + (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)^3*(-1 + zb)^3*
     ((-18 + zb)*zb^2 - z*zb*(36 + 13*zb) + z^3*(1 + 36*zb^2) + 
      z^2*(-18 - 13*zb + 24*zb^2 + 36*zb^3))*Log[v]^2)/(15*z*(z - zb)^4*zb) - 
   (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (zb^3*(-144 + 153*zb + 26*zb^2 + 5*zb^3) + 
      z*zb^2*(-36 + 312*zb - 347*zb^2 - 183*zb^3 + 4*zb^4) + 
      z^6*(5 + 4*zb + 80*zb^2 - 267*zb^3 + 228*zb^4) + 
      z^2*zb*(-36 - 210*zb + 1041*zb^2 - 513*zb^3 + 288*zb^4 + 80*zb^5) - 
      z^5*(-26 + 183*zb - 288*zb^2 + 232*zb^3 + 93*zb^4 + 96*zb^5) + 
      z^3*(-144 + 312*zb + 1041*zb^2 - 4018*zb^3 + 2408*zb^4 - 232*zb^5 - 
        267*zb^6) + z^4*(153 - 347*zb - 513*zb^2 + 2408*zb^3 - 1136*zb^4 - 
        93*zb^5 + 228*zb^6))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/
    (15*z*(z - zb)^4*zb) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-(zb^3*(-24 + 36*zb - 24*zb^2 + zb^3 + zb^4)) + 
      z*zb^2*(-168 + 144*zb + 6*zb^2 - 46*zb^3 + 3*zb^4 + zb^5) + 
      z^7*(-1 + zb + 24*zb^2 - 48*zb^3 + 24*zb^5) + 
      z^2*zb*(-168 + 648*zb + 114*zb^2 - 899*zb^3 + 513*zb^4 - 82*zb^5 + 
        24*zb^6) + z^4*(-36 + 6*zb - 899*zb^2 + 4381*zb^3 - 5564*zb^4 + 
        2202*zb^5 + 60*zb^6) + z^6*(-1 + 3*zb - 82*zb^2 + 222*zb^3 + 
        60*zb^4 - 432*zb^5 + 240*zb^6) + z^3*(24 + 144*zb + 114*zb^2 - 
        3004*zb^3 + 4381*zb^4 - 2033*zb^5 + 222*zb^6 - 48*zb^7) + 
      z^5*(24 - 46*zb + 513*zb^2 - 2033*zb^3 + 2202*zb^4 - 312*zb^5 - 
        432*zb^6 + 24*zb^7))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^2)/
    (15*z*(z - zb)^4*zb) + 
   Log[u]*((32*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (5*zb^3*(6 + 3*zb + zb^2) + z*zb^2*(60 - 288*zb + 66*zb^2 - 13*zb^3) + 
        z^2*zb*(60 + 366*zb - 521*zb^2 + 229*zb^3 + 66*zb^4) + 
        z^5*(5 - 13*zb + 66*zb^2 - 123*zb^3 + 90*zb^4) + 
        z^4*(15 + 66*zb + 229*zb^2 - 516*zb^3 + 66*zb^4 + 90*zb^5) - 
        z^3*(-30 + 288*zb + 521*zb^2 - 1368*zb^3 + 516*zb^4 + 123*zb^5)))/
      (15*z*(z - zb)^4*zb) - (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (zb^2*(24 - 27*zb + 22*zb^2 + zb^3) + z^5*(1 - 14*zb + 3*zb^3) + 
        z^2*(24 + 117*zb - 506*zb^2 + 645*zb^3 - 120*zb^4) + 
        z^4*(22 + 14*zb - 120*zb^2 + 210*zb^3 - 66*zb^4) + 
        z*zb*(-48 + 117*zb - 159*zb^2 + 14*zb^3 - 14*zb^4) + 
        z^3*(-27 - 159*zb + 645*zb^2 - 812*zb^3 + 210*zb^4 + 3*zb^5))*Log[v])/
      (15*z*(z - zb)^4*zb) + (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
       (5*zb^3*(-48 + 72*zb + 11*zb^2 + 2*zb^3) + 
        z^6*zb*(44 - 84*zb - 87*zb^2 + 216*zb^3 + 96*zb^4) + 
        2*z*zb^2*(120 + 168*zb - 445*zb^2 - 183*zb^3 + 26*zb^4 - 6*zb^5) - 
        z^2*zb*(-96 + 732*zb - 344*zb^2 - 1359*zb^3 + 159*zb^4 + zb^5 + 
          12*zb^6) + z^5*(60 - 201*zb - 253*zb^2 + 1549*zb^3 - 2107*zb^4 - 
          216*zb^5 + 528*zb^6) - z^4*(-156 + 707*zb - 1083*zb^2 + 1121*zb^3 - 
          3105*zb^4 + 1213*zb^5 + 360*zb^6 + 48*zb^7) + 
        z^3*(-96 + 168*zb + 946*zb^2 - 1981*zb^3 - 1443*zb^4 + 1683*zb^5 - 
          229*zb^6 + 72*zb^7))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/
      (15*z*(z - zb)^4*zb)) + 
   Log[v]*((-16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (zb^2*(-30 + 54*zb - 45*zb^2 + zb^3) + z*zb*(-12 + 18*zb + 66*zb^2 + 
          27*zb^3 + zb^4) + z^5*(1 + zb + 48*zb^2 - 66*zb^3 + 36*zb^4) + 
        z^3*(54 + 66*zb - 568*zb^2 + 906*zb^3 - 192*zb^4 - 66*zb^5) + 
        2*z^2*(-15 + 9*zb + 123*zb^2 - 284*zb^3 + 43*zb^4 + 24*zb^5) + 
        z^4*(-45 + 27*zb + 86*zb^2 - 192*zb^3 - 12*zb^4 + 36*zb^5)))/
      (3*z*(z - zb)^4*zb) + (4*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)*
       (zb^3*(120 - 312*zb + 157*zb^2 - 23*zb^3 + 18*zb^4) - 
        z^5*zb*(8 + 36*zb - 13*zb^2 - 303*zb^3 + 216*zb^4 + 96*zb^5) + 
        z*zb^2*(-696 + 780*zb + 264*zb^2 + 17*zb^3 - 283*zb^4 + 50*zb^5 - 
          12*zb^6) + z^4*(12 - 15*zb + 172*zb^2 + 557*zb^3 - 2113*zb^4 + 
          907*zb^5 + 1128*zb^6 - 528*zb^7) + 
        z^2*zb*(24 + 540*zb + 1686*zb^2 - 5449*zb^3 + 3877*zb^4 - 819*zb^5 + 
          85*zb^6 - 24*zb^7) + z^3*(-24 - 156*zb + 404*zb^2 - 3253*zb^3 + 
          7387*zb^4 - 5675*zb^5 + 1213*zb^6 - 24*zb^7 + 48*zb^8))*
       \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^4*zb^2)) + 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (-24*z^7*(-1 + zb)^2*zb^2*(1 + 2*zb) + 
      zb^3*(24 - 132*zb + 41*zb^2 - 101*zb^3 + 8*zb^4) + 
      2*z^6*zb*(9 - 17*zb + 49*zb^2 + 82*zb^3 - 387*zb^4 + 264*zb^5) + 
      z*zb^2*(120 + 72*zb - 12*zb^2 + 537*zb^3 + 85*zb^4 - 30*zb^5 - 
        12*zb^6) + z^4*(-36 + 57*zb + 629*zb^2 - 1022*zb^3 - 962*zb^4 + 
        536*zb^5 + 212*zb^6 - 54*zb^7) + z^3*(24 - 264*zb + 700*zb^2 - 
        1154*zb^3 + 2934*zb^4 - 910*zb^5 + 60*zb^6 - 30*zb^7) + 
      2*z^2*zb*(60 - 252*zb + 57*zb^2 - 190*zb^3 - 536*zb^4 + 110*zb^5 + 
        25*zb^6 + 6*zb^7) + z^5*(12 - 131*zb + 33*zb^2 + 228*zb^3 - 
        324*zb^4 + 1250*zb^5 - 1044*zb^6 + 96*zb^7))*
     \[CapitalPhi]2[1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^2*(z - zb)^4*zb^3) + (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (zb^3*(-24 + 12*zb + zb^2 + 134*zb^3 - 28*zb^4) + 
      z^6*zb*(-28 + 96*zb - 26*zb^2 - 363*zb^3 + 216*zb^4) + 
      z*zb^2*(-120 - 384*zb + 612*zb^2 - 701*zb^3 + 29*zb^4 + 84*zb^5) + 
      z^2*zb*(-120 + 336*zb + 102*zb^2 + 1098*zb^3 - 129*zb^4 - 441*zb^5 - 
        61*zb^6) + z^5*(-12 + 159*zb - 84*zb^2 - 355*zb^3 + 821*zb^4 - 
        417*zb^5 + 288*zb^6) + z^3*(-24 + 68*zb^2 + 1270*zb^3 - 4897*zb^4 + 
        2987*zb^5 + 303*zb^6 - 27*zb^7) + z^4*(36 + 189*zb - 976*zb^2 + 
        97*zb^3 + 2717*zb^4 - 2237*zb^5 - 273*zb^6 + 72*zb^7))*
     \[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^2*(z - zb)^4*zb^3) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (12*zb^3*(2 + 5*zb - 12*zb^2 + 5*zb^3) + 
      z^7*zb*(-6 + 6*zb + 17*zb^2 - 81*zb^3 + 24*zb^4) - 
      2*z*zb^2*(-60 + 324*zb - 291*zb^2 + 64*zb^3 - 10*zb^4 + 3*zb^5) + 
      z^2*zb*(120 + 312*zb + 18*zb^2 + 4*zb^3 - 141*zb^4 - 19*zb^5 + 
        6*zb^6) + z^6*(60 + 20*zb - 19*zb^2 - 218*zb^3 + 668*zb^4 - 
        819*zb^5 + 528*zb^6) + z^4*(60 + 582*zb + 4*zb^2 + 613*zb^3 - 
        1490*zb^4 + 404*zb^5 + 668*zb^6 - 81*zb^7) + 
      z^3*(24 - 648*zb + 18*zb^2 - 472*zb^3 + 613*zb^4 + 26*zb^5 - 218*zb^6 + 
        17*zb^7) + z^5*(-144 - 128*zb - 141*zb^2 + 26*zb^3 + 404*zb^4 + 
        238*zb^5 - 819*zb^6 + 24*zb^7))*\[CapitalPhi]2[z*zb, 
      (1 - z)*(1 - zb)])/(15*z^2*(z - zb)^4*zb^2) - 
   (16*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)^2*(-6*zb^3*(2 - 3*zb + zb^2) + 
      12*z^7*zb^2*(1 + zb - 6*zb^2 + 4*zb^3) - 
      2*z*zb^2*(30 - 24*zb - 11*zb^2 + 13*zb^3 + 2*zb^4) + 
      z^6*zb*(-6 + 6*zb - 49*zb^2 + 45*zb^3 + 216*zb^4 - 192*zb^5) - 
      2*z^2*zb*(30 - 186*zb + 140*zb^2 - 32*zb^3 - 3*zb^4 + zb^5) + 
      z^4*(18 - 50*zb - 126*zb^2 + 386*zb^3 + 24*zb^4 + 175*zb^5 - 
        227*zb^6) + z^3*(-12 + 120*zb - 460*zb^2 + 356*zb^3 - 394*zb^4 + 
        177*zb^5 + 13*zb^6) + z^5*(-6 + 56*zb + 36*zb^2 - 181*zb^3 + 
        173*zb^4 - 610*zb^5 + 432*zb^6))*Derivative[0, 1][\[CapitalPhi]2][
      1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/(15*z^4*(z - zb)^3*zb^4) - 
   (16*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*(-6*zb^4*(2 - 3*zb + zb^2) + 
      z^7*zb*(4 - 58*zb + 65*zb^2 + 180*zb^3 - 96*zb^4) + 
      2*z^2*zb^3*(282 - 265*zb + 85*zb^2 + 21*zb^3 - 23*zb^4) + 
      z*zb^3*(-48 + 78*zb - 8*zb^2 - 31*zb^3 + 4*zb^4) + 
      z^6*(6 - 56*zb + 155*zb^2 + 128*zb^3 - 469*zb^4 - 12*zb^5 + 48*zb^6) + 
      z^3*zb*(48 - 156*zb - 576*zb^2 - 538*zb^3 + 253*zb^4 + 214*zb^5 + 
        100*zb^6) + z^4*(12 + 90*zb + 14*zb^2 - 710*zb^3 + 3835*zb^4 - 
        2414*zb^5 + 49*zb^6 - 156*zb^7) + z^5*(-18 - 196*zb + 445*zb^2 + 
        27*zb^3 - 2144*zb^4 + 1839*zb^5 - 156*zb^6 + 48*zb^7))*
     Derivative[0, 1][\[CapitalPhi]2][((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^4*(z - zb)^4*zb^4) - (16*Nc^2*(-1 + Nc^2)*(-1 + z)^3*(-1 + zb)^3*
     (-6*(-2 + zb)*zb^2 + 36*z^4*zb^3 + z*zb*(-48 + 30*zb - 11*zb^2) + 
      z^2*(12 + 30*zb + 42*zb^2 - 13*zb^3) + 
      z^3*(-6 - 11*zb - 13*zb^2 + 90*zb^3 + 36*zb^4))*
     Derivative[0, 1][\[CapitalPhi]2][z*zb, (1 - z)*(1 - zb)])/
    (15*z^2*(z - zb)^2*zb^2) - (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (12*(-2 + zb)*(-1 + zb)^2*zb^3 + 12*z^7*zb^2*(2 - 3*zb - zb^2 + 
        2*zb^3) + z*zb^2*(-120 + 216*zb - 124*zb^2 + 17*zb^3 - 39*zb^4 + 
        10*zb^5) + z^6*zb*(-11 + 25*zb - 124*zb^2 + 40*zb^3 + 766*zb^4 - 
        1032*zb^5 + 336*zb^6) - z^2*zb*(120 - 864*zb + 1592*zb^2 - 966*zb^3 - 
        107*zb^4 + 49*zb^5 + 4*zb^6 + 12*zb^7) + 
      z^5*(-12 + 83*zb + 9*zb^2 + 48*zb^3 + 20*zb^4 - 1568*zb^5 + 1932*zb^6 - 
        504*zb^7 - 48*zb^8) - 2*z^3*(12 - 132*zb + 400*zb^2 - 726*zb^3 + 
        583*zb^4 + 45*zb^5 - 26*zb^6 - 42*zb^7 + 6*zb^8) + 
      2*z^4*(18 - 68*zb - 161*zb^2 + 250*zb^3 + 28*zb^4 + 316*zb^5 - 
        358*zb^6 + 19*zb^7 + 36*zb^8))*Derivative[1, 0][\[CapitalPhi]2][
      1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/(15*z^4*(z - zb)^3*zb^4) - 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*(-12*zb^4*(2 - 3*zb + zb^2) + 
      z^8*zb*(-16 + 84*zb - 50*zb^2 - 291*zb^3 + 168*zb^4) - 
      z*zb^3*(96 - 180*zb + 76*zb^2 + 61*zb^3 - 94*zb^4 + 16*zb^5) + 
      z^2*zb^3*(1224 - 1576*zb + 941*zb^2 - 463*zb^3 - 103*zb^4 + 72*zb^5) - 
      z^7*(12 - 119*zb + 240*zb^2 + 329*zb^3 - 1463*zb^4 + 672*zb^5 + 
        24*zb^6) + z^6*(48 + 65*zb - 487*zb^2 + 941*zb^3 + 624*zb^4 - 
        2108*zb^5 + 1110*zb^6 - 168*zb^7) - 
      z^3*zb*(-96 + 312*zb + 1920*zb^2 + 14*zb^3 - 847*zb^4 - 1000*zb^5 + 
        357*zb^6 + 85*zb^7) + z^5*(-60 - 428*zb + 1135*zb^2 + 292*zb^3 - 
        9040*zb^4 + 9870*zb^5 - 2914*zb^6 + 96*zb^7 + 24*zb^8) + 
      z^4*(24 + 84*zb + 220*zb^2 - 902*zb^3 + 9678*zb^4 - 9806*zb^5 + 
        1844*zb^6 + 238*zb^7 + 45*zb^8))*Derivative[1, 0][\[CapitalPhi]2][
      ((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/(15*z^4*(z - zb)^4*zb^4) - 
   (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)^2*
     (2*(-36*zb^3*(2 - 3*zb + zb^2)*Zeta[3] + z^2*zb*(zb^5*(5 - 12*Zeta[3]) - 
          360*Zeta[3] + 792*zb*Zeta[3] + 3*zb^4*(-55 + 6*Zeta[3]) + 
          4*zb^3*(545 + 27*Zeta[3]) - 6*zb^2*(5 + 111*Zeta[3])) + 
        2*z^3*(zb^4*(80 - 549*Zeta[3]) - 36*Zeta[3] + 180*zb*Zeta[3] + 
          147*zb^6*Zeta[3] + 5*zb^5*(28 + 45*Zeta[3]) - 
          3*zb^2*(5 + 111*Zeta[3]) + 3*zb^3*(-545 + 162*Zeta[3])) + 
        z^6*zb*(5 + zb*(5 - 12*Zeta[3]) + 294*zb^2*Zeta[3] + 
          864*zb^4*Zeta[3] - 6*zb^3*(10 + 171*Zeta[3])) + 
        z^5*(-36*Zeta[3] + 282*zb^4*Zeta[3] + 864*zb^6*Zeta[3] + 
          3*zb^2*(-55 + 6*Zeta[3]) - 60*zb^5*(-2 + 27*Zeta[3]) + 
          10*zb^3*(28 + 45*Zeta[3]) - zb*(545 + 198*Zeta[3])) + 
        z*zb^2*(5*zb^4 - 360*Zeta[3] + 360*zb*Zeta[3] + 
          6*zb^2*(5 + 33*Zeta[3]) - zb^3*(545 + 198*Zeta[3])) - 
        2*z^4*(zb^4*(285 - 714*Zeta[3]) - 54*Zeta[3] - 141*zb^5*Zeta[3] - 
          2*zb^2*(545 + 27*Zeta[3]) - 3*zb*(5 + 33*Zeta[3]) + 
          zb^6*(30 + 513*Zeta[3]) + zb^3*(-80 + 549*Zeta[3]))) + 
      z*(z - zb)^2*zb*(12*zb*(4 - 7*zb + 3*zb^2) + 
        z^5*zb^2*(31 - 135*zb + 144*zb^2) + z*(48 - 312*zb + 356*zb^2 - 
          89*zb^3 - 3*zb^4) + z^4*zb*(-3 + 164*zb - 191*zb^2 - 234*zb^3 + 
          144*zb^4) + z^2*(-84 + 356*zb - 150*zb^2 - 357*zb^3 + 164*zb^4 + 
          31*zb^5) - z^3*(-36 + 89*zb + 357*zb^2 - 856*zb^3 + 191*zb^4 + 
          135*zb^5))*Derivative[1, 0][\[CapitalPhi]2][z*zb, 
        (-1 + z)*(-1 + zb)]))/(15*z^2*(2 - 2*zb)*(z - zb)^4*zb^2), 
 \[ScriptCapitalA]4pt[z*zb, (-1 + z)*(-1 + zb)][2, 0] -> 
  (-8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (-2*zb^2*(-12 + zb^2 + zb^3) + z*zb*(-48 - 54*zb - 37*zb^2 + 63*zb^3 + 
        6*zb^4) + z^5*(-2 + 6*zb + 15*zb^2 - 45*zb^3 + 36*zb^4) - 
      z^3*zb*(37 + 661*zb - 888*zb^2 + 165*zb^3 + 45*zb^4) + 
      z^2*(24 - 54*zb + 666*zb^2 - 661*zb^3 + 90*zb^4 + 15*zb^5) + 
      z^4*(-2 + 63*zb + 90*zb^2 - 165*zb^3 - 42*zb^4 + 36*zb^5))*Log[u]^2)/
    (15*z*(z - zb)^4*zb) + (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)^3*(-1 + zb)^3*
     (zb*(18 - 9*zb + zb^2) + z^3*(1 - 9*zb + 18*zb^2) - 
      z*(-18 + 6*zb + 13*zb^2 + 9*zb^3) + z^2*(-9 - 13*zb - 6*zb^2 + 
        18*zb^3))*Log[v]^2)/(15*z*(z - zb)^4*zb) - 
   (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (zb^2*(228 - 411*zb + 233*zb^2 + 30*zb^3 + 10*zb^4) + 
      z^6*(10 + 30*zb + 233*zb^2 - 411*zb^3 + 228*zb^4) + 
      z*zb*(-96 - 129*zb + 80*zb^2 - 59*zb^3 - 366*zb^4 + 30*zb^5) - 
      z^5*(-30 + 366*zb + 59*zb^2 - 80*zb^3 + 129*zb^4 + 96*zb^5) + 
      z^3*(-411 + 80*zb + 3449*zb^2 - 8036*zb^3 + 3449*zb^4 + 80*zb^5 - 
        411*zb^6) + z^4*(233 - 59*zb - 1026*zb^2 + 3449*zb^3 - 1346*zb^4 - 
        129*zb^5 + 228*zb^6) + z^2*(228 - 129*zb - 1346*zb^2 + 3449*zb^3 - 
        1026*zb^4 - 59*zb^5 + 233*zb^6))*\[CapitalPhi]1[z*zb, 
      (1 - z)*(1 - zb)])/(15*z*(z - zb)^4*zb) - 
   (16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (zb^2*(6 + 12*zb - 24*zb^2 + 12*zb^3 - zb^5) + 
      z*zb*(60 - 156*zb + 39*zb^2 + 39*zb^3 - 11*zb^4 + 4*zb^5) + 
      z^7*(-1 + 12*zb^2 - 24*zb^3 + 12*zb^4 + 6*zb^5) + 
      z^6*zb*(4 - 11*zb + 39*zb^2 + 39*zb^3 - 156*zb^4 + 60*zb^5) + 
      z^3*(12 + 39*zb + 597*zb^2 - 2352*zb^3 + 2313*zb^4 - 649*zb^5 + 
        39*zb^6 - 24*zb^7) + z^5*(12 - 11*zb + 132*zb^2 - 649*zb^3 + 
        597*zb^4 + 114*zb^5 - 156*zb^6 + 6*zb^7) + 
      z^2*(6 - 156*zb + 114*zb^2 + 597*zb^3 - 649*zb^4 + 132*zb^5 - 11*zb^6 + 
        12*zb^7) + z^4*(-24 + 39*zb - 649*zb^2 + 2313*zb^3 - 2352*zb^4 + 
        597*zb^5 + 39*zb^6 + 12*zb^7))*\[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)]^
      2)/(15*z*(z - zb)^4*zb) + 
   Log[v]*((-16*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)^2*(-1 + zb)^2*
       (-(zb*(-18 + 30*zb - 21*zb^2 + zb^3)) + 
        z^4*(-1 + 21*zb - 30*zb^2 + 18*zb^3) - 
        3*z^2*(10 + 37*zb - 110*zb^2 + 37*zb^3 + 10*zb^4) + 
        z^3*(21 + 16*zb - 111*zb^2 + 24*zb^3 + 18*zb^4) + 
        z*(18 + 24*zb - 111*zb^2 + 16*zb^3 + 21*zb^4)))/(3*z*(z - zb)^4*zb) - 
     (2*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)^2*
       (zb^2*(-96 - 552*zb + 171*zb^2 + 38*zb^3 + 39*zb^4) + 
        z^6*zb*(-39 - 38*zb - 171*zb^2 + 552*zb^3 + 96*zb^4) + 
        z*zb*(-528 + 1656*zb + 2023*zb^2 - 735*zb^3 - 789*zb^4 + 9*zb^5 - 
          36*zb^6) + z^5*(36 - 9*zb + 789*zb^2 + 735*zb^3 - 2023*zb^4 - 
          1656*zb^5 + 528*zb^6) + z^3*(-24 + 457*zb - 1189*zb^2 + 
          13870*zb^3 - 13870*zb^4 + 1189*zb^5 - 457*zb^6 + 24*zb^7) - 
        z^4*(60 + 251*zb + 113*zb^2 + 7066*zb^3 - 8939*zb^4 - 959*zb^5 + 
          360*zb^6 + 48*zb^7) + z^2*(48 + 360*zb - 959*zb^2 - 8939*zb^3 + 
          7066*zb^4 + 113*zb^5 + 251*zb^6 + 60*zb^7))*
       \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^4*zb^2)) + 
   Log[u]*((8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (zb^2*(-60 + 168*zb + 59*zb^2 + 3*zb^3) + 
        z*zb*(-240 + 192*zb - 716*zb^2 + 201*zb^3 + 33*zb^4) + 
        3*z^5*(1 + 11*zb + 110*zb^2 - 132*zb^3 + 60*zb^4) + 
        6*z^2*(-10 + 32*zb + 459*zb^2 - 484*zb^3 + 18*zb^4 + 55*zb^5) + 
        z^4*(59 + 201*zb + 108*zb^2 - 1050*zb^3 + 72*zb^4 + 180*zb^5) - 
        2*z^3*(-84 + 358*zb + 1452*zb^2 - 2559*zb^3 + 525*zb^4 + 198*zb^5)))/
      (15*z*(z - zb)^4*zb) - (8*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
       (z^5*zb*(8 - zb + 3*zb^2) + zb^2*(-3 - 39*zb + 32*zb^2) + 
        z^4*(32 - 257*zb^2 + 241*zb^3 - 66*zb^4) + 
        z*zb*(-174 + 519*zb - 303*zb^2 + 8*zb^4) - 
        z^2*(3 - 519*zb + 1558*zb^2 - 1200*zb^3 + 257*zb^4 + zb^5) + 
        z^3*(-39 - 303*zb + 1200*zb^2 - 1002*zb^3 + 241*zb^4 + 3*zb^5))*
       Log[v])/(15*z*(z - zb)^4*zb) + (2*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
       (zb^2*(192 - 804*zb + 459*zb^2 + 86*zb^3 + 27*zb^4) + 
        z^6*(12 + 93*zb + 26*zb^2 - 363*zb^3 + 456*zb^4 + 96*zb^5) + 
        z*zb*(-240 + 468*zb + 1351*zb^2 - 903*zb^3 - 885*zb^4 + 125*zb^5 - 
          36*zb^6) + z^5*(100 - 585*zb - 67*zb^2 + 1759*zb^3 - 2119*zb^4 - 
          1176*zb^5 + 528*zb^6) + z^3*(-276 + 713*zb + 1315*zb^2 - 626*zb^3 - 
          4586*zb^4 + 1285*zb^5 - 649*zb^6 + 24*zb^7) - 
        z^4*(-196 + 915*zb - 2155*zb^2 + 4438*zb^3 - 6507*zb^4 + 289*zb^5 + 
          168*zb^6 + 48*zb^7) + z^2*(48 + 324*zb - 2239*zb^2 + 221*zb^3 + 
          2686*zb^4 - 247*zb^5 + 347*zb^6 + 60*zb^7))*
       \[CapitalPhi]1[z*zb, (1 - z)*(1 - zb)])/(15*z*(z - zb)^4*zb)) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (24*z^7*zb^2*(7 - 16*zb + 7*zb^2 + 2*zb^3) + 
      3*zb^2*(-16 + 32*zb + 25*zb^2 - 3*zb^3 + 51*zb^4 - 9*zb^5) - 
      z^6*zb*(27 - 22*zb + 337*zb^2 - 888*zb^3 + 138*zb^4 + 528*zb^5) + 
      z^4*(60 + 49*zb - 1007*zb^2 + 1761*zb^3 + 835*zb^4 + 724*zb^5 - 
        1516*zb^6 - 906*zb^7) - z^5*(36 - 199*zb + 208*zb^2 + 321*zb^3 - 
        964*zb^4 + 3202*zb^5 - 3060*zb^6 + 96*zb^7) + 
      z*zb*(384 - 600*zb - 181*zb^2 + 140*zb^3 - 815*zb^4 - 208*zb^5 + 
        68*zb^6 + 132*zb^7) + z^3*(24 + 317*zb - 972*zb^2 + 2000*zb^3 - 
        5524*zb^4 + 1781*zb^5 - 148*zb^6 + 1130*zb^7 + 192*zb^8) - 
      z^2*(48 + 672*zb - 1505*zb^2 + 684*zb^3 - 1054*zb^4 - 1761*zb^5 + 
        513*zb^6 + 279*zb^7 + 324*zb^8))*\[CapitalPhi]2[1/(z*zb), 
      ((1 - z)*(1 - zb))/(z*zb)])/(15*z^2*(z - zb)^4*zb^3) + 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (z^6*zb*(-69 + 316*zb + 68*zb^2 - 411*zb^3 + 216*zb^4) + 
      zb^2*(-48 + 144*zb + 21*zb^2 - 38*zb^3 + 285*zb^4 - 84*zb^5) + 
      z^5*(-36 + 317*zb - 256*zb^2 - 1331*zb^3 + 1317*zb^4 - 609*zb^5 + 
        288*zb^6) + z*zb*(384 + 24*zb - 1303*zb^2 + 725*zb^3 - 1154*zb^4 + 
        44*zb^5 + 330*zb^6) + z^4*(60 + 283*zb - 1334*zb^2 + 370*zb^3 + 
        3611*zb^4 - 1989*zb^5 - 753*zb^6 + 72*zb^7) + 
      z^3*(24 - 265*zb + 251*zb^2 + 3881*zb^3 - 9972*zb^4 + 4705*zb^5 + 
        679*zb^6 + 117*zb^7) - z^2*(48 + 480*zb - 527*zb^2 + 1209*zb^3 - 
        4029*zb^4 + 161*zb^5 + 1343*zb^6 + 195*zb^7))*
     \[CapitalPhi]2[((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/
    (15*z^2*(z - zb)^4*zb^3) - (4*(-1 + Nc)*Nc^2*(1 + Nc)*(-1 + z)*(-1 + zb)*
     (3*z^7*zb*(-9 + 39*zb + 29*zb^2 + 13*zb^3 + 8*zb^4) + 
      12*zb^2*(4 - 2*zb + 11*zb^2 - 24*zb^3 + 11*zb^4) + 
      z*zb*(-384 + 600*zb - 1184*zb^2 + 1168*zb^3 - 361*zb^4 + 68*zb^5 - 
        27*zb^6) + z^6*(132 + 68*zb - 162*zb^2 - 839*zb^3 + 420*zb^4 - 
        1227*zb^5 + 528*zb^6) + z^5*(-288 - 361*zb - 467*zb^2 + 1615*zb^3 + 
        110*zb^4 + 2394*zb^5 - 1227*zb^6 + 24*zb^7) + 
      z^4*(132 + 1168*zb + 20*zb^2 + 1635*zb^3 - 4724*zb^4 + 110*zb^5 + 
        420*zb^6 + 39*zb^7) + z^3*(-24 - 1184*zb - 124*zb^2 - 1166*zb^3 + 
        1635*zb^4 + 1615*zb^5 - 839*zb^6 + 87*zb^7) + 
      z^2*(48 + 600*zb + 328*zb^2 - 124*zb^3 + 20*zb^4 - 467*zb^5 - 
        162*zb^6 + 117*zb^7))*\[CapitalPhi]2[z*zb, (1 - z)*(1 - zb)])/
    (15*z^2*(z - zb)^4*zb^2) - (4*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)*
     (-12*(-1 + zb)^2*zb^2*(-4 - 2*zb + 3*zb^2) + 24*z^7*(-1 + zb)^2*zb^2*
       (-3 + 2*zb + 4*zb^2) + z^6*zb*(3 + 2*zb + 169*zb^2 - 384*zb^3 - 
        126*zb^4 + 720*zb^5 - 384*zb^6) + z*zb*(-384 + 1128*zb - 902*zb^2 + 
        64*zb^3 + 139*zb^4 - 48*zb^5 + 3*zb^6) + 
      z^2*(48 + 696*zb - 3178*zb^2 + 2790*zb^3 - 998*zb^4 + 119*zb^5 + 
        164*zb^6 - 87*zb^7) + 2*z^3*(-12 + 12*zb + 912*zb^2 - 1089*zb^3 + 
        1115*zb^4 - 1009*zb^5 + 229*zb^6 + 65*zb^7) - 
      2*z^4*(30 - 55*zb - 219*zb^2 + 959*zb^3 - 1115*zb^4 + 971*zb^5 - 
        978*zb^6 + 407*zb^7) + z^5*(36 - 173*zb + 214*zb^2 + 219*zb^3 - 
        1334*zb^4 + 3026*zb^5 - 3140*zb^6 + 1152*zb^7))*
     Derivative[0, 1][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^4*(z - zb)^3*zb^4) + (4*Nc^2*(-1 + Nc^2)*(-1 + z)*
     (12*(-1 + zb)^2*zb^3*(-4 - 2*zb + 3*zb^2) + 
      z^7*zb*(-15 - 132*zb + 13*zb^2 + 662*zb^3 - 720*zb^4 + 192*zb^5) + 
      z*zb^2*(432 - 1200*zb + 794*zb^2 + 38*zb^3 - 103*zb^4 + 54*zb^5 - 
        15*zb^6) + z^6*(36 - 139*zb + 787*zb^2 - 233*zb^3 - 1257*zb^4 + 
        518*zb^5 + 384*zb^6 - 96*zb^7) + z^2*zb*(-432 - 432*zb + 4254*zb^2 - 
        4080*zb^3 + 687*zb^4 + 87*zb^5 - 259*zb^6 + 175*zb^7) + 
      z^3*(48 + 432*zb - 750*zb^2 + 64*zb^3 - 5088*zb^4 + 7169*zb^5 - 
        1400*zb^6 - 83*zb^7 - 392*zb^8) + z^5*(-60 + 96*zb + 935*zb^2 + 
        456*zb^3 - 5925*zb^4 + 8646*zb^5 - 3534*zb^6 + 96*zb^7 - 96*zb^8) + 
      2*z^4*(-12 + 311*zb - 170*zb^2 - 2628*zb^3 + 9411*zb^4 - 10562*zb^5 + 
        3885*zb^6 - 499*zb^7 + 264*zb^8))*Derivative[0, 1][\[CapitalPhi]2][
      ((1 - z)*(1 - zb))/(z*zb), 1/(z*zb)])/(15*z^4*(z - zb)^4*zb^4) - 
   (4*Nc^2*(-1 + Nc^2)*(-1 + z)^2*(-1 + zb)^2*
     (12*zb*(4 - 2*zb - 5*zb^2 + 3*zb^3) + z^5*zb*(-3 + 91*zb - 72*zb^2 + 
        144*zb^3) + z*(48 - 432*zb + 452*zb^2 - 116*zb^3 + 41*zb^4 - 
        3*zb^5) - z^3*(60 + 116*zb + 401*zb^2 - 1350*zb^3 + 251*zb^4 + 
        72*zb^5) + z^2*(-24 + 452*zb - 168*zb^2 - 401*zb^3 - 80*zb^4 + 
        91*zb^5) + z^4*(36 + 41*zb - 80*zb^2 - 251*zb^3 - 360*zb^4 + 
        144*zb^5))*Derivative[0, 1][\[CapitalPhi]2][z*zb, (1 - z)*(1 - zb)])/
    (15*z^2*(z - zb)^2*zb^2) + (4*Nc^2*(-1 + Nc^2)*(-1 + z)*
     (24*z^7*(-1 + zb)^3*zb^2*(-2 + 3*zb) - 12*(-1 + zb)^3*zb^2*
       (-4 - 2*zb + 3*zb^2) + z*(-1 + zb)^2*zb*(384 - 744*zb + 374*zb^2 + 
        31*zb^3 + 45*zb^4) - z^6*(-1 + zb)^3*zb*(-1 - 34*zb - 38*zb^2 - 
        456*zb^3 + 336*zb^4) - z^4*(-1 + zb)^2*(-60 - 85*zb + 149*zb^2 + 
        249*zb^3 + 1049*zb^4 - 1112*zb^5 + 146*zb^6 + 24*zb^7) + 
      z^5*(-1 + zb)^2*(-36 + 56*zb - 157*zb^2 + 437*zb^3 + 1110*zb^4 - 
        1968*zb^5 + 600*zb^6 + 48*zb^7) + z^3*(24 - 96*zb - 1391*zb^2 + 
        3075*zb^3 - 2444*zb^4 + 252*zb^5 + 129*zb^6 + 207*zb^7 + 26*zb^8 - 
        60*zb^9) + z^2*(-48 - 648*zb + 3706*zb^2 - 6017*zb^3 + 4295*zb^4 - 
        697*zb^5 - 373*zb^6 + 130*zb^7 - 106*zb^8 + 36*zb^9))*
     Derivative[1, 0][\[CapitalPhi]2][1/(z*zb), ((1 - z)*(1 - zb))/(z*zb)])/
    (15*z^4*(z - zb)^3*zb^4) - (4*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)*
     (12*zb^3*(-4 + 2*zb + 5*zb^2 - 3*zb^3) + 
      z^8*zb*(-21 + 196*zb + 20*zb^2 - 363*zb^3 + 168*zb^4) + 
      z*zb^2*(432 - 720*zb + 74*zb^2 + 13*zb^3 - 53*zb^4 + 180*zb^5 - 
        36*zb^6) - z^7*(36 - 182*zb + 550*zb^2 + 1127*zb^3 - 2261*zb^4 + 
        816*zb^5 + 24*zb^6) + z^6*(96 + 168*zb - 403*zb^2 + 1867*zb^3 + 
        522*zb^4 - 2868*zb^5 + 1446*zb^6 - 168*zb^7) + 
      z^2*zb*(-432 - 1296*zb + 4518*zb^2 - 2180*zb^3 + 988*zb^4 - 855*zb^5 - 
        293*zb^6 + 210*zb^7) + z^3*(48 + 912*zb + 234*zb^2 - 2246*zb^3 - 
        5506*zb^4 + 4090*zb^5 + 1660*zb^6 - 599*zb^7 - 243*zb^8) + 
      z^5*(-36 - 855*zb + 1195*zb^2 + 2700*zb^3 - 14498*zb^4 + 13182*zb^5 - 
        3218*zb^6 - 144*zb^7 + 24*zb^8) + z^4*(-72 + 46*zb + 312*zb^2 - 
        5684*zb^3 + 21466*zb^4 - 17217*zb^5 + 2880*zb^6 + 304*zb^7 + 
        165*zb^8))*Derivative[1, 0][\[CapitalPhi]2][((1 - z)*(1 - zb))/
       (z*zb), 1/(z*zb)])/(15*z^4*(z - zb)^4*zb^4) - 
   (8*Nc^2*(-1 + Nc^2)*(-1 + z)*(-1 + zb)^2*
     (2*(-36*zb^2*(4 - 2*zb - 5*zb^2 + 3*zb^3)*Zeta[3] + 
        z*zb*(1152*Zeta[3] - 1368*zb*Zeta[3] + 12*zb^2*(-5 + 2*Zeta[3]) + 
          5*zb^5*(2 + 9*Zeta[3]) + 30*zb^3*(1 + 16*Zeta[3]) - 
          3*zb^4*(180 + 61*Zeta[3])) + z^6*zb*(864*zb^4*Zeta[3] + 
          5*(2 + 9*Zeta[3]) + 6*zb^2*(5 + 69*Zeta[3]) - 
          3*zb*(180 + 107*Zeta[3]) - 6*zb^3*(10 + 147*Zeta[3])) - 
        3*z^2*(48*Zeta[3] + 456*zb*Zeta[3] + zb^5*(110 + 3*Zeta[3]) - 
          2*zb^4*(410 + 51*Zeta[3]) - 8*zb^2*(5 + 97*Zeta[3]) + 
          zb^6*(180 + 107*Zeta[3]) + 2*zb^3*(5 + 212*Zeta[3])) + 
        3*z^5*(zb^5*(40 - 1212*Zeta[3]) - 36*Zeta[3] + 288*zb^6*Zeta[3] - 
          zb^2*(110 + 3*Zeta[3]) - zb*(180 + 61*Zeta[3]) + 
          4*zb^3*(205 + 62*Zeta[3]) + 2*zb^4*(-5 + 333*Zeta[3])) + 
        z^4*(180*Zeta[3] + 30*zb*(1 + 16*Zeta[3]) + 
          6*zb^4*(-640 + 51*Zeta[3]) + 6*zb^2*(410 + 51*Zeta[3]) - 
          6*zb^6*(10 + 147*Zeta[3]) + 6*zb^5*(-5 + 333*Zeta[3]) - 
          4*zb^3*(-80 + 567*Zeta[3])) + 2*z^3*(36*Zeta[3] + 
          6*zb*(-5 + 2*Zeta[3]) + 6*zb^5*(205 + 62*Zeta[3]) + 
          3*zb^6*(5 + 69*Zeta[3]) - 3*zb^2*(5 + 212*Zeta[3]) + 
          3*zb^3*(-640 + 451*Zeta[3]) - 2*zb^4*(-80 + 567*Zeta[3]))) + 
      (-1 + z)*z*(z - zb)^2*(-1 + zb)*zb*(12*(-2 + zb)^2*(-1 + zb) + 
        z^4*zb*(-1 + 9*zb + 72*zb^2) - z*(-96 + 80*zb + 30*zb^2 - 25*zb^3 + 
          zb^4) + z^2*(-60 - 30*zb + 274*zb^2 - 133*zb^3 + 9*zb^4) + 
        z^3*(12 + 25*zb - 133*zb^2 - 126*zb^3 + 72*zb^4))*
       Derivative[1, 0][\[CapitalPhi]2][z*zb, (-1 + z)*(-1 + zb)]))/
    (15*z^2*(2 - 2*zb)*(z - zb)^4*zb^2)}


==> anc/ansatzAndGram/ansatz52term23-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3]}, {perm[5, 2, 3, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[3, 2, 4, 5, 1], perm[5, 1, 3, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[3, 1, 4, 5, 2]}}, {{perm[1, 2, 3, 4, 5]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 5, 3, 4]}, {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], 
   perm[3, 1, 2, 4, 5]}, {perm[5, 1, 3, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[5, 1, 4, 2, 3], perm[3, 1, 4, 2, 5], perm[4, 1, 5, 2, 3], 
   perm[3, 1, 5, 2, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}}}


==> anc/ansatzAndGram/ansatz52term5-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], 
   perm[3, 2, 1, 5, 4], perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[3, 2, 5, 1, 4], 
   perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], perm[4, 3, 2, 1, 5]}, 
  {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, {perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 4, 5, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}}}


==> anc/ansatzAndGram/ansatz53term23-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 4, 5, 2], perm[2, 3, 4, 5, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4], 
   perm[3, 2, 1, 4, 5], perm[4, 2, 1, 3, 5], perm[5, 2, 1, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4], 
   perm[3, 2, 1, 4, 5], perm[4, 2, 1, 3, 5], perm[5, 2, 1, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4], 
   perm[3, 2, 1, 4, 5], perm[4, 2, 1, 3, 5], perm[5, 2, 1, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 5, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 5, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[5, 3, 4, 1, 2], perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[5, 3, 4, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 4, 5, 2], perm[2, 3, 4, 5, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 4, 5, 2], perm[2, 3, 4, 5, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 3, 4, 5]}, {perm[5, 1, 2, 3, 4], 
   perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}, 
  {perm[5, 1, 3, 2, 4], perm[4, 1, 3, 2, 5], perm[5, 1, 4, 2, 3], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 5, 2, 3], perm[3, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 3, 4, 5]}, {perm[5, 1, 2, 3, 4], 
   perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3]}, 
  {perm[5, 2, 3, 4, 1], perm[4, 2, 3, 5, 1], perm[3, 2, 4, 5, 1], 
   perm[5, 1, 3, 4, 2], perm[4, 1, 3, 5, 2], perm[3, 1, 4, 5, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4], 
   perm[3, 2, 1, 4, 5], perm[4, 2, 1, 3, 5], perm[5, 2, 1, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], 
   perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, {perm[3, 4, 1, 2, 5], 
   perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], 
   perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}, 
  {perm[5, 1, 3, 2, 4], perm[4, 1, 3, 2, 5], perm[5, 1, 4, 2, 3], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 5, 2, 3], perm[3, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 5, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 5, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[5, 3, 4, 1, 2], perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[5, 3, 4, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 5, 3, 4]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 5, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], 
   perm[5, 1, 2, 3, 4]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[5, 3, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], 
   perm[1, 5, 2, 3, 4], perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 1, 3, 4]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 5, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 5, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 5, 3, 4, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], 
   perm[5, 1, 3, 4, 2], perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], 
   perm[5, 2, 3, 4, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 5, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 5, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 5, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 5, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 5, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 5, 3, 4]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 5, 1, 3]}, {perm[3, 4, 5, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 4, 5, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], 
   perm[1, 2, 4, 3, 5], perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], 
   perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], 
   perm[2, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], 
   perm[1, 4, 2, 3, 5], perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], 
   perm[1, 4, 3, 2, 5], perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], 
   perm[2, 4, 3, 1, 5], perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], 
   perm[2, 5, 4, 1, 3]}, {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], 
   perm[1, 4, 3, 5, 2], perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], 
   perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], 
   perm[2, 4, 3, 5, 1], perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], 
   perm[2, 5, 4, 3, 1]}, {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], 
   perm[4, 1, 2, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 1, 2, 4, 3], perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], 
   perm[4, 2, 1, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 2, 1, 4, 3]}, {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], 
   perm[4, 1, 3, 2, 5], perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 1, 4, 2, 3], perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], 
   perm[4, 2, 3, 1, 5], perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 2, 4, 1, 3]}, {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 3, 5, 2], perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], 
   perm[5, 1, 4, 3, 2], perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], 
   perm[4, 2, 3, 5, 1], perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], 
   perm[5, 2, 4, 3, 1]}, {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 4, 1, 2, 3], perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 4, 2, 1, 3]}, {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], 
   perm[5, 4, 1, 3, 2], perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], 
   perm[4, 3, 2, 5, 1], perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], 
   perm[5, 4, 2, 3, 1]}, {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[5, 4, 3, 1, 2], perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], 
   perm[5, 4, 3, 2, 1]}}, {{perm[1, 2, 3, 4, 5], perm[2, 1, 3, 4, 5]}, 
  {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4], 
   perm[3, 2, 1, 4, 5], perm[4, 2, 1, 3, 5], perm[5, 2, 1, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}, 
  {perm[5, 1, 3, 2, 4], perm[4, 1, 3, 2, 5], perm[5, 1, 4, 2, 3], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 5, 2, 3], perm[3, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[5, 1, 2, 3, 4], perm[4, 1, 2, 3, 5], perm[3, 1, 2, 4, 5]}, 
  {perm[5, 1, 3, 2, 4], perm[4, 1, 3, 2, 5], perm[5, 1, 4, 2, 3], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 5, 2, 3], perm[3, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 4, 3, 5], perm[2, 1, 5, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[4, 1, 2, 3, 5], perm[5, 1, 2, 3, 4]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 5, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 5, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 5, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 4, 3, 5], perm[1, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 2, 3, 5], perm[1, 5, 2, 3, 4], 
   perm[2, 3, 1, 4, 5], perm[2, 4, 1, 3, 5], perm[2, 5, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 5, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 5, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 4, 3, 5, 2], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 4, 3, 5, 1], perm[2, 5, 3, 4, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[4, 1, 3, 5, 2], perm[5, 1, 3, 4, 2], 
   perm[3, 2, 4, 5, 1], perm[4, 2, 3, 5, 1], perm[5, 2, 3, 4, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 5, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[4, 3, 5, 1, 2], perm[5, 3, 4, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 5, 2, 1], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 2, 3, 5, 4], perm[1, 2, 4, 3, 5], 
   perm[1, 2, 4, 5, 3], perm[1, 2, 5, 3, 4], perm[1, 2, 5, 4, 3], 
   perm[2, 1, 3, 4, 5], perm[2, 1, 3, 5, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[2, 1, 5, 3, 4], perm[2, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 3, 2, 5, 4], perm[1, 4, 2, 3, 5], 
   perm[1, 4, 2, 5, 3], perm[1, 5, 2, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[2, 3, 1, 5, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 1, 3, 4], perm[2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 3, 5, 2, 4], perm[1, 4, 3, 2, 5], 
   perm[1, 4, 5, 2, 3], perm[1, 5, 3, 2, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[2, 3, 5, 1, 4], perm[2, 4, 3, 1, 5], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 3, 1, 4], perm[2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2], perm[1, 3, 5, 4, 2], perm[1, 4, 3, 5, 2], 
   perm[1, 4, 5, 3, 2], perm[1, 5, 3, 4, 2], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[2, 3, 5, 4, 1], perm[2, 4, 3, 5, 1], 
   perm[2, 4, 5, 3, 1], perm[2, 5, 3, 4, 1], perm[2, 5, 4, 3, 1]}, 
  {perm[3, 1, 2, 4, 5], perm[3, 1, 2, 5, 4], perm[4, 1, 2, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 1, 2, 3, 4], perm[5, 1, 2, 4, 3], 
   perm[3, 2, 1, 4, 5], perm[3, 2, 1, 5, 4], perm[4, 2, 1, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 2, 1, 3, 4], perm[5, 2, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 5], perm[3, 1, 5, 2, 4], perm[4, 1, 3, 2, 5], 
   perm[4, 1, 5, 2, 3], perm[5, 1, 3, 2, 4], perm[5, 1, 4, 2, 3], 
   perm[3, 2, 4, 1, 5], perm[3, 2, 5, 1, 4], perm[4, 2, 3, 1, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 2, 3, 1, 4], perm[5, 2, 4, 1, 3]}, 
  {perm[3, 1, 4, 5, 2], perm[3, 1, 5, 4, 2], perm[4, 1, 3, 5, 2], 
   perm[4, 1, 5, 3, 2], perm[5, 1, 3, 4, 2], perm[5, 1, 4, 3, 2], 
   perm[3, 2, 4, 5, 1], perm[3, 2, 5, 4, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 2, 5, 3, 1], perm[5, 2, 3, 4, 1], perm[5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 2, 5], perm[3, 5, 1, 2, 4], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 1, 2, 3], perm[5, 3, 1, 2, 4], perm[5, 4, 1, 2, 3], 
   perm[3, 4, 2, 1, 5], perm[3, 5, 2, 1, 4], perm[4, 3, 2, 1, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 3, 2, 1, 4], perm[5, 4, 2, 1, 3]}, 
  {perm[3, 4, 1, 5, 2], perm[3, 5, 1, 4, 2], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 1, 3, 2], perm[5, 3, 1, 4, 2], perm[5, 4, 1, 3, 2], 
   perm[3, 4, 2, 5, 1], perm[3, 5, 2, 4, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 2, 3, 1], perm[5, 3, 2, 4, 1], perm[5, 4, 2, 3, 1]}, 
  {perm[3, 4, 5, 1, 2], perm[3, 5, 4, 1, 2], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 1, 2], perm[5, 3, 4, 1, 2], perm[5, 4, 3, 1, 2], 
   perm[3, 4, 5, 2, 1], perm[3, 5, 4, 2, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 2, 1], perm[5, 3, 4, 2, 1], perm[5, 4, 3, 2, 1]}}}


==> anc/ansatzAndGram/ansatz53term5-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 3, 5, 4], 
   perm[2, 1, 5, 3, 4], perm[3, 2, 1, 4, 5], perm[4, 3, 2, 5, 1], 
   perm[5, 1, 2, 4, 3]}, {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], 
   perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[2, 1, 4, 3, 5], perm[3, 2, 5, 4, 1], perm[4, 3, 1, 5, 2], 
   perm[5, 1, 3, 4, 2]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 5, 3, 1, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], 
   perm[4, 5, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 4, 3, 1, 5], perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], 
   perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], 
   perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], 
   perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], 
   perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], 
   perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 3, 2, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], 
   perm[5, 1, 3, 2, 4]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 1, 2, 5, 4]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], 
   perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 3, 5, 4], 
   perm[2, 1, 5, 3, 4], perm[3, 2, 1, 4, 5], perm[4, 3, 2, 5, 1], 
   perm[5, 1, 2, 4, 3]}, {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], 
   perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[2, 1, 4, 3, 5], perm[3, 2, 5, 4, 1], perm[4, 3, 1, 5, 2], 
   perm[5, 1, 3, 4, 2]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], 
   perm[5, 1, 3, 2, 4]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], 
   perm[4, 5, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 4, 3, 1, 5], perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], 
   perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], 
   perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], 
   perm[5, 3, 2, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 3, 4, 5, 1], 
   perm[3, 4, 5, 1, 2], perm[4, 5, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], 
   perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], 
   perm[3, 5, 4, 1, 2]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], 
   perm[4, 5, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, 
  {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], 
   perm[2, 4, 3, 1, 5], perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 4, 5, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], 
   perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], 
   perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], 
   perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, 
  {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], 
   perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[2, 4, 5, 1, 3], perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], 
   perm[5, 3, 2, 1, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], 
   perm[4, 5, 1, 3, 2]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 5, 3, 1, 2]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], 
   perm[2, 1, 5, 4, 3], perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], 
   perm[3, 4, 5, 1, 2], perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], 
   perm[5, 1, 2, 3, 4], perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], 
   perm[1, 5, 4, 2, 3], perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], 
   perm[3, 2, 1, 4, 5], perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], 
   perm[4, 5, 1, 3, 2], perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], 
   perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], 
   perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], 
   perm[2, 3, 1, 5, 4], perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], 
   perm[4, 3, 5, 1, 2], perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], 
   perm[5, 4, 1, 2, 3]}, {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], 
   perm[2, 5, 1, 4, 3], perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], 
   perm[3, 5, 4, 1, 2], perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], 
   perm[5, 2, 1, 3, 4], perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 1, 2, 4, 5], perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], 
   perm[4, 1, 5, 3, 2], perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], 
   perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], 
   perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], 
   perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], 
   perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], 
   perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], 
   perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], 
   perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], 
   perm[4, 1, 2, 3, 5], perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], 
   perm[5, 2, 3, 4, 1]}}, {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], 
   perm[3, 2, 1, 5, 4], perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], perm[2, 3, 1, 4, 5], 
   perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], perm[4, 3, 5, 2, 1], 
   perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], perm[5, 4, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 3, 5, 4], 
   perm[2, 1, 5, 3, 4], perm[3, 2, 1, 4, 5], perm[4, 3, 2, 5, 1], 
   perm[5, 1, 2, 4, 3]}, {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], 
   perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[2, 1, 4, 3, 5], perm[3, 2, 5, 4, 1], perm[4, 3, 1, 5, 2], 
   perm[5, 1, 3, 4, 2]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], 
   perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], 
   perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], 
   perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], 
   perm[2, 3, 1, 4, 5], perm[3, 4, 2, 5, 1], perm[4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[1, 3, 4, 5, 2], 
   perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], perm[3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 3, 5, 4], 
   perm[2, 1, 5, 3, 4], perm[3, 2, 1, 4, 5], perm[4, 3, 2, 5, 1], 
   perm[5, 1, 2, 4, 3]}, {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], 
   perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[2, 1, 4, 3, 5], perm[3, 2, 5, 4, 1], perm[4, 3, 1, 5, 2], 
   perm[5, 1, 3, 4, 2]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], 
   perm[5, 1, 3, 2, 4]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 4, 3, 5], 
   perm[2, 1, 4, 5, 3], perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], 
   perm[5, 1, 3, 2, 4]}, {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], 
   perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[2, 1, 5, 4, 3], perm[3, 2, 1, 5, 4], 
   perm[4, 3, 2, 1, 5], perm[5, 1, 2, 3, 4]}, {perm[1, 2, 3, 5, 4], 
   perm[2, 1, 5, 3, 4], perm[3, 2, 1, 4, 5], perm[4, 3, 2, 5, 1], 
   perm[5, 1, 2, 4, 3]}, {perm[1, 2, 4, 3, 5], perm[2, 1, 4, 5, 3], 
   perm[3, 2, 5, 1, 4], perm[4, 3, 1, 2, 5], perm[5, 1, 3, 2, 4]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[2, 1, 4, 3, 5], perm[3, 2, 5, 4, 1], perm[4, 3, 1, 5, 2], 
   perm[5, 1, 3, 4, 2]}, {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], 
   perm[3, 2, 4, 5, 1], perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 3, 4, 1, 5], perm[3, 4, 5, 2, 1], perm[4, 5, 1, 3, 2]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], perm[3, 2, 5, 1, 4], 
   perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], perm[4, 5, 2, 1, 3], 
   perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, {perm[1, 2, 5, 3, 4], 
   perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], perm[4, 3, 5, 2, 1], 
   perm[5, 1, 4, 2, 3]}, {perm[1, 3, 4, 2, 5], perm[2, 5, 4, 1, 3], 
   perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], perm[5, 2, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[2, 1, 3, 5, 4], perm[3, 2, 4, 1, 5], 
   perm[4, 3, 5, 2, 1], perm[5, 1, 4, 2, 3]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 4, 3], perm[2, 1, 3, 4, 5], perm[3, 2, 4, 5, 1], 
   perm[4, 3, 5, 1, 2], perm[5, 1, 4, 3, 2]}, {perm[1, 3, 4, 2, 5], 
   perm[2, 5, 4, 1, 3], perm[3, 1, 5, 2, 4], perm[4, 2, 1, 3, 5], 
   perm[5, 2, 3, 1, 4]}, {perm[1, 4, 3, 2, 5], perm[2, 4, 5, 1, 3], 
   perm[3, 5, 1, 2, 4], perm[4, 1, 2, 3, 5], perm[5, 3, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], 
   perm[4, 5, 2, 1, 3]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 3, 5, 1, 4], perm[3, 4, 1, 2, 5], perm[4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 3, 2, 5, 4], 
   perm[1, 4, 5, 2, 3], perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], 
   perm[3, 5, 4, 2, 1]}, {perm[1, 4, 2, 3, 5], perm[1, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], perm[3, 5, 2, 1, 4], 
   perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], perm[4, 2, 5, 1, 3], 
   perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, {perm[1, 4, 2, 5, 3], 
   perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], perm[2, 5, 3, 1, 4], 
   perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], perm[4, 1, 3, 5, 2], 
   perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], perm[5, 2, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 4, 3, 5], perm[1, 5, 3, 4, 2], 
   perm[2, 3, 5, 4, 1], perm[3, 4, 1, 5, 2], perm[4, 5, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 5, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 5, 3], 
   perm[1, 5, 3, 2, 4], perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], 
   perm[3, 2, 5, 4, 1], perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], 
   perm[4, 5, 2, 3, 1], perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 3, 4, 2, 5], 
   perm[1, 4, 3, 5, 2], perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], 
   perm[3, 1, 5, 2, 4], perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], 
   perm[4, 1, 2, 5, 3], perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5], perm[1, 5, 4, 3, 2], perm[2, 1, 5, 4, 3], 
   perm[2, 3, 4, 5, 1], perm[3, 2, 1, 5, 4], perm[3, 4, 5, 1, 2], 
   perm[4, 3, 2, 1, 5], perm[4, 5, 1, 2, 3], perm[5, 1, 2, 3, 4], 
   perm[5, 4, 3, 2, 1]}, {perm[1, 2, 3, 5, 4], perm[1, 5, 4, 2, 3], 
   perm[2, 1, 5, 3, 4], perm[2, 3, 4, 1, 5], perm[3, 2, 1, 4, 5], 
   perm[3, 4, 5, 2, 1], perm[4, 3, 2, 5, 1], perm[4, 5, 1, 3, 2], 
   perm[5, 1, 2, 4, 3], perm[5, 4, 3, 1, 2]}, {perm[1, 2, 4, 3, 5], 
   perm[1, 5, 3, 4, 2], perm[2, 1, 4, 5, 3], perm[2, 3, 5, 4, 1], 
   perm[3, 2, 5, 1, 4], perm[3, 4, 1, 5, 2], perm[4, 3, 1, 2, 5], 
   perm[4, 5, 2, 1, 3], perm[5, 1, 3, 2, 4], perm[5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4], perm[1, 5, 2, 4, 3], perm[2, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 5], perm[3, 2, 4, 1, 5], perm[3, 4, 2, 5, 1], 
   perm[4, 3, 5, 2, 1], perm[4, 5, 3, 1, 2], perm[5, 1, 4, 2, 3], 
   perm[5, 4, 1, 3, 2]}, {perm[1, 2, 4, 5, 3], perm[1, 5, 3, 2, 4], 
   perm[2, 1, 4, 3, 5], perm[2, 3, 5, 1, 4], perm[3, 2, 5, 4, 1], 
   perm[3, 4, 1, 2, 5], perm[4, 3, 1, 5, 2], perm[4, 5, 2, 3, 1], 
   perm[5, 1, 3, 4, 2], perm[5, 4, 2, 1, 3]}, {perm[1, 2, 5, 4, 3], 
   perm[1, 5, 2, 3, 4], perm[2, 1, 3, 4, 5], perm[2, 3, 1, 5, 4], 
   perm[3, 2, 4, 5, 1], perm[3, 4, 2, 1, 5], perm[4, 3, 5, 1, 2], 
   perm[4, 5, 3, 2, 1], perm[5, 1, 4, 3, 2], perm[5, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5], perm[1, 4, 5, 3, 2], perm[2, 5, 1, 4, 3], 
   perm[2, 4, 3, 5, 1], perm[3, 1, 2, 5, 4], perm[3, 5, 4, 1, 2], 
   perm[4, 2, 3, 1, 5], perm[4, 1, 5, 2, 3], perm[5, 2, 1, 3, 4], 
   perm[5, 3, 4, 2, 1]}, {perm[1, 3, 2, 5, 4], perm[1, 4, 5, 2, 3], 
   perm[2, 5, 1, 3, 4], perm[2, 4, 3, 1, 5], perm[3, 1, 2, 4, 5], 
   perm[3, 5, 4, 2, 1], perm[4, 2, 3, 5, 1], perm[4, 1, 5, 3, 2], 
   perm[5, 2, 1, 4, 3], perm[5, 3, 4, 1, 2]}, {perm[1, 4, 2, 3, 5], 
   perm[1, 3, 5, 4, 2], perm[2, 4, 1, 5, 3], perm[2, 5, 3, 4, 1], 
   perm[3, 5, 2, 1, 4], perm[3, 1, 4, 5, 2], perm[4, 1, 3, 2, 5], 
   perm[4, 2, 5, 1, 3], perm[5, 3, 1, 2, 4], perm[5, 2, 4, 3, 1]}, 
  {perm[1, 4, 2, 5, 3], perm[1, 3, 5, 2, 4], perm[2, 4, 1, 3, 5], 
   perm[2, 5, 3, 1, 4], perm[3, 5, 2, 4, 1], perm[3, 1, 4, 2, 5], 
   perm[4, 1, 3, 5, 2], perm[4, 2, 5, 3, 1], perm[5, 3, 1, 4, 2], 
   perm[5, 2, 4, 1, 3]}, {perm[1, 3, 4, 2, 5], perm[1, 4, 3, 5, 2], 
   perm[2, 5, 4, 1, 3], perm[2, 4, 5, 3, 1], perm[3, 1, 5, 2, 4], 
   perm[3, 5, 1, 4, 2], perm[4, 2, 1, 3, 5], perm[4, 1, 2, 5, 3], 
   perm[5, 2, 3, 1, 4], perm[5, 3, 2, 4, 1]}, {perm[1, 4, 3, 2, 5], 
   perm[1, 3, 4, 5, 2], perm[2, 4, 5, 1, 3], perm[2, 5, 4, 3, 1], 
   perm[3, 5, 1, 2, 4], perm[3, 1, 5, 4, 2], perm[4, 1, 2, 3, 5], 
   perm[4, 2, 1, 5, 3], perm[5, 3, 2, 1, 4], perm[5, 2, 3, 4, 1]}}}


==> anc/ansatzAndGram/ansatz62term222-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], 
   perm[3, 1, 4, 6, 2, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], 
   perm[3, 6, 4, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], perm[5, 1, 6, 4, 2, 3], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 1, 4, 2], 
   perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], 
   perm[3, 1, 4, 6, 5, 2], perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], 
   perm[3, 5, 4, 1, 2, 6], perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], 
   perm[3, 6, 4, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], perm[5, 1, 6, 4, 3, 2], 
   perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 1, 2, 4], 
   perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 6, 5, 2, 4, 3], perm[3, 5, 6, 4, 1, 2], 
   perm[3, 5, 6, 4, 2, 1], perm[3, 6, 5, 4, 1, 2], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], 
   perm[3, 5, 1, 4, 6, 2], perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], 
   perm[3, 6, 2, 4, 5, 1], perm[5, 1, 3, 6, 2, 4], perm[5, 1, 4, 6, 2, 3], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], perm[5, 3, 1, 6, 4, 2], 
   perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 6, 4, 5, 2], perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], 
   perm[3, 5, 1, 4, 2, 6], perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], 
   perm[3, 6, 2, 4, 1, 5], perm[5, 1, 3, 6, 4, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], perm[5, 3, 1, 6, 2, 4], 
   perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], perm[5, 4, 2, 6, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 1, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 2, 1, 5, 6], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 2, 4, 3], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 2, 1, 4, 3], perm[6, 5, 3, 4, 1, 2], 
   perm[6, 5, 3, 4, 2, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 6, 3, 4, 5], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 2, 5, 6, 1], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 3, 6, 1, 2, 5], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 3, 4, 1], 
   perm[5, 6, 3, 1, 2, 4], perm[5, 6, 4, 1, 2, 3], perm[6, 5, 1, 3, 4, 2], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 2, 4], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[3, 1, 2, 4, 5, 6], 
   perm[3, 1, 2, 4, 6, 5], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 3, 6, 5], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[5, 1, 2, 6, 3, 4], perm[5, 1, 2, 6, 4, 3], 
   perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], perm[6, 1, 2, 5, 3, 4], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 5, 6, 3, 4, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 5, 6, 1, 2, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 4, 1, 2, 6], perm[6, 1, 2, 3, 4, 5], perm[6, 3, 4, 1, 2, 5]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 5, 3, 6, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], 
   perm[3, 1, 6, 2, 5, 4], perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 6, 2, 5, 3], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 6, 1, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 4, 1, 3, 6], perm[6, 1, 3, 2, 4, 5], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 2, 3, 1, 4, 5], perm[6, 2, 4, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[3, 4, 1, 2, 5, 6], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[3, 4, 1, 2, 5, 6], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], 
   perm[3, 4, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], 
   perm[3, 4, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 1, 2, 4], 
   perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 6, 5, 1, 4, 3], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[3, 6, 5, 4, 1, 2], perm[3, 6, 5, 4, 2, 1], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 5, 6, 3, 1], perm[2, 4, 6, 5, 3, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[3, 5, 2, 1, 6, 4], 
   perm[3, 6, 1, 2, 5, 4], perm[3, 6, 2, 1, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[4, 5, 2, 1, 6, 3], perm[4, 6, 1, 2, 5, 3], perm[4, 6, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 5, 2, 4, 6, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], perm[3, 1, 4, 5, 6, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 5, 4, 1, 2, 6], perm[3, 6, 4, 1, 2, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 3, 4, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 4, 6, 1, 2, 3], perm[6, 1, 5, 3, 4, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 2, 4], perm[6, 4, 5, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[4, 3, 1, 5, 2, 6], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], perm[4, 3, 2, 6, 1, 5]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 4, 6, 5, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 2, 1, 5, 6]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 3, 6, 1, 5]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[4, 1, 5, 3, 2, 6], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], perm[4, 2, 6, 3, 1, 5]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 2, 1, 4, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], 
   perm[3, 4, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], 
   perm[3, 4, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 1, 2, 4], 
   perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 6, 5, 1, 4, 3], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[3, 6, 5, 4, 1, 2], perm[3, 6, 5, 4, 2, 1], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 5, 6, 3, 1], perm[2, 4, 6, 5, 3, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[3, 5, 2, 1, 6, 4], 
   perm[3, 6, 1, 2, 5, 4], perm[3, 6, 2, 1, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[4, 5, 2, 1, 6, 3], perm[4, 6, 1, 2, 5, 3], perm[4, 6, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 2, 1, 5, 6], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 3, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2], perm[6, 5, 1, 2, 3, 4], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 1, 2, 6, 3, 4], 
   perm[5, 3, 4, 6, 1, 2], perm[6, 1, 2, 5, 3, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 1, 3, 6, 2, 4], perm[5, 1, 4, 6, 2, 3], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], perm[6, 1, 3, 5, 2, 4], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], 
   perm[3, 1, 4, 6, 2, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], 
   perm[3, 6, 4, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], perm[5, 1, 6, 4, 2, 3], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 1, 4, 2], 
   perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], 
   perm[3, 1, 4, 6, 5, 2], perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], 
   perm[3, 5, 4, 1, 2, 6], perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], 
   perm[3, 6, 4, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], perm[5, 1, 6, 4, 3, 2], 
   perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 1, 2, 4], 
   perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 2, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 3, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[6, 5, 1, 2, 3, 4], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[2, 1, 3, 5, 4, 6], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[6, 5, 1, 3, 2, 4], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 5, 1, 3, 4, 2], 
   perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], perm[5, 1, 6, 2, 3, 4], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 2, 6, 1, 3, 4], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 2, 4, 3], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 2, 5, 1, 4, 3], perm[6, 3, 5, 4, 1, 2], 
   perm[6, 3, 5, 4, 2, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 5, 3, 2, 4], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 5, 6, 4, 1, 3], perm[2, 6, 5, 3, 1, 4], 
   perm[2, 6, 5, 4, 1, 3], perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 6, 4, 5], 
   perm[3, 2, 1, 5, 4, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 5, 1, 4, 2], perm[3, 6, 5, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 2, 6, 3, 5], perm[4, 2, 1, 5, 3, 6], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], perm[5, 1, 2, 3, 6, 4], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 2, 1, 3, 6, 4], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 4, 3, 2, 6, 1], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 4, 5, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 4, 5, 3], perm[6, 3, 4, 1, 5, 2], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 5, 3, 2, 6], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 5, 3, 6, 2, 4], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 6, 4, 1, 5], perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 5, 1, 6, 4, 2], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 1, 5, 4, 2], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 6, 2, 3, 5], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 6, 1, 3, 5], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 3, 1], 
   perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 3, 1], perm[5, 1, 3, 2, 6, 4], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 2, 3, 1, 6, 4], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 4, 2, 3, 6, 1], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 4, 2, 5, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 4, 1, 5, 3], perm[6, 3, 1, 4, 5, 2], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 3, 5, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 5, 4, 1], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 2, 1, 4, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 3, 2], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 5, 6, 3, 1], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 4, 6, 2], 
   perm[5, 1, 4, 3, 6, 2], perm[5, 2, 3, 4, 6, 1], perm[5, 2, 4, 3, 6, 1], 
   perm[5, 3, 1, 2, 6, 4], perm[5, 3, 2, 1, 6, 4], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 4, 2, 1, 6, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 1, 4, 3, 5, 2], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 2, 4, 3, 5, 1], perm[6, 3, 1, 2, 5, 4], 
   perm[6, 3, 2, 1, 5, 4], perm[6, 4, 1, 2, 5, 3], perm[6, 4, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 1, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 2, 1, 5, 6], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 2, 4, 3], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 2, 1, 4, 3], perm[6, 5, 3, 4, 1, 2], 
   perm[6, 5, 3, 4, 2, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 4, 5, 1, 2, 6], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], 
   perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 1, 2, 4], 
   perm[6, 5, 3, 2, 1, 4], perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[3, 1, 2, 4, 5, 6], 
   perm[3, 1, 2, 4, 6, 5], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 3, 6, 5], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[5, 1, 2, 6, 3, 4], perm[5, 1, 2, 6, 4, 3], 
   perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], perm[6, 1, 2, 5, 3, 4], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 5, 6, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 5, 6, 4, 1, 3], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 6, 4, 5], perm[3, 5, 6, 1, 4, 2], perm[3, 5, 6, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 2, 6, 3, 5], perm[4, 5, 6, 1, 3, 2], 
   perm[4, 5, 6, 2, 3, 1], perm[5, 1, 2, 3, 6, 4], perm[5, 1, 2, 4, 6, 3], 
   perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], perm[6, 1, 2, 3, 5, 4], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 5, 3, 2, 6], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 5, 3, 6, 2, 4], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 6, 4, 1, 5], perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 5, 1, 6, 4, 2], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 1, 5, 4, 2], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 6, 2, 3, 5], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 6, 1, 3, 5], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 3, 1], 
   perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 3, 1], perm[5, 1, 3, 2, 6, 4], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 2, 3, 1, 6, 4], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 4, 2, 3, 6, 1], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 4, 2, 5, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 4, 1, 5, 3], perm[6, 3, 1, 4, 5, 2], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 3, 5, 1]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 5, 6, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 5, 6, 4, 3, 1], perm[3, 1, 2, 5, 6, 4], 
   perm[3, 1, 2, 6, 5, 4], perm[3, 5, 6, 1, 2, 4], perm[3, 5, 6, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 2, 6, 5, 3], perm[4, 5, 6, 1, 2, 3], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 4, 1, 2, 6], perm[5, 3, 4, 2, 1, 6], perm[6, 1, 2, 3, 4, 5], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 5, 3, 6, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 5, 3, 6, 4, 2], perm[1, 5, 4, 6, 3, 2], 
   perm[1, 6, 3, 5, 4, 2], perm[1, 6, 4, 5, 3, 2], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 6, 4, 5, 1], perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 5, 4, 6, 3, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[2, 6, 4, 5, 3, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 5, 4], perm[3, 5, 1, 6, 2, 4], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 2, 5, 1, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 6, 2, 5, 3], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 6, 1, 5, 3], perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[5, 1, 3, 2, 4, 6], 
   perm[5, 1, 4, 2, 3, 6], perm[5, 2, 3, 1, 4, 6], perm[5, 2, 4, 1, 3, 6], 
   perm[5, 3, 1, 4, 2, 6], perm[5, 3, 2, 4, 1, 6], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 4, 2, 3, 1, 6], perm[6, 1, 3, 2, 4, 5], perm[6, 1, 4, 2, 3, 5], 
   perm[6, 2, 3, 1, 4, 5], perm[6, 2, 4, 1, 3, 5], perm[6, 3, 1, 4, 2, 5], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 5, 6, 3, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], 
   perm[3, 1, 4, 6, 2, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], 
   perm[3, 6, 4, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], perm[5, 1, 6, 4, 2, 3], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 1, 4, 2], 
   perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], 
   perm[3, 4, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], 
   perm[3, 4, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 1, 2, 4], 
   perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 6, 5, 1, 4, 3], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[3, 6, 5, 4, 1, 2], perm[3, 6, 5, 4, 2, 1], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 5, 6, 3, 1], perm[2, 4, 6, 5, 3, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[3, 5, 2, 1, 6, 4], 
   perm[3, 6, 1, 2, 5, 4], perm[3, 6, 2, 1, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[4, 5, 2, 1, 6, 3], perm[4, 6, 1, 2, 5, 3], perm[4, 6, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 1, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 2, 1, 5, 6], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 2, 4, 3], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 2, 1, 4, 3], perm[6, 5, 3, 4, 1, 2], 
   perm[6, 5, 3, 4, 2, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 4, 5, 1, 2, 6], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], 
   perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 1, 2, 4], 
   perm[6, 5, 3, 2, 1, 4], perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[3, 1, 2, 4, 5, 6], 
   perm[3, 1, 2, 4, 6, 5], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 3, 6, 5], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[5, 1, 2, 6, 3, 4], perm[5, 1, 2, 6, 4, 3], 
   perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], perm[6, 1, 2, 5, 3, 4], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 1, 3, 6, 2, 4], perm[5, 1, 4, 6, 2, 3], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], perm[6, 1, 3, 5, 2, 4], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 6, 4, 5, 2], perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[5, 1, 3, 6, 4, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], perm[6, 1, 3, 5, 4, 2], 
   perm[6, 1, 4, 5, 3, 2], perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 5, 3, 2, 4], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 5, 6, 4, 1, 3], perm[2, 6, 5, 3, 1, 4], 
   perm[2, 6, 5, 4, 1, 3], perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 6, 4, 5], 
   perm[3, 2, 1, 5, 4, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 5, 1, 4, 2], perm[3, 6, 5, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 2, 6, 3, 5], perm[4, 2, 1, 5, 3, 6], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], perm[5, 1, 2, 3, 6, 4], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 2, 1, 3, 6, 4], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 4, 3, 2, 6, 1], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 4, 5, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 4, 5, 3], perm[6, 3, 4, 1, 5, 2], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 5, 3, 2, 6], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 5, 3, 6, 2, 4], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 6, 4, 1, 5], perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 5, 1, 6, 4, 2], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 1, 5, 4, 2], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 6, 2, 3, 5], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 6, 1, 3, 5], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 3, 1], 
   perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 3, 1], perm[5, 1, 3, 2, 6, 4], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 2, 3, 1, 6, 4], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 4, 2, 3, 6, 1], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 4, 2, 5, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 4, 1, 5, 3], perm[6, 3, 1, 4, 5, 2], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 3, 5, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 5, 4, 1], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 2, 1, 4, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 3, 2], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 5, 6, 3, 1], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 4, 6, 2], 
   perm[5, 1, 4, 3, 6, 2], perm[5, 2, 3, 4, 6, 1], perm[5, 2, 4, 3, 6, 1], 
   perm[5, 3, 1, 2, 6, 4], perm[5, 3, 2, 1, 6, 4], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 4, 2, 1, 6, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 1, 4, 3, 5, 2], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 2, 4, 3, 5, 1], perm[6, 3, 1, 2, 5, 4], 
   perm[6, 3, 2, 1, 5, 4], perm[6, 4, 1, 2, 5, 3], perm[6, 4, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 5, 4, 1, 2, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 5, 3, 2, 1, 6], perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 5, 6, 3, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], 
   perm[3, 1, 4, 6, 2, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], 
   perm[3, 6, 4, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], perm[5, 1, 6, 4, 2, 3], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 1, 4, 2], 
   perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], 
   perm[3, 4, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], perm[5, 1, 6, 2, 3, 4], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 2, 6, 1, 3, 4], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 2, 4, 3], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 2, 5, 1, 4, 3], perm[6, 3, 5, 4, 1, 2], 
   perm[6, 3, 5, 4, 2, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], perm[3, 1, 4, 5, 6, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 5, 4, 1, 2, 6], perm[3, 6, 4, 1, 2, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 3, 4, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 4, 6, 1, 2, 3], perm[6, 1, 5, 3, 4, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 2, 4], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 5, 1, 4, 6, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], perm[4, 5, 1, 3, 6, 2], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 5, 6, 3, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], 
   perm[3, 1, 4, 6, 2, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], 
   perm[3, 6, 4, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], perm[5, 1, 6, 4, 2, 3], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 1, 4, 2], 
   perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 1, 4, 2], 
   perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 1, 4, 2, 5, 6], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 2, 3, 1, 5, 6], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 3, 5, 1, 2], perm[5, 1, 6, 2, 3, 4], perm[5, 2, 6, 1, 3, 4], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[6, 1, 5, 2, 3, 4], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 3, 5, 4, 1, 2], perm[6, 4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 3, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[6, 5, 1, 2, 3, 4], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], perm[5, 1, 6, 2, 3, 4], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 2, 6, 1, 3, 4], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 2, 4, 3], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 2, 5, 1, 4, 3], perm[6, 3, 5, 4, 1, 2], 
   perm[6, 3, 5, 4, 2, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 5, 3, 2, 4], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 5, 6, 4, 1, 3], perm[2, 6, 5, 3, 1, 4], 
   perm[2, 6, 5, 4, 1, 3], perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 6, 4, 5], 
   perm[3, 2, 1, 5, 4, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 5, 1, 4, 2], perm[3, 6, 5, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 2, 6, 3, 5], perm[4, 2, 1, 5, 3, 6], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], perm[5, 1, 2, 3, 6, 4], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 2, 1, 3, 6, 4], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 4, 3, 2, 6, 1], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 4, 5, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 4, 5, 3], perm[6, 3, 4, 1, 5, 2], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[2, 3, 5, 6, 1, 4], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 6, 3, 4, 1, 5], perm[3, 1, 5, 6, 4, 2], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5], 
   perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 3, 1], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 3, 1, 2, 6, 4], perm[5, 4, 1, 2, 6, 3], perm[6, 1, 3, 4, 5, 2], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 3, 1, 2, 5, 4], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 5, 6, 3, 4, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[1, 6, 5, 3, 4, 2], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[2, 3, 4, 6, 5, 1], perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 5, 6, 4, 3, 1], perm[2, 6, 5, 3, 4, 1], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 5, 4], perm[3, 5, 6, 1, 2, 4], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 5, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 2, 6, 5, 3], perm[4, 2, 1, 5, 6, 3], 
   perm[4, 2, 1, 6, 5, 3], perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 1, 2, 4, 3, 6], perm[5, 2, 1, 3, 4, 6], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 3, 4, 1, 2, 6], perm[5, 3, 4, 2, 1, 6], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 4, 3, 2, 1, 6], perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 4, 3, 5], 
   perm[6, 2, 1, 3, 4, 5], perm[6, 2, 1, 4, 3, 5], perm[6, 3, 4, 1, 2, 5], 
   perm[6, 3, 4, 2, 1, 5], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 3, 2, 1, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[2, 3, 5, 6, 4, 1], perm[2, 4, 5, 6, 3, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 6, 3, 4, 5, 1], perm[3, 1, 5, 6, 2, 4], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 2, 5, 6, 1, 3], perm[4, 5, 1, 2, 6, 3], 
   perm[4, 6, 1, 2, 5, 3], perm[5, 1, 3, 4, 2, 6], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 3, 1, 2, 4, 6], perm[5, 4, 1, 2, 3, 6], perm[6, 1, 3, 4, 2, 5], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 3, 1, 2, 4, 5], perm[6, 4, 1, 2, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[3, 4, 1, 2, 5, 6], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 5, 6, 3, 4], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[2, 3, 5, 6, 1, 4], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 6, 3, 4, 1, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[4, 5, 1, 2, 3, 6], perm[4, 6, 1, 2, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 1, 4, 2, 5, 6], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 2, 3, 1, 5, 6], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 3, 5, 1, 2], perm[5, 1, 6, 2, 3, 4], perm[5, 2, 6, 1, 3, 4], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[6, 1, 5, 2, 3, 4], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 3, 5, 4, 1, 2], perm[6, 4, 5, 3, 1, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 5, 1, 4, 6, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], perm[4, 5, 1, 3, 6, 2], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 3, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[6, 5, 1, 2, 3, 4], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[2, 1, 3, 5, 4, 6], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], perm[6, 5, 1, 3, 2, 4], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 5, 1, 3, 4, 2], 
   perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 2, 1, 5, 6], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 3, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2], perm[6, 5, 1, 2, 3, 4], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 1, 2, 6, 3, 4], 
   perm[5, 3, 4, 6, 1, 2], perm[6, 1, 2, 5, 3, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 1, 3, 6, 2, 4], perm[5, 1, 4, 6, 2, 3], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], perm[6, 1, 3, 5, 2, 4], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 1, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 2, 1, 5, 6], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 2, 4, 3], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 2, 1, 4, 3], perm[6, 5, 3, 4, 1, 2], 
   perm[6, 5, 3, 4, 2, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 4, 5, 1, 2, 6], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], 
   perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 1, 2, 4], 
   perm[6, 5, 3, 2, 1, 4], perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[3, 1, 2, 4, 5, 6], 
   perm[3, 1, 2, 4, 6, 5], perm[3, 5, 6, 4, 1, 2], perm[3, 5, 6, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 3, 6, 5], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 5, 6, 3, 2, 1], perm[5, 1, 2, 6, 3, 4], perm[5, 1, 2, 6, 4, 3], 
   perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], perm[6, 1, 2, 5, 3, 4], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 6, 4, 2, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 1, 3, 6, 2, 4], perm[5, 1, 4, 6, 2, 3], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], perm[6, 1, 3, 5, 2, 4], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 6, 4, 5, 2], perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[5, 1, 3, 6, 4, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], perm[6, 1, 3, 5, 4, 2], 
   perm[6, 1, 4, 5, 3, 2], perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 5, 3, 2, 4], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 5, 6, 4, 1, 3], perm[2, 6, 5, 3, 1, 4], 
   perm[2, 6, 5, 4, 1, 3], perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 6, 4, 5], 
   perm[3, 2, 1, 5, 4, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 5, 1, 4, 2], perm[3, 6, 5, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 2, 6, 3, 5], perm[4, 2, 1, 5, 3, 6], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], perm[5, 1, 2, 3, 6, 4], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 2, 1, 3, 6, 4], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 4, 3, 2, 6, 1], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 4, 5, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 4, 5, 3], perm[6, 3, 4, 1, 5, 2], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 5, 3, 2, 6], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 5, 3, 6, 2, 4], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 6, 4, 1, 5], perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 5, 1, 6, 4, 2], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 1, 5, 4, 2], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 6, 2, 3, 5], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 6, 1, 3, 5], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 3, 1], 
   perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 3, 1], perm[5, 1, 3, 2, 6, 4], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 2, 3, 1, 6, 4], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 4, 2, 3, 6, 1], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 4, 2, 5, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 4, 1, 5, 3], perm[6, 3, 1, 4, 5, 2], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 3, 5, 1]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 5, 4, 1], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 2, 1, 4, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 3, 2], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 5, 6, 3, 1], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 4, 6, 2], 
   perm[5, 1, 4, 3, 6, 2], perm[5, 2, 3, 4, 6, 1], perm[5, 2, 4, 3, 6, 1], 
   perm[5, 3, 1, 2, 6, 4], perm[5, 3, 2, 1, 6, 4], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 4, 2, 1, 6, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 1, 4, 3, 5, 2], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 2, 4, 3, 5, 1], perm[6, 3, 1, 2, 5, 4], 
   perm[6, 3, 2, 1, 5, 4], perm[6, 4, 1, 2, 5, 3], perm[6, 4, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 5, 6, 3, 4], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 5, 3, 4], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 1, 4, 2, 5, 6], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 2, 3, 1, 5, 6], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 3, 5, 1, 2], perm[5, 1, 6, 2, 3, 4], perm[5, 2, 6, 1, 3, 4], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[6, 1, 5, 2, 3, 4], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 3, 5, 4, 1, 2], perm[6, 4, 5, 3, 1, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 5, 1, 4, 6, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], perm[4, 5, 1, 3, 6, 2], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], 
   perm[3, 4, 1, 2, 6, 5], perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], 
   perm[3, 4, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 2, 4, 3], 
   perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], perm[5, 1, 6, 2, 3, 4], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 2, 6, 1, 3, 4], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 2, 4, 3], 
   perm[6, 2, 5, 1, 3, 4], perm[6, 2, 5, 1, 4, 3], perm[6, 3, 5, 4, 1, 2], 
   perm[6, 3, 5, 4, 2, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], perm[3, 1, 4, 5, 6, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 5, 4, 1, 2, 6], perm[3, 6, 4, 1, 2, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 3, 4, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 4, 6, 1, 2, 3], perm[6, 1, 5, 3, 4, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 2, 4], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 5, 1, 4, 6, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], perm[4, 5, 1, 3, 6, 2], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 6, 3, 4], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 5, 3, 4], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 1, 6, 5, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 4, 5, 6, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 3, 1, 2, 6, 5], perm[4, 3, 2, 1, 5, 6], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], perm[5, 6, 4, 3, 1, 2], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 2, 4, 3], 
   perm[6, 5, 2, 1, 3, 4], perm[6, 5, 2, 1, 4, 3], perm[6, 5, 3, 4, 1, 2], 
   perm[6, 5, 3, 4, 2, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 6, 4], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 1, 6, 4, 5, 3], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 4, 5, 1, 6, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 1, 5, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], perm[5, 6, 4, 1, 3, 2], 
   perm[5, 6, 4, 2, 3, 1], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 1, 4, 2, 3], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 1, 4, 2], 
   perm[6, 5, 3, 2, 4, 1], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 4, 3, 5], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 4, 5, 1, 2, 6], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1], 
   perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], perm[5, 6, 4, 1, 2, 3], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 1, 2, 4], 
   perm[6, 5, 3, 2, 1, 4], perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 5, 6, 2, 3, 4], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 6, 5, 1, 4, 3], perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 5, 6, 4, 1, 2], 
   perm[3, 5, 6, 4, 2, 1], perm[3, 6, 5, 4, 1, 2], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 3, 6, 5], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], perm[5, 1, 2, 6, 3, 4], 
   perm[5, 1, 2, 6, 4, 3], perm[5, 2, 1, 6, 3, 4], perm[5, 2, 1, 6, 4, 3], 
   perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 4, 3, 6, 2, 1], perm[6, 1, 2, 5, 3, 4], perm[6, 1, 2, 5, 4, 3], 
   perm[6, 2, 1, 5, 3, 4], perm[6, 2, 1, 5, 4, 3], perm[6, 3, 4, 5, 1, 2], 
   perm[6, 3, 4, 5, 2, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 5, 3, 2, 6, 4], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 5, 4, 1, 6, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 4, 2, 6], perm[3, 1, 6, 4, 2, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 3, 2, 6], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 5, 3, 1, 6], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 6, 2, 4], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 3, 6, 1, 4], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 4, 2, 6, 3, 1], perm[6, 1, 3, 5, 2, 4], perm[6, 1, 4, 5, 2, 3], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 1, 5, 4, 2], 
   perm[6, 3, 2, 5, 4, 1], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 4, 1, 3, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 2, 4, 1, 6], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 5, 3, 6, 2], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 5, 3, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], perm[5, 1, 3, 6, 4, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[5, 2, 3, 6, 4, 1], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 4, 2, 6, 1, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 4, 5, 3, 2], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 4, 5, 3, 1], perm[6, 3, 1, 5, 2, 4], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 5, 6, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 5, 6, 4, 3, 1], perm[3, 1, 2, 5, 6, 4], 
   perm[3, 1, 2, 6, 5, 4], perm[3, 5, 6, 1, 2, 4], perm[3, 5, 6, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 2, 6, 5, 3], perm[4, 5, 6, 1, 2, 3], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 4, 1, 2, 6], perm[5, 3, 4, 2, 1, 6], perm[6, 1, 2, 3, 4, 5], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 5, 3, 6, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], 
   perm[3, 1, 6, 2, 5, 4], perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 6, 2, 5, 3], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 6, 1, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 4, 1, 3, 6], perm[6, 1, 3, 2, 4, 5], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 2, 3, 1, 4, 5], perm[6, 2, 4, 1, 3, 5]}, 
  {perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 4, 6, 5, 3, 2], perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 4, 6, 5, 3, 1], perm[3, 1, 5, 6, 2, 4], 
   perm[3, 1, 6, 5, 2, 4], perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 6, 5, 2, 3], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 1, 3, 4, 2, 6], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 2, 3, 4, 1, 6], perm[5, 2, 4, 3, 1, 6], perm[6, 1, 3, 4, 2, 5], 
   perm[6, 1, 4, 3, 2, 5], perm[6, 2, 3, 4, 1, 5], perm[6, 2, 4, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[3, 4, 1, 2, 5, 6], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[3, 4, 1, 2, 5, 6], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[3, 4, 1, 5, 2, 6], 
   perm[3, 4, 1, 6, 2, 5], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 5, 6], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 5, 3, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 6, 4, 5, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[4, 6, 3, 5, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 5, 4, 1, 6, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], perm[4, 5, 3, 1, 6, 2], 
   perm[4, 5, 3, 2, 6, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5], perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[5, 6, 1, 3, 2, 4], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 3, 1, 4], perm[5, 6, 2, 4, 1, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[5, 6, 1, 3, 4, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], perm[5, 6, 2, 4, 3, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 6, 1, 5, 4, 3], perm[3, 5, 4, 6, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[3, 6, 4, 5, 1, 2], perm[3, 6, 4, 5, 2, 1], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 5, 3, 6, 2, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 5, 3, 6], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 6, 4], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 4, 5, 3], perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 4, 2, 6, 1], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], perm[5, 1, 6, 3, 2, 4], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 3, 1, 4], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4], perm[6, 1, 5, 4, 2, 3], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 1, 4, 2], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 5, 6, 3], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 4, 3, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 4, 3, 5], perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 4, 2, 1, 5], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], perm[5, 1, 6, 3, 4, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 3, 4, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 1, 5, 4, 3, 2], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 1, 2, 4], 
   perm[6, 3, 5, 2, 1, 4], perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 4, 3, 1, 6], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 4, 3, 1, 5], perm[3, 5, 1, 2, 4, 6], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 6, 1, 2, 4, 5], perm[3, 6, 2, 1, 4, 5], perm[4, 5, 1, 2, 3, 6], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 5, 6, 4, 3], perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 5, 6, 2, 1], perm[5, 6, 1, 2, 3, 4], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 4, 6, 3, 5]}, {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[3, 4, 1, 5, 6, 2], 
   perm[3, 4, 1, 6, 5, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], 
   perm[5, 6, 1, 3, 4, 2], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 3, 4, 1], 
   perm[5, 6, 2, 4, 3, 1]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 5, 3, 4], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 6, 3, 4], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 5, 3, 4], perm[2, 6, 1, 5, 4, 3], perm[3, 1, 4, 2, 5, 6], 
   perm[3, 1, 4, 2, 6, 5], perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 3, 1, 6, 5]}, {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 5, 4, 6, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 4, 5, 2, 3]}}}


==> anc/ansatzAndGram/ansatz62term24-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 5, 3, 4]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], 
   perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], 
   perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 4, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], 
   perm[4, 5, 2, 6, 1, 3], perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], perm[3, 5, 2, 6, 1, 4], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 3, 1, 6, 5, 2], 
   perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], perm[5, 6, 1, 3, 4, 2], 
   perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], perm[4, 5, 2, 6, 3, 1], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 5, 2, 4, 3, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], perm[4, 6, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 3, 2, 6, 4], 
   perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 5, 4, 6, 3, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[1, 6, 3, 5, 4, 2], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 3, 6, 4, 5, 1], perm[2, 4, 3, 5, 6, 1], perm[2, 4, 5, 3, 6, 1], 
   perm[2, 5, 4, 6, 3, 1], perm[2, 5, 6, 4, 3, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[2, 6, 5, 3, 4, 1]}, {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 4, 5, 3, 2], 
   perm[2, 3, 5, 4, 6, 1], perm[2, 3, 5, 6, 4, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 4, 6, 5, 3, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 5, 3, 6, 4, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[2, 6, 4, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 5, 6, 3, 1, 2], 
   perm[5, 6, 3, 4, 1, 2]}, {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 5, 3, 6, 1, 2], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 5, 6, 1, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 4, 6, 1, 3, 5]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 5, 4, 6, 3], perm[1, 2, 6, 3, 5, 4], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 3, 5, 4]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 5, 1, 4, 3]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 6, 3, 4, 1]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 4, 6, 3, 5, 1]}, {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 6, 5], perm[4, 1, 2, 3, 5, 6], perm[5, 1, 2, 4, 6, 3], 
   perm[6, 1, 2, 3, 5, 4]}, {perm[3, 1, 4, 2, 5, 6], perm[3, 1, 6, 2, 5, 4], 
   perm[4, 1, 3, 2, 6, 5], perm[4, 1, 5, 2, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 1, 5, 2, 4, 3], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 6, 1, 5, 4], perm[4, 2, 3, 1, 6, 5], 
   perm[4, 2, 5, 1, 6, 3], perm[5, 2, 4, 1, 3, 6], perm[5, 2, 6, 1, 3, 4], 
   perm[6, 2, 3, 1, 4, 5], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[3, 1, 4, 2, 6, 5], perm[3, 1, 6, 2, 4, 5], perm[4, 1, 3, 2, 5, 6], 
   perm[4, 1, 5, 2, 3, 6], perm[5, 1, 4, 2, 6, 3], perm[5, 1, 6, 2, 4, 3], 
   perm[6, 1, 3, 2, 5, 4], perm[6, 1, 5, 2, 3, 4], perm[3, 2, 4, 1, 6, 5], 
   perm[3, 2, 6, 1, 4, 5], perm[4, 2, 3, 1, 5, 6], perm[4, 2, 5, 1, 3, 6], 
   perm[5, 2, 4, 1, 6, 3], perm[5, 2, 6, 1, 4, 3], perm[6, 2, 3, 1, 5, 4], 
   perm[6, 2, 5, 1, 3, 4]}, {perm[3, 1, 5, 2, 4, 6], perm[3, 1, 5, 2, 6, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 1, 3, 2, 4, 6], 
   perm[5, 1, 3, 2, 6, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 2, 5, 3], 
   perm[3, 2, 5, 1, 4, 6], perm[3, 2, 5, 1, 6, 4], perm[4, 2, 6, 1, 3, 5], 
   perm[4, 2, 6, 1, 5, 3], perm[5, 2, 3, 1, 4, 6], perm[5, 2, 3, 1, 6, 4], 
   perm[6, 2, 4, 1, 3, 5], perm[6, 2, 4, 1, 5, 3]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 5, 4, 6, 2], perm[4, 1, 6, 3, 5, 2], 
   perm[5, 1, 3, 4, 6, 2], perm[6, 1, 4, 3, 5, 2], perm[3, 2, 5, 4, 6, 1], 
   perm[4, 2, 6, 3, 5, 1], perm[5, 2, 3, 4, 6, 1], perm[6, 2, 4, 3, 5, 1]}, 
  {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], perm[4, 3, 6, 1, 2, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], perm[5, 6, 3, 1, 2, 4], 
   perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[3, 4, 6, 1, 2, 5], perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], 
   perm[6, 3, 5, 1, 2, 4]}, {perm[3, 4, 5, 1, 6, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 3, 4, 1, 5, 2], perm[6, 5, 4, 1, 3, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 6, 5, 2, 4, 1], perm[4, 3, 6, 2, 5, 1], 
   perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 2, 6, 1], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[3, 4, 6, 1, 5, 2], perm[4, 3, 5, 1, 6, 2], perm[5, 4, 6, 1, 3, 2], 
   perm[6, 3, 5, 1, 4, 2], perm[3, 4, 6, 2, 5, 1], perm[4, 3, 5, 2, 6, 1], 
   perm[5, 4, 6, 2, 3, 1], perm[6, 3, 5, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 6, 3, 1, 4, 5], perm[2, 6, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 5, 1, 3, 6], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 5, 1, 3, 4]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 4, 6, 1, 5, 3], perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], 
   perm[2, 6, 4, 1, 3, 5], perm[2, 6, 4, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 5, 4, 6, 3, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[1, 6, 3, 5, 4, 2], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 3, 6, 4, 5, 1], perm[2, 4, 3, 5, 6, 1], perm[2, 4, 5, 3, 6, 1], 
   perm[2, 5, 4, 6, 3, 1], perm[2, 5, 6, 4, 3, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[2, 6, 5, 3, 4, 1]}, {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 4, 5, 3, 2], 
   perm[2, 3, 5, 4, 6, 1], perm[2, 3, 5, 6, 4, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 4, 6, 5, 3, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 5, 3, 6, 4, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[2, 6, 4, 5, 3, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 4, 1, 2, 6, 5], perm[3, 6, 1, 2, 4, 5], perm[4, 3, 1, 2, 5, 6], 
   perm[4, 5, 1, 2, 3, 6], perm[5, 4, 1, 2, 6, 3], perm[5, 6, 1, 2, 4, 3], 
   perm[6, 3, 1, 2, 5, 4], perm[6, 5, 1, 2, 3, 4]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 1, 2, 6, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 4, 1, 6, 2, 5], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 5, 1, 3, 2, 4], 
   perm[3, 4, 2, 6, 1, 5], perm[3, 6, 2, 4, 1, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[5, 4, 2, 6, 1, 3], perm[5, 6, 2, 4, 1, 3], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 1, 6, 2, 4], 
   perm[6, 4, 1, 3, 2, 5], perm[6, 4, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], 
   perm[5, 3, 2, 4, 1, 6], perm[5, 3, 2, 6, 1, 4], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 4, 2, 5, 1, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 6, 5, 2], perm[3, 6, 1, 4, 5, 2], perm[4, 3, 1, 5, 6, 2], 
   perm[4, 5, 1, 3, 6, 2], perm[5, 4, 1, 6, 3, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[6, 3, 1, 5, 4, 2], perm[6, 5, 1, 3, 4, 2], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 6, 2, 4, 5, 1], perm[4, 3, 2, 5, 6, 1], perm[4, 5, 2, 3, 6, 1], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 3, 2, 5, 4, 1], 
   perm[6, 5, 2, 3, 4, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 3, 1, 6, 4, 2], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 1, 5, 3, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], 
   perm[4, 6, 2, 5, 3, 1], perm[5, 3, 2, 4, 6, 1], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[5, 6, 4, 3, 1, 2], 
   perm[6, 3, 5, 4, 1, 2], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 4, 3, 5, 1, 2], perm[6, 4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 5, 3, 4]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], 
   perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], 
   perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 4, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], 
   perm[4, 5, 2, 6, 1, 3], perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], perm[3, 5, 2, 6, 1, 4], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 3, 1, 6, 5, 2], 
   perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], perm[5, 6, 1, 3, 4, 2], 
   perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], perm[4, 5, 2, 6, 3, 1], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 5, 2, 4, 3, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], perm[4, 6, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 6, 2, 3, 5, 4], perm[1, 3, 2, 4, 6, 5], 
   perm[1, 5, 2, 4, 6, 3], perm[2, 4, 1, 3, 5, 6], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 5, 1, 4, 6, 3]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[6, 2, 3, 4, 5, 1], perm[4, 2, 3, 6, 5, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[3, 2, 4, 5, 6, 1], perm[6, 1, 3, 4, 5, 2], 
   perm[4, 1, 3, 6, 5, 2], perm[5, 1, 4, 3, 6, 2], perm[3, 1, 4, 5, 6, 2]}, 
  {perm[6, 3, 2, 4, 5, 1], perm[4, 3, 2, 6, 5, 1], perm[5, 4, 2, 3, 6, 1], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 3, 1, 4, 5, 2], perm[4, 3, 1, 6, 5, 2], 
   perm[5, 4, 1, 3, 6, 2], perm[6, 5, 1, 4, 3, 2]}, 
  {perm[6, 4, 2, 3, 5, 1], perm[5, 3, 2, 4, 6, 1], perm[6, 4, 1, 3, 5, 2], 
   perm[5, 3, 1, 4, 6, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 5, 6, 3, 4, 2]}, {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 5, 6, 4, 3, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 3, 2, 6, 4], 
   perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], perm[1, 4, 6, 3, 5, 2], 
   perm[1, 4, 6, 5, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 6, 4, 3, 5]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 5, 1, 4, 3]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 5, 3, 2, 4, 6], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 4, 6, 1, 3, 5], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 4, 1, 3, 5]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3]}, 
  {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 5, 1, 2, 4, 6], 
   perm[4, 6, 1, 2, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 6, 3, 1, 4, 5], perm[2, 6, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 5, 1, 3, 6], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 5, 1, 3, 4]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 4, 6, 1, 5, 3], perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], 
   perm[2, 6, 4, 1, 3, 5], perm[2, 6, 4, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 5, 4, 6, 3, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[1, 6, 3, 5, 4, 2], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 3, 6, 4, 5, 1], perm[2, 4, 3, 5, 6, 1], perm[2, 4, 5, 3, 6, 1], 
   perm[2, 5, 4, 6, 3, 1], perm[2, 5, 6, 4, 3, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[2, 6, 5, 3, 4, 1]}, {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 4, 5, 3, 2], 
   perm[2, 3, 5, 4, 6, 1], perm[2, 3, 5, 6, 4, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 4, 6, 5, 3, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 5, 3, 6, 4, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[2, 6, 4, 5, 3, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 4, 1, 2, 6, 5], perm[3, 6, 1, 2, 4, 5], perm[4, 3, 1, 2, 5, 6], 
   perm[4, 5, 1, 2, 3, 6], perm[5, 4, 1, 2, 6, 3], perm[5, 6, 1, 2, 4, 3], 
   perm[6, 3, 1, 2, 5, 4], perm[6, 5, 1, 2, 3, 4]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 1, 2, 6, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 4, 1, 6, 2, 5], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 5, 1, 3, 2, 4], 
   perm[3, 4, 2, 6, 1, 5], perm[3, 6, 2, 4, 1, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[5, 4, 2, 6, 1, 3], perm[5, 6, 2, 4, 1, 3], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 1, 6, 2, 4], 
   perm[6, 4, 1, 3, 2, 5], perm[6, 4, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], 
   perm[5, 3, 2, 4, 1, 6], perm[5, 3, 2, 6, 1, 4], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 4, 2, 5, 1, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 6, 5, 2], perm[3, 6, 1, 4, 5, 2], perm[4, 3, 1, 5, 6, 2], 
   perm[4, 5, 1, 3, 6, 2], perm[5, 4, 1, 6, 3, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[6, 3, 1, 5, 4, 2], perm[6, 5, 1, 3, 4, 2], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 6, 2, 4, 5, 1], perm[4, 3, 2, 5, 6, 1], perm[4, 5, 2, 3, 6, 1], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 3, 2, 5, 4, 1], 
   perm[6, 5, 2, 3, 4, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 3, 1, 6, 4, 2], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 1, 5, 3, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], 
   perm[4, 6, 2, 5, 3, 1], perm[5, 3, 2, 4, 6, 1], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[5, 6, 4, 3, 1, 2], 
   perm[6, 3, 5, 4, 1, 2], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 4, 3, 5, 1, 2], perm[6, 4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 6, 1, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 4, 6, 1, 3, 5]}, {perm[6, 1, 2, 3, 4, 5], perm[4, 1, 2, 3, 6, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[3, 1, 2, 4, 5, 6]}, 
  {perm[6, 1, 3, 2, 4, 5], perm[4, 1, 3, 2, 6, 5], perm[5, 1, 4, 2, 3, 6], 
   perm[3, 1, 4, 2, 5, 6], perm[6, 1, 5, 2, 4, 3], perm[4, 1, 5, 2, 6, 3], 
   perm[5, 1, 6, 2, 3, 4], perm[3, 1, 6, 2, 5, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[4, 2, 3, 1, 6, 5], perm[5, 2, 4, 1, 3, 6], perm[3, 2, 4, 1, 5, 6], 
   perm[6, 2, 5, 1, 4, 3], perm[4, 2, 5, 1, 6, 3], perm[5, 2, 6, 1, 3, 4], 
   perm[3, 2, 6, 1, 5, 4]}, {perm[6, 1, 4, 2, 3, 5], perm[4, 1, 6, 2, 3, 5], 
   perm[5, 1, 3, 2, 4, 6], perm[3, 1, 5, 2, 4, 6], perm[6, 2, 4, 1, 3, 5], 
   perm[4, 2, 6, 1, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[3, 2, 5, 1, 4, 6]}, 
  {perm[6, 3, 4, 1, 2, 5], perm[4, 3, 6, 1, 2, 5], perm[5, 4, 3, 1, 2, 6], 
   perm[3, 4, 5, 1, 2, 6], perm[6, 5, 4, 1, 2, 3], perm[4, 5, 6, 1, 2, 3], 
   perm[5, 6, 3, 1, 2, 4], perm[3, 6, 5, 1, 2, 4]}, 
  {perm[6, 3, 5, 1, 2, 4], perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], 
   perm[3, 4, 6, 1, 2, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 5, 4, 6, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[2, 3, 4, 6, 1, 5], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 3, 6, 5, 2], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 4, 5, 6, 3, 1], 
   perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 5, 4, 3, 1]}, {perm[1, 3, 4, 6, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 5, 4, 6, 3, 2], perm[1, 6, 3, 5, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 5, 4, 6, 3, 1], perm[2, 6, 3, 5, 4, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 5, 6, 3, 1, 2], 
   perm[5, 6, 3, 4, 1, 2]}, {perm[3, 5, 4, 6, 1, 2], 
   perm[4, 6, 3, 5, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 5, 6, 3, 4]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 5, 6, 4, 3], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[2, 1, 3, 5, 4, 6], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], 
   perm[2, 6, 3, 4, 1, 5], perm[2, 6, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 3, 4, 6, 1, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], perm[2, 4, 5, 3, 1, 6], 
   perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 6, 5, 3, 1, 4]}, {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], 
   perm[2, 3, 5, 4, 1, 6], perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], 
   perm[2, 4, 6, 5, 1, 3], perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], 
   perm[2, 6, 4, 3, 1, 5], perm[2, 6, 4, 5, 1, 3]}, 
  {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], perm[4, 1, 2, 3, 6, 5], 
   perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], perm[5, 1, 2, 6, 3, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], perm[3, 2, 1, 4, 5, 6], 
   perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], perm[4, 2, 1, 5, 6, 3], 
   perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 1, 5, 4, 3]}, {perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 6, 4, 5], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 5, 3, 6], perm[5, 1, 2, 4, 6, 3], 
   perm[5, 1, 2, 6, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 5, 3, 4], 
   perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 6, 4, 5], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 1, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], perm[5, 2, 1, 6, 4, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 5, 3, 4]}, 
  {perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 5, 6, 4], perm[4, 1, 2, 6, 3, 5], 
   perm[4, 1, 2, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 3, 6, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 2, 4, 5, 3], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[4, 2, 1, 6, 3, 5], perm[4, 2, 1, 6, 5, 3], 
   perm[5, 2, 1, 3, 4, 6], perm[5, 2, 1, 3, 6, 4], perm[6, 2, 1, 4, 3, 5], 
   perm[6, 2, 1, 4, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[3, 1, 6, 4, 2, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 5, 3, 2, 6], perm[5, 1, 4, 6, 2, 3], perm[5, 1, 6, 4, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[6, 1, 5, 3, 2, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 2, 6, 4, 1, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 5, 3, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[5, 2, 6, 4, 1, 3], perm[6, 2, 3, 5, 1, 4], 
   perm[6, 2, 5, 3, 1, 4]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 5, 6, 1, 4], perm[4, 2, 6, 3, 1, 5], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 2, 3, 4, 1, 6], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 6, 2, 1, 5, 4], perm[4, 3, 2, 1, 6, 5], perm[4, 5, 2, 1, 6, 3], 
   perm[5, 4, 2, 1, 3, 6], perm[5, 6, 2, 1, 3, 4], perm[6, 3, 2, 1, 4, 5], 
   perm[6, 5, 2, 1, 4, 3]}, {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 1, 2, 4, 6], 
   perm[5, 3, 1, 2, 6, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 4, 1, 6, 2, 5], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 5, 1, 3, 2, 4], 
   perm[3, 4, 2, 6, 1, 5], perm[3, 6, 2, 4, 1, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[5, 4, 2, 6, 1, 3], perm[5, 6, 2, 4, 1, 3], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 1, 6, 2, 4], 
   perm[6, 4, 1, 3, 2, 5], perm[6, 4, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], 
   perm[5, 3, 2, 4, 1, 6], perm[5, 3, 2, 6, 1, 4], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 4, 2, 5, 1, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 6, 5, 2], perm[3, 6, 1, 4, 5, 2], perm[4, 3, 1, 5, 6, 2], 
   perm[4, 5, 1, 3, 6, 2], perm[5, 4, 1, 6, 3, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[6, 3, 1, 5, 4, 2], perm[6, 5, 1, 3, 4, 2], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 6, 2, 4, 5, 1], perm[4, 3, 2, 5, 6, 1], perm[4, 5, 2, 3, 6, 1], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 3, 2, 5, 4, 1], 
   perm[6, 5, 2, 3, 4, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 3, 1, 6, 4, 2], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 1, 5, 3, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], 
   perm[4, 6, 2, 5, 3, 1], perm[5, 3, 2, 4, 6, 1], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[3, 6, 5, 4, 2, 1], perm[4, 3, 6, 5, 2, 1], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 3, 6, 2, 1], perm[5, 6, 3, 4, 2, 1], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 5, 4, 3, 2, 1]}, {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 6, 3, 5, 1, 2], perm[4, 6, 5, 3, 1, 2], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 1, 6, 3, 5, 4], perm[2, 1, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 1, 6, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 6, 3, 1, 4, 5], perm[2, 6, 5, 1, 4, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], 
   perm[1, 4, 6, 3, 2, 5], perm[1, 4, 6, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 3, 6, 5, 2], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 4, 5, 6, 3, 1], 
   perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 5, 4, 3, 1]}, {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 4, 6, 5, 3, 2], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 4, 6, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], perm[4, 1, 2, 3, 6, 5], 
   perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], perm[5, 1, 2, 6, 3, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3]}, 
  {perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 6, 4, 5], perm[4, 1, 2, 3, 5, 6], 
   perm[4, 1, 2, 5, 3, 6], perm[5, 1, 2, 4, 6, 3], perm[5, 1, 2, 6, 4, 3], 
   perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 5, 3, 4]}, 
  {perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 5, 6, 4], perm[4, 1, 2, 6, 3, 5], 
   perm[4, 1, 2, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 3, 6, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 2, 4, 5, 3]}, 
  {perm[3, 1, 4, 2, 5, 6], perm[3, 1, 6, 2, 5, 4], perm[4, 1, 3, 2, 6, 5], 
   perm[4, 1, 5, 2, 6, 3], perm[5, 1, 4, 2, 3, 6], perm[5, 1, 6, 2, 3, 4], 
   perm[6, 1, 3, 2, 4, 5], perm[6, 1, 5, 2, 4, 3], perm[3, 2, 4, 1, 5, 6], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 2, 3, 1, 6, 5], perm[4, 2, 5, 1, 6, 3], 
   perm[5, 2, 4, 1, 3, 6], perm[5, 2, 6, 1, 3, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[6, 2, 5, 1, 4, 3]}, {perm[3, 1, 4, 2, 6, 5], perm[3, 1, 6, 2, 4, 5], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 5, 2, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 5, 2, 3, 4], 
   perm[3, 2, 4, 1, 6, 5], perm[3, 2, 6, 1, 4, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 5, 1, 3, 6], perm[5, 2, 4, 1, 6, 3], perm[5, 2, 6, 1, 4, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 5, 1, 3, 4]}, 
  {perm[3, 1, 5, 2, 4, 6], perm[3, 1, 5, 2, 6, 4], perm[4, 1, 6, 2, 3, 5], 
   perm[4, 1, 6, 2, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 3, 2, 6, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 2, 5, 3], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[4, 2, 6, 1, 3, 5], perm[4, 2, 6, 1, 5, 3], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 3, 1, 6, 4], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 1, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[3, 1, 6, 4, 2, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 5, 3, 2, 6], perm[5, 1, 4, 6, 2, 3], perm[5, 1, 6, 4, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[6, 1, 5, 3, 2, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 2, 6, 4, 1, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 5, 3, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[5, 2, 6, 4, 1, 3], perm[6, 2, 3, 5, 1, 4], 
   perm[6, 2, 5, 3, 1, 4]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 5, 6, 1, 4], perm[4, 2, 6, 3, 1, 5], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 2, 3, 4, 1, 6], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 4, 6, 5, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 5, 3, 6, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 5, 3, 4, 2], 
   perm[3, 2, 4, 6, 5, 1], perm[3, 2, 6, 4, 5, 1], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 5, 3, 6, 1], perm[5, 2, 4, 6, 3, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[3, 1, 5, 4, 6, 2], perm[3, 1, 5, 6, 4, 2], perm[4, 1, 6, 3, 5, 2], 
   perm[4, 1, 6, 5, 3, 2], perm[5, 1, 3, 4, 6, 2], perm[5, 1, 3, 6, 4, 2], 
   perm[6, 1, 4, 3, 5, 2], perm[6, 1, 4, 5, 3, 2], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[4, 2, 6, 3, 5, 1], perm[4, 2, 6, 5, 3, 1], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 2, 3, 6, 4, 1], perm[6, 2, 4, 3, 5, 1], 
   perm[6, 2, 4, 5, 3, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 6, 5, 2, 1, 4], perm[4, 3, 6, 2, 1, 5], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 2, 1, 6], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 3, 4, 2, 1, 5], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[3, 4, 6, 1, 2, 5], perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], 
   perm[6, 3, 5, 1, 2, 4], perm[3, 4, 6, 2, 1, 5], perm[4, 3, 5, 2, 1, 6], 
   perm[5, 4, 6, 2, 1, 3], perm[6, 3, 5, 2, 1, 4]}, 
  {perm[3, 4, 5, 1, 6, 2], perm[3, 6, 5, 1, 4, 2], perm[4, 3, 6, 1, 5, 2], 
   perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 1, 6, 2], perm[5, 6, 3, 1, 4, 2], 
   perm[6, 3, 4, 1, 5, 2], perm[6, 5, 4, 1, 3, 2], perm[3, 4, 5, 2, 6, 1], 
   perm[3, 6, 5, 2, 4, 1], perm[4, 3, 6, 2, 5, 1], perm[4, 5, 6, 2, 3, 1], 
   perm[5, 4, 3, 2, 6, 1], perm[5, 6, 3, 2, 4, 1], perm[6, 3, 4, 2, 5, 1], 
   perm[6, 5, 4, 2, 3, 1]}, {perm[3, 4, 6, 1, 5, 2], perm[4, 3, 5, 1, 6, 2], 
   perm[5, 4, 6, 1, 3, 2], perm[6, 3, 5, 1, 4, 2], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 5, 2, 6, 1], perm[5, 4, 6, 2, 3, 1], perm[6, 3, 5, 2, 4, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[3, 6, 5, 4, 2, 1], perm[4, 3, 6, 5, 2, 1], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 3, 6, 2, 1], perm[5, 6, 3, 4, 2, 1], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 5, 4, 3, 2, 1]}, {perm[3, 4, 6, 5, 1, 2], perm[4, 3, 5, 6, 1, 2], 
   perm[5, 4, 6, 3, 1, 2], perm[6, 3, 5, 4, 1, 2], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 5, 6, 2, 1], perm[5, 4, 6, 3, 2, 1], perm[6, 3, 5, 4, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5]}, {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], 
   perm[2, 6, 3, 4, 1, 5], perm[2, 6, 5, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 6, 3, 5, 2, 4], perm[1, 3, 4, 6, 2, 5], 
   perm[1, 5, 4, 6, 2, 3], perm[2, 4, 3, 5, 1, 6], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 5, 4, 6, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 3, 5, 6], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 6, 3, 1, 4, 5], perm[2, 6, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 5, 1, 3, 6], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 5, 1, 3, 4]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 4, 6, 1, 5, 3], perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], 
   perm[2, 6, 4, 1, 3, 5], perm[2, 6, 4, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 5, 4, 6, 3, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[1, 6, 3, 5, 4, 2], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 3, 6, 4, 5, 1], perm[2, 4, 3, 5, 6, 1], perm[2, 4, 5, 3, 6, 1], 
   perm[2, 5, 4, 6, 3, 1], perm[2, 5, 6, 4, 3, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[2, 6, 5, 3, 4, 1]}, {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[1, 4, 6, 3, 5, 2], perm[1, 4, 6, 5, 3, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 4, 5, 3, 2], 
   perm[2, 3, 5, 4, 6, 1], perm[2, 3, 5, 6, 4, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 4, 6, 5, 3, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 5, 3, 6, 4, 1], 
   perm[2, 6, 4, 3, 5, 1], perm[2, 6, 4, 5, 3, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 4, 1, 2, 6, 5], perm[3, 6, 1, 2, 4, 5], perm[4, 3, 1, 2, 5, 6], 
   perm[4, 5, 1, 2, 3, 6], perm[5, 4, 1, 2, 6, 3], perm[5, 6, 1, 2, 4, 3], 
   perm[6, 3, 1, 2, 5, 4], perm[6, 5, 1, 2, 3, 4]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 1, 2, 6, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 4, 1, 6, 2, 5], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 5, 1, 3, 2, 4], 
   perm[3, 4, 2, 6, 1, 5], perm[3, 6, 2, 4, 1, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[5, 4, 2, 6, 1, 3], perm[5, 6, 2, 4, 1, 3], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 1, 6, 2, 4], 
   perm[6, 4, 1, 3, 2, 5], perm[6, 4, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], 
   perm[5, 3, 2, 4, 1, 6], perm[5, 3, 2, 6, 1, 4], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 4, 2, 5, 1, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 6, 5, 2], perm[3, 6, 1, 4, 5, 2], perm[4, 3, 1, 5, 6, 2], 
   perm[4, 5, 1, 3, 6, 2], perm[5, 4, 1, 6, 3, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[6, 3, 1, 5, 4, 2], perm[6, 5, 1, 3, 4, 2], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 6, 2, 4, 5, 1], perm[4, 3, 2, 5, 6, 1], perm[4, 5, 2, 3, 6, 1], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 3, 2, 5, 4, 1], 
   perm[6, 5, 2, 3, 4, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 3, 1, 6, 4, 2], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 1, 5, 3, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], 
   perm[4, 6, 2, 5, 3, 1], perm[5, 3, 2, 4, 6, 1], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 1, 2], perm[5, 6, 4, 3, 1, 2], 
   perm[6, 3, 5, 4, 1, 2], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 4, 3, 5, 1, 2], perm[6, 4, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 1, 6, 3, 5, 4], perm[2, 1, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 1, 6, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 5, 6, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 5, 6, 1, 4, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], 
   perm[4, 2, 1, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], 
   perm[6, 2, 1, 3, 4, 5], perm[6, 2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 5, 6, 4], perm[4, 1, 2, 6, 3, 5], 
   perm[4, 1, 2, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 3, 6, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 2, 4, 5, 3]}, 
  {perm[3, 1, 4, 2, 5, 6], perm[3, 1, 6, 2, 5, 4], perm[4, 1, 3, 2, 6, 5], 
   perm[4, 1, 5, 2, 6, 3], perm[5, 1, 4, 2, 3, 6], perm[5, 1, 6, 2, 3, 4], 
   perm[6, 1, 3, 2, 4, 5], perm[6, 1, 5, 2, 4, 3], perm[3, 2, 4, 1, 5, 6], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 2, 3, 1, 6, 5], perm[4, 2, 5, 1, 6, 3], 
   perm[5, 2, 4, 1, 3, 6], perm[5, 2, 6, 1, 3, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[6, 2, 5, 1, 4, 3]}, {perm[3, 1, 4, 2, 6, 5], perm[3, 1, 6, 2, 4, 5], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 5, 2, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 5, 2, 3, 4], 
   perm[3, 2, 4, 1, 6, 5], perm[3, 2, 6, 1, 4, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 5, 1, 3, 6], perm[5, 2, 4, 1, 6, 3], perm[5, 2, 6, 1, 4, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 5, 1, 3, 4]}, 
  {perm[3, 1, 5, 2, 4, 6], perm[3, 1, 5, 2, 6, 4], perm[4, 1, 6, 2, 3, 5], 
   perm[4, 1, 6, 2, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 3, 2, 6, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 2, 5, 3], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[4, 2, 6, 1, 3, 5], perm[4, 2, 6, 1, 5, 3], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 3, 1, 6, 4], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 1, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[3, 1, 6, 4, 2, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 5, 3, 2, 6], perm[5, 1, 4, 6, 2, 3], perm[5, 1, 6, 4, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[6, 1, 5, 3, 2, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 2, 6, 4, 1, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 5, 3, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[5, 2, 6, 4, 1, 3], perm[6, 2, 3, 5, 1, 4], 
   perm[6, 2, 5, 3, 1, 4]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 5, 6, 1, 4], perm[4, 2, 6, 3, 1, 5], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 2, 3, 4, 1, 6], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 4, 6, 5, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 5, 3, 6, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 5, 3, 4, 2], 
   perm[3, 2, 4, 6, 5, 1], perm[3, 2, 6, 4, 5, 1], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 5, 3, 6, 1], perm[5, 2, 4, 6, 3, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[3, 1, 5, 4, 6, 2], perm[3, 1, 5, 6, 4, 2], perm[4, 1, 6, 3, 5, 2], 
   perm[4, 1, 6, 5, 3, 2], perm[5, 1, 3, 4, 6, 2], perm[5, 1, 3, 6, 4, 2], 
   perm[6, 1, 4, 3, 5, 2], perm[6, 1, 4, 5, 3, 2], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[4, 2, 6, 3, 5, 1], perm[4, 2, 6, 5, 3, 1], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 2, 3, 6, 4, 1], perm[6, 2, 4, 3, 5, 1], 
   perm[6, 2, 4, 5, 3, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 6, 5, 2, 1, 4], perm[4, 3, 6, 2, 1, 5], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 2, 1, 6], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 3, 4, 2, 1, 5], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[3, 4, 6, 1, 2, 5], perm[3, 6, 4, 1, 2, 5], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 5, 3, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], perm[5, 6, 4, 1, 2, 3], 
   perm[6, 3, 5, 1, 2, 4], perm[6, 5, 3, 1, 2, 4], perm[3, 4, 6, 2, 1, 5], 
   perm[3, 6, 4, 2, 1, 5], perm[4, 3, 5, 2, 1, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[5, 4, 6, 2, 1, 3], perm[5, 6, 4, 2, 1, 3], perm[6, 3, 5, 2, 1, 4], 
   perm[6, 5, 3, 2, 1, 4]}, {perm[3, 5, 4, 1, 2, 6], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 5, 1, 2, 3], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 5, 6, 2, 1, 4], perm[4, 6, 3, 2, 1, 5], 
   perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 2, 1, 6], perm[5, 3, 6, 2, 1, 4], 
   perm[6, 4, 3, 2, 1, 5], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[3, 6, 5, 4, 2, 1], perm[4, 3, 6, 5, 2, 1], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 3, 6, 2, 1], perm[5, 6, 3, 4, 2, 1], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 5, 4, 3, 2, 1]}, {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 3, 5, 6, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 3, 1, 2], perm[6, 3, 5, 4, 1, 2], perm[6, 5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2]}, 
  {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], perm[4, 6, 1, 3, 5, 2], 
   perm[4, 6, 1, 5, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5]}, {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], 
   perm[2, 6, 3, 4, 1, 5], perm[2, 6, 5, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 6, 3, 5, 2, 4], perm[1, 3, 4, 6, 2, 5], 
   perm[1, 5, 4, 6, 2, 3], perm[2, 4, 3, 5, 1, 6], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 5, 4, 6, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 5, 3, 4]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], 
   perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], 
   perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 4, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], 
   perm[4, 5, 2, 6, 1, 3], perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], perm[3, 5, 2, 6, 1, 4], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 3, 1, 6, 5, 2], 
   perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], perm[5, 6, 1, 3, 4, 2], 
   perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], perm[4, 5, 2, 6, 3, 1], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 5, 2, 4, 3, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], perm[4, 6, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 6, 3, 1, 5, 4], perm[2, 6, 5, 1, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 3, 2, 6, 4], 
   perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 6, 4, 1, 5, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 4, 6, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 6, 4, 3, 5, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 6, 2, 1, 5, 4], perm[4, 3, 2, 1, 6, 5], perm[4, 5, 2, 1, 6, 3], 
   perm[5, 4, 2, 1, 3, 6], perm[5, 6, 2, 1, 3, 4], perm[6, 3, 2, 1, 4, 5], 
   perm[6, 5, 2, 1, 4, 3]}, {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[4, 6, 2, 1, 3, 5], perm[4, 6, 2, 1, 5, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 5, 1, 6, 3, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[3, 5, 1, 4, 6, 2], perm[4, 6, 1, 3, 5, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[4, 6, 2, 3, 5, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[3, 5, 4, 1, 2, 6], perm[3, 5, 6, 1, 2, 4], perm[4, 6, 3, 1, 2, 5], 
   perm[4, 6, 5, 1, 2, 3]}, {perm[3, 4, 5, 1, 6, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 3, 4, 1, 5, 2], perm[6, 5, 4, 1, 3, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 6, 5, 2, 4, 1], perm[4, 3, 6, 2, 5, 1], 
   perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 2, 6, 1], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[3, 5, 4, 1, 6, 2], perm[3, 5, 6, 1, 4, 2], perm[4, 6, 3, 1, 5, 2], 
   perm[4, 6, 5, 1, 3, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 5, 6, 2, 4, 1], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 6, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5]}, {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], 
   perm[2, 6, 3, 4, 1, 5], perm[2, 6, 5, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 6, 3, 5, 2, 4], perm[1, 3, 4, 6, 2, 5], 
   perm[1, 5, 4, 6, 2, 3], perm[2, 4, 3, 5, 1, 6], perm[2, 6, 3, 5, 1, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 5, 4, 6, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 6, 4, 3, 5]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 5, 1, 4, 3]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 5, 3, 2, 4, 6], perm[1, 6, 4, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 4, 6, 1, 3, 5], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 4, 1, 3, 5]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 6, 1, 2, 3, 4], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 6, 2, 1, 5, 4], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 2, 1, 3, 4]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[4, 6, 2, 1, 3, 5]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], 
   perm[4, 5, 2, 6, 1, 3], perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], perm[3, 5, 2, 6, 1, 4], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], perm[4, 3, 6, 1, 2, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], perm[5, 6, 3, 1, 2, 4], 
   perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3], perm[3, 4, 5, 2, 1, 6], 
   perm[3, 6, 5, 2, 1, 4], perm[4, 3, 6, 2, 1, 5], perm[4, 5, 6, 2, 1, 3], 
   perm[5, 4, 3, 2, 1, 6], perm[5, 6, 3, 2, 1, 4], perm[6, 3, 4, 2, 1, 5], 
   perm[6, 5, 4, 2, 1, 3]}, {perm[3, 5, 4, 1, 2, 6], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 5, 1, 2, 3], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[4, 6, 3, 2, 1, 5], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 2, 4, 6, 3, 5], perm[1, 2, 4, 6, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], 
   perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 6, 1, 3, 5, 4], perm[2, 6, 1, 5, 3, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], perm[1, 5, 2, 3, 6, 4], 
   perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 6, 1, 4, 5, 3]}, {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], 
   perm[2, 6, 3, 4, 1, 5], perm[2, 6, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 6, 3, 5, 2, 4], perm[2, 3, 4, 6, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 3, 6, 5, 2], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 4, 5, 6, 3, 1], 
   perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[2, 6, 5, 4, 3, 1]}, {perm[1, 3, 4, 6, 5, 2], perm[1, 4, 3, 5, 6, 2], 
   perm[1, 5, 4, 6, 3, 2], perm[1, 6, 3, 5, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 5, 4, 6, 3, 1], perm[2, 6, 3, 5, 4, 1]}, 
  {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], perm[4, 1, 2, 3, 6, 5], 
   perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], perm[5, 1, 2, 6, 3, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], perm[3, 2, 1, 4, 5, 6], 
   perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], perm[4, 2, 1, 5, 6, 3], 
   perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 1, 5, 4, 3]}, {perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 6, 4, 5], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 5, 3, 6], perm[5, 1, 2, 4, 6, 3], 
   perm[5, 1, 2, 6, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 5, 3, 4], 
   perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 6, 4, 5], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 1, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], perm[5, 2, 1, 6, 4, 3], 
   perm[6, 2, 1, 3, 5, 4], perm[6, 2, 1, 5, 3, 4]}, 
  {perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 5, 6, 4], perm[4, 1, 2, 6, 3, 5], 
   perm[4, 1, 2, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 3, 6, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 2, 4, 5, 3], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[4, 2, 1, 6, 3, 5], perm[4, 2, 1, 6, 5, 3], 
   perm[5, 2, 1, 3, 4, 6], perm[5, 2, 1, 3, 6, 4], perm[6, 2, 1, 4, 3, 5], 
   perm[6, 2, 1, 4, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[4, 1, 3, 5, 2, 6], perm[5, 1, 4, 6, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[3, 2, 4, 6, 1, 5], perm[4, 2, 3, 5, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[6, 2, 3, 5, 1, 4]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 4, 6, 5, 2], perm[4, 1, 3, 5, 6, 2], 
   perm[5, 1, 4, 6, 3, 2], perm[6, 1, 3, 5, 4, 2], perm[3, 2, 4, 6, 5, 1], 
   perm[4, 2, 3, 5, 6, 1], perm[5, 2, 4, 6, 3, 1], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 4, 1, 2, 6, 5], perm[3, 6, 1, 2, 4, 5], perm[4, 3, 1, 2, 5, 6], 
   perm[4, 5, 1, 2, 3, 6], perm[5, 4, 1, 2, 6, 3], perm[5, 6, 1, 2, 4, 3], 
   perm[6, 3, 1, 2, 5, 4], perm[6, 5, 1, 2, 3, 4]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 1, 2, 6, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 2, 5, 3]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 4, 1, 6, 2, 5], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 5, 1, 3, 2, 4], 
   perm[3, 4, 2, 6, 1, 5], perm[3, 6, 2, 4, 1, 5], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[5, 4, 2, 6, 1, 3], perm[5, 6, 2, 4, 1, 3], 
   perm[6, 3, 2, 5, 1, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 1, 6, 2, 4], 
   perm[6, 4, 1, 3, 2, 5], perm[6, 4, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], 
   perm[5, 3, 2, 4, 1, 6], perm[5, 3, 2, 6, 1, 4], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 4, 2, 5, 1, 3]}, {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 3, 2, 4, 5, 1], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[3, 4, 1, 6, 5, 2], perm[3, 6, 1, 4, 5, 2], perm[4, 3, 1, 5, 6, 2], 
   perm[4, 5, 1, 3, 6, 2], perm[5, 4, 1, 6, 3, 2], perm[5, 6, 1, 4, 3, 2], 
   perm[6, 3, 1, 5, 4, 2], perm[6, 5, 1, 3, 4, 2], perm[3, 4, 2, 6, 5, 1], 
   perm[3, 6, 2, 4, 5, 1], perm[4, 3, 2, 5, 6, 1], perm[4, 5, 2, 3, 6, 1], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 6, 2, 4, 3, 1], perm[6, 3, 2, 5, 4, 1], 
   perm[6, 5, 2, 3, 4, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 3, 1, 6, 4, 2], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 1, 5, 3, 2], 
   perm[3, 5, 2, 4, 6, 1], perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], 
   perm[4, 6, 2, 5, 3, 1], perm[5, 3, 2, 4, 6, 1], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[3, 6, 5, 4, 2, 1], perm[4, 3, 6, 5, 2, 1], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 3, 6, 2, 1], perm[5, 6, 3, 4, 2, 1], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 5, 4, 3, 2, 1]}, {perm[3, 5, 4, 6, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 3, 4, 6, 1, 2], perm[6, 4, 3, 5, 1, 2], perm[3, 5, 4, 6, 2, 1], 
   perm[4, 6, 3, 5, 2, 1], perm[5, 3, 4, 6, 2, 1], perm[6, 4, 3, 5, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 4, 3, 5, 2, 6], 
   perm[1, 5, 4, 6, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[2, 3, 4, 6, 1, 5], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 3, 5, 1, 4]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], perm[4, 3, 1, 6, 2, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], perm[5, 6, 1, 3, 2, 4], 
   perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], perm[3, 4, 2, 5, 1, 6], 
   perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], perm[4, 5, 2, 6, 1, 3], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 5, 2, 4, 1, 3]}, {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 5, 6, 3, 1, 2], 
   perm[5, 6, 3, 4, 1, 2]}, {perm[3, 5, 4, 6, 1, 2], 
   perm[4, 6, 3, 5, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5]}, {perm[1, 4, 3, 2, 5, 6], perm[1, 6, 3, 2, 5, 4], 
   perm[1, 3, 4, 2, 6, 5], perm[1, 5, 4, 2, 6, 3], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 5, 6, 2, 4, 3], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 6, 3, 1, 5, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 4, 5, 1, 3, 6], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 5, 6, 1, 4, 3]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 6, 4, 2, 3, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 4, 6, 1, 3, 5]}, 
  {perm[4, 5, 3, 1, 2, 6], perm[6, 5, 3, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], 
   perm[5, 6, 4, 1, 2, 3], perm[4, 3, 5, 1, 2, 6], perm[6, 3, 5, 1, 2, 4], 
   perm[3, 4, 6, 1, 2, 5], perm[5, 4, 6, 1, 2, 3]}, 
  {perm[4, 6, 3, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], perm[4, 6, 5, 1, 2, 3], 
   perm[3, 5, 6, 1, 2, 4]}, {perm[6, 1, 2, 3, 4, 5], perm[4, 1, 2, 3, 6, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[3, 1, 2, 4, 5, 6], perm[6, 2, 1, 3, 4, 5], 
   perm[4, 2, 1, 3, 6, 5], perm[5, 2, 1, 4, 3, 6], perm[3, 2, 1, 4, 5, 6]}, 
  {perm[6, 3, 2, 1, 4, 5], perm[4, 3, 2, 1, 6, 5], perm[5, 4, 2, 1, 3, 6], 
   perm[6, 5, 2, 1, 4, 3], perm[6, 3, 1, 2, 4, 5], perm[4, 3, 1, 2, 6, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[6, 4, 2, 1, 3, 5], perm[5, 3, 2, 1, 4, 6], perm[6, 4, 1, 2, 3, 5], 
   perm[5, 3, 1, 2, 4, 6]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 5, 6, 3, 4]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 4, 5, 3, 6], 
   perm[1, 2, 5, 6, 4, 3], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[2, 1, 3, 5, 4, 6], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3]}, 
  {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], perm[4, 1, 2, 3, 6, 5], 
   perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], perm[5, 1, 2, 6, 3, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], perm[3, 2, 1, 4, 5, 6], 
   perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], perm[4, 2, 1, 5, 6, 3], 
   perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 1, 5, 4, 3]}, {perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 6, 4, 5], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 5, 3, 6], perm[5, 1, 2, 4, 6, 3], 
   perm[5, 1, 2, 6, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 5, 3, 4]}, 
  {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], perm[4, 1, 3, 6, 2, 5], 
   perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], perm[5, 1, 6, 3, 2, 4], 
   perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], perm[3, 2, 4, 5, 1, 6], 
   perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], perm[4, 2, 5, 6, 1, 3], 
   perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], perm[6, 2, 3, 4, 1, 5], 
   perm[6, 2, 5, 4, 1, 3]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5], perm[2, 1, 3, 4, 5, 6], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 6, 3, 4, 5]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 5, 2, 6, 3], 
   perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 6, 1, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 4, 6, 2, 3, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 4, 6, 1, 3, 5]}, {perm[6, 1, 2, 3, 4, 5], perm[4, 1, 2, 3, 6, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[3, 1, 2, 4, 5, 6]}, 
  {perm[6, 1, 3, 2, 4, 5], perm[4, 1, 3, 2, 6, 5], perm[5, 1, 4, 2, 3, 6], 
   perm[3, 1, 4, 2, 5, 6], perm[6, 1, 5, 2, 4, 3], perm[4, 1, 5, 2, 6, 3], 
   perm[5, 1, 6, 2, 3, 4], perm[3, 1, 6, 2, 5, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[4, 2, 3, 1, 6, 5], perm[5, 2, 4, 1, 3, 6], perm[3, 2, 4, 1, 5, 6], 
   perm[6, 2, 5, 1, 4, 3], perm[4, 2, 5, 1, 6, 3], perm[5, 2, 6, 1, 3, 4], 
   perm[3, 2, 6, 1, 5, 4]}, {perm[6, 1, 4, 2, 3, 5], perm[4, 1, 6, 2, 3, 5], 
   perm[5, 1, 3, 2, 4, 6], perm[3, 1, 5, 2, 4, 6], perm[6, 2, 4, 1, 3, 5], 
   perm[4, 2, 6, 1, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[3, 2, 5, 1, 4, 6]}, 
  {perm[6, 3, 4, 1, 2, 5], perm[4, 3, 6, 1, 2, 5], perm[5, 4, 3, 1, 2, 6], 
   perm[3, 4, 5, 1, 2, 6], perm[6, 5, 4, 1, 2, 3], perm[4, 5, 6, 1, 2, 3], 
   perm[5, 6, 3, 1, 2, 4], perm[3, 6, 5, 1, 2, 4]}, 
  {perm[6, 3, 5, 1, 2, 4], perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], 
   perm[3, 4, 6, 1, 2, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 1, 6, 3, 5, 4], perm[2, 1, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 1, 6, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 6, 2, 3, 4], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 5, 1, 6, 3], perm[2, 5, 6, 1, 3, 4]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 5, 6, 2, 4, 3], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 6, 1, 4, 5], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 5, 6, 1, 4, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], 
   perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], 
   perm[4, 2, 1, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], 
   perm[6, 2, 1, 3, 4, 5], perm[6, 2, 1, 5, 4, 3]}, 
  {perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 5, 6, 4], perm[4, 1, 2, 6, 3, 5], 
   perm[4, 1, 2, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], perm[5, 1, 2, 3, 6, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 2, 4, 5, 3]}, 
  {perm[3, 1, 4, 2, 5, 6], perm[3, 1, 6, 2, 5, 4], perm[4, 1, 3, 2, 6, 5], 
   perm[4, 1, 5, 2, 6, 3], perm[5, 1, 4, 2, 3, 6], perm[5, 1, 6, 2, 3, 4], 
   perm[6, 1, 3, 2, 4, 5], perm[6, 1, 5, 2, 4, 3], perm[3, 2, 4, 1, 5, 6], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 2, 3, 1, 6, 5], perm[4, 2, 5, 1, 6, 3], 
   perm[5, 2, 4, 1, 3, 6], perm[5, 2, 6, 1, 3, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[6, 2, 5, 1, 4, 3]}, {perm[3, 1, 4, 2, 6, 5], perm[3, 1, 6, 2, 4, 5], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 5, 2, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 5, 2, 3, 4], 
   perm[3, 2, 4, 1, 6, 5], perm[3, 2, 6, 1, 4, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 5, 1, 3, 6], perm[5, 2, 4, 1, 6, 3], perm[5, 2, 6, 1, 4, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 5, 1, 3, 4]}, 
  {perm[3, 1, 5, 2, 4, 6], perm[3, 1, 5, 2, 6, 4], perm[4, 1, 6, 2, 3, 5], 
   perm[4, 1, 6, 2, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 3, 2, 6, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 2, 5, 3], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[4, 2, 6, 1, 3, 5], perm[4, 2, 6, 1, 5, 3], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 3, 1, 6, 4], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 1, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[3, 1, 6, 4, 2, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 5, 3, 2, 6], perm[5, 1, 4, 6, 2, 3], perm[5, 1, 6, 4, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[6, 1, 5, 3, 2, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 2, 6, 4, 1, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 5, 3, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[5, 2, 6, 4, 1, 3], perm[6, 2, 3, 5, 1, 4], 
   perm[6, 2, 5, 3, 1, 4]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 5, 6, 1, 4], perm[4, 2, 6, 3, 1, 5], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 2, 3, 4, 1, 6], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 4, 6, 5, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 5, 3, 6, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 5, 3, 4, 2], 
   perm[3, 2, 4, 6, 5, 1], perm[3, 2, 6, 4, 5, 1], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 5, 3, 6, 1], perm[5, 2, 4, 6, 3, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[3, 1, 5, 4, 6, 2], perm[3, 1, 5, 6, 4, 2], perm[4, 1, 6, 3, 5, 2], 
   perm[4, 1, 6, 5, 3, 2], perm[5, 1, 3, 4, 6, 2], perm[5, 1, 3, 6, 4, 2], 
   perm[6, 1, 4, 3, 5, 2], perm[6, 1, 4, 5, 3, 2], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[4, 2, 6, 3, 5, 1], perm[4, 2, 6, 5, 3, 1], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 2, 3, 6, 4, 1], perm[6, 2, 4, 3, 5, 1], 
   perm[6, 2, 4, 5, 3, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 6, 5, 2, 1, 4], perm[4, 3, 6, 2, 1, 5], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 2, 1, 6], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 3, 4, 2, 1, 5], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[3, 4, 6, 1, 2, 5], perm[3, 6, 4, 1, 2, 5], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 5, 3, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], perm[5, 6, 4, 1, 2, 3], 
   perm[6, 3, 5, 1, 2, 4], perm[6, 5, 3, 1, 2, 4], perm[3, 4, 6, 2, 1, 5], 
   perm[3, 6, 4, 2, 1, 5], perm[4, 3, 5, 2, 1, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[5, 4, 6, 2, 1, 3], perm[5, 6, 4, 2, 1, 3], perm[6, 3, 5, 2, 1, 4], 
   perm[6, 5, 3, 2, 1, 4]}, {perm[3, 5, 4, 1, 2, 6], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 5, 1, 2, 3], 
   perm[3, 5, 4, 2, 1, 6], perm[3, 5, 6, 2, 1, 4], perm[4, 6, 3, 2, 1, 5], 
   perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 2, 1, 6], perm[5, 3, 6, 2, 1, 4], 
   perm[6, 4, 3, 2, 1, 5], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2], perm[3, 4, 5, 6, 2, 1], 
   perm[3, 6, 5, 4, 2, 1], perm[4, 3, 6, 5, 2, 1], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 3, 6, 2, 1], perm[5, 6, 3, 4, 2, 1], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 5, 4, 3, 2, 1]}, {perm[3, 4, 6, 5, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 3, 5, 6, 1, 2], perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 3, 1, 2], perm[6, 3, 5, 4, 1, 2], perm[6, 5, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 3, 5]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 6, 3, 4, 5]}, {perm[1, 4, 3, 2, 5, 6], perm[1, 6, 3, 2, 5, 4], 
   perm[1, 3, 4, 2, 6, 5], perm[1, 5, 4, 2, 6, 3], perm[1, 4, 5, 2, 3, 6], 
   perm[1, 6, 5, 2, 3, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 5, 6, 2, 4, 3], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 6, 3, 1, 5, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 4, 5, 1, 3, 6], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 5, 6, 1, 4, 3]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 6, 4, 2, 3, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 4, 6, 2, 3, 5], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 4, 6, 1, 3, 5]}, 
  {perm[4, 5, 3, 1, 2, 6], perm[6, 5, 3, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], 
   perm[5, 6, 4, 1, 2, 3], perm[4, 3, 5, 1, 2, 6], perm[6, 3, 5, 1, 2, 4], 
   perm[3, 4, 6, 1, 2, 5], perm[5, 4, 6, 1, 2, 3]}, 
  {perm[4, 6, 3, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], perm[4, 6, 5, 1, 2, 3], 
   perm[3, 5, 6, 1, 2, 4]}, {perm[6, 1, 2, 3, 4, 5], perm[4, 1, 2, 3, 6, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[3, 1, 2, 4, 5, 6], perm[6, 2, 1, 3, 4, 5], 
   perm[4, 2, 1, 3, 6, 5], perm[5, 2, 1, 4, 3, 6], perm[3, 2, 1, 4, 5, 6]}, 
  {perm[6, 3, 2, 1, 4, 5], perm[4, 3, 2, 1, 6, 5], perm[5, 4, 2, 1, 3, 6], 
   perm[6, 5, 2, 1, 4, 3], perm[6, 3, 1, 2, 4, 5], perm[4, 3, 1, 2, 6, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[6, 4, 2, 1, 3, 5], perm[5, 3, 2, 1, 4, 6], perm[6, 4, 1, 2, 3, 5], 
   perm[5, 3, 1, 2, 4, 6]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 6, 3, 5, 4]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[2, 3, 1, 4, 6, 5], perm[2, 4, 1, 3, 5, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 3, 5, 4]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], perm[1, 4, 3, 2, 6, 5], 
   perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], perm[2, 6, 3, 1, 4, 5], 
   perm[2, 6, 5, 1, 4, 3]}, {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], 
   perm[2, 3, 4, 1, 6, 5], perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 6, 3, 1, 5, 4], perm[2, 6, 5, 1, 3, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], perm[1, 4, 6, 2, 3, 5], 
   perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], perm[1, 5, 3, 2, 6, 4], 
   perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 6, 4, 1, 5, 3]}, {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[1, 4, 3, 6, 5, 2], perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], perm[2, 4, 3, 6, 5, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 3, 6, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[2, 6, 3, 4, 5, 1], perm[2, 6, 5, 4, 3, 1]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 4, 6, 1], perm[2, 4, 6, 3, 5, 1], 
   perm[2, 5, 3, 4, 6, 1], perm[2, 6, 4, 3, 5, 1]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 3, 1, 2, 6, 5], 
   perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], perm[5, 6, 1, 2, 3, 4], 
   perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3], perm[3, 4, 2, 1, 5, 6], 
   perm[3, 6, 2, 1, 5, 4], perm[4, 3, 2, 1, 6, 5], perm[4, 5, 2, 1, 6, 3], 
   perm[5, 4, 2, 1, 3, 6], perm[5, 6, 2, 1, 3, 4], perm[6, 3, 2, 1, 4, 5], 
   perm[6, 5, 2, 1, 4, 3]}, {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[4, 6, 2, 1, 3, 5], perm[4, 6, 2, 1, 5, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 5, 1, 6, 3, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[3, 4, 2, 5, 6, 1], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 5, 2, 6, 3, 1], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[3, 5, 1, 4, 6, 2], perm[4, 6, 1, 3, 5, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[4, 6, 2, 3, 5, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[3, 5, 4, 1, 2, 6], perm[3, 5, 6, 1, 2, 4], perm[4, 6, 3, 1, 2, 5], 
   perm[4, 6, 5, 1, 2, 3]}, {perm[3, 4, 5, 1, 6, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 3, 4, 1, 5, 2], perm[6, 5, 4, 1, 3, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 6, 5, 2, 4, 1], perm[4, 3, 6, 2, 5, 1], 
   perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 2, 6, 1], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 3, 4, 2, 5, 1], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[3, 5, 4, 1, 6, 2], perm[3, 5, 6, 1, 4, 2], perm[4, 6, 3, 1, 5, 2], 
   perm[4, 6, 5, 1, 3, 2], perm[3, 5, 4, 2, 6, 1], perm[3, 5, 6, 2, 4, 1], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 6, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 3, 6, 5], 
   perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 3, 6], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 5, 4, 3], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 1, 3, 6, 5, 4], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 1, 5, 4, 3, 6], perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 1, 6, 5, 4, 3]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 3, 5, 4], perm[1, 2, 6, 5, 3, 4], 
   perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 1, 6, 3, 5, 4], perm[2, 1, 6, 5, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 5, 3, 6, 4], 
   perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 1, 5, 3, 4, 6], perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 1, 6, 4, 5, 3]}, {perm[1, 3, 4, 2, 5, 6], perm[1, 3, 6, 2, 5, 4], 
   perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 2, 6, 3], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 5, 2, 4, 3], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 6, 1, 5, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 5, 4, 1, 3, 6], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 6, 3, 1, 4, 5], perm[2, 6, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 6, 5], perm[1, 3, 6, 2, 4, 5], perm[1, 4, 3, 2, 5, 6], 
   perm[1, 4, 5, 2, 3, 6], perm[1, 5, 4, 2, 6, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 6, 3, 2, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[2, 4, 3, 1, 5, 6], perm[2, 4, 5, 1, 3, 6], 
   perm[2, 5, 4, 1, 6, 3], perm[2, 5, 6, 1, 4, 3], perm[2, 6, 3, 1, 5, 4], 
   perm[2, 6, 5, 1, 3, 4]}, {perm[1, 3, 5, 2, 4, 6], perm[1, 3, 5, 2, 6, 4], 
   perm[1, 4, 6, 2, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 4, 2, 5, 3], 
   perm[2, 3, 5, 1, 4, 6], perm[2, 3, 5, 1, 6, 4], perm[2, 4, 6, 1, 3, 5], 
   perm[2, 4, 6, 1, 5, 3], perm[2, 5, 3, 1, 4, 6], perm[2, 5, 3, 1, 6, 4], 
   perm[2, 6, 4, 1, 3, 5], perm[2, 6, 4, 1, 5, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 5, 6, 3, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[2, 3, 4, 5, 6, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 6, 3, 4, 1]}, 
  {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 4, 5, 3, 6, 2], 
   perm[1, 5, 6, 4, 3, 2], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 5, 6, 4, 3, 1]}, 
  {perm[1, 3, 5, 4, 6, 2], perm[1, 3, 5, 6, 4, 2], perm[1, 4, 6, 3, 5, 2], 
   perm[1, 4, 6, 5, 3, 2], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 5, 6, 4, 1], 
   perm[2, 4, 6, 3, 5, 1], perm[2, 4, 6, 5, 3, 1]}, 
  {perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 6, 5, 4], perm[4, 1, 2, 3, 6, 5], 
   perm[4, 1, 2, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], perm[5, 1, 2, 6, 3, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 2, 5, 4, 3], perm[3, 2, 1, 4, 5, 6], 
   perm[3, 2, 1, 6, 5, 4], perm[4, 2, 1, 3, 6, 5], perm[4, 2, 1, 5, 6, 3], 
   perm[5, 2, 1, 4, 3, 6], perm[5, 2, 1, 6, 3, 4], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 1, 5, 4, 3]}, {perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 6, 4, 5], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 2, 5, 3, 6], perm[5, 1, 2, 4, 6, 3], 
   perm[5, 1, 2, 6, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 1, 2, 5, 3, 4]}, 
  {perm[3, 1, 4, 2, 5, 6], perm[3, 1, 6, 2, 5, 4], perm[4, 1, 3, 2, 6, 5], 
   perm[4, 1, 5, 2, 6, 3], perm[5, 1, 4, 2, 3, 6], perm[5, 1, 6, 2, 3, 4], 
   perm[6, 1, 3, 2, 4, 5], perm[6, 1, 5, 2, 4, 3], perm[3, 2, 4, 1, 5, 6], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 2, 3, 1, 6, 5], perm[4, 2, 5, 1, 6, 3], 
   perm[5, 2, 4, 1, 3, 6], perm[5, 2, 6, 1, 3, 4], perm[6, 2, 3, 1, 4, 5], 
   perm[6, 2, 5, 1, 4, 3]}, {perm[3, 1, 4, 2, 6, 5], perm[3, 1, 6, 2, 4, 5], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 5, 2, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 1, 5, 2, 3, 4], 
   perm[3, 2, 4, 1, 6, 5], perm[3, 2, 6, 1, 4, 5], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 2, 5, 1, 3, 6], perm[5, 2, 4, 1, 6, 3], perm[5, 2, 6, 1, 4, 3], 
   perm[6, 2, 3, 1, 5, 4], perm[6, 2, 5, 1, 3, 4]}, 
  {perm[3, 1, 5, 2, 4, 6], perm[3, 1, 5, 2, 6, 4], perm[4, 1, 6, 2, 3, 5], 
   perm[4, 1, 6, 2, 5, 3], perm[5, 1, 3, 2, 4, 6], perm[5, 1, 3, 2, 6, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 2, 5, 3], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[4, 2, 6, 1, 3, 5], perm[4, 2, 6, 1, 5, 3], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 2, 3, 1, 6, 4], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 1, 5, 3]}, {perm[3, 1, 4, 5, 2, 6], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 1, 5, 4, 2, 3], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 6, 5, 1, 4], perm[4, 2, 3, 6, 1, 5], 
   perm[4, 2, 5, 6, 1, 3], perm[5, 2, 4, 3, 1, 6], perm[5, 2, 6, 3, 1, 4], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[3, 1, 4, 6, 2, 5], perm[3, 1, 6, 4, 2, 5], perm[4, 1, 3, 5, 2, 6], 
   perm[4, 1, 5, 3, 2, 6], perm[5, 1, 4, 6, 2, 3], perm[5, 1, 6, 4, 2, 3], 
   perm[6, 1, 3, 5, 2, 4], perm[6, 1, 5, 3, 2, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[3, 2, 6, 4, 1, 5], perm[4, 2, 3, 5, 1, 6], perm[4, 2, 5, 3, 1, 6], 
   perm[5, 2, 4, 6, 1, 3], perm[5, 2, 6, 4, 1, 3], perm[6, 2, 3, 5, 1, 4], 
   perm[6, 2, 5, 3, 1, 4]}, {perm[3, 1, 5, 4, 2, 6], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 1, 4, 5, 2, 3], 
   perm[3, 2, 5, 4, 1, 6], perm[3, 2, 5, 6, 1, 4], perm[4, 2, 6, 3, 1, 5], 
   perm[4, 2, 6, 5, 1, 3], perm[5, 2, 3, 4, 1, 6], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 2, 4, 5, 1, 3]}, 
  {perm[3, 1, 4, 5, 6, 2], perm[3, 1, 6, 5, 4, 2], perm[4, 1, 3, 6, 5, 2], 
   perm[4, 1, 5, 6, 3, 2], perm[5, 1, 4, 3, 6, 2], perm[5, 1, 6, 3, 4, 2], 
   perm[6, 1, 3, 4, 5, 2], perm[6, 1, 5, 4, 3, 2], perm[3, 2, 4, 5, 6, 1], 
   perm[3, 2, 6, 5, 4, 1], perm[4, 2, 3, 6, 5, 1], perm[4, 2, 5, 6, 3, 1], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 2, 6, 3, 4, 1], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 2, 5, 4, 3, 1]}, {perm[3, 1, 4, 6, 5, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 1, 3, 5, 6, 2], perm[4, 1, 5, 3, 6, 2], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 1, 3, 5, 4, 2], perm[6, 1, 5, 3, 4, 2], 
   perm[3, 2, 4, 6, 5, 1], perm[3, 2, 6, 4, 5, 1], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 2, 5, 3, 6, 1], perm[5, 2, 4, 6, 3, 1], perm[5, 2, 6, 4, 3, 1], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[3, 1, 5, 4, 6, 2], perm[3, 1, 5, 6, 4, 2], perm[4, 1, 6, 3, 5, 2], 
   perm[4, 1, 6, 5, 3, 2], perm[5, 1, 3, 4, 6, 2], perm[5, 1, 3, 6, 4, 2], 
   perm[6, 1, 4, 3, 5, 2], perm[6, 1, 4, 5, 3, 2], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[4, 2, 6, 3, 5, 1], perm[4, 2, 6, 5, 3, 1], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 2, 3, 6, 4, 1], perm[6, 2, 4, 3, 5, 1], 
   perm[6, 2, 4, 5, 3, 1]}, {perm[3, 4, 5, 1, 2, 6], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 5, 4, 1, 2, 3], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 6, 5, 2, 1, 4], perm[4, 3, 6, 2, 1, 5], 
   perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 2, 1, 6], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 3, 4, 2, 1, 5], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[3, 4, 6, 1, 2, 5], perm[3, 6, 4, 1, 2, 5], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 5, 3, 1, 2, 6], perm[5, 4, 6, 1, 2, 3], perm[5, 6, 4, 1, 2, 3], 
   perm[6, 3, 5, 1, 2, 4], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[3, 4, 5, 1, 6, 2], perm[3, 6, 5, 1, 4, 2], perm[4, 3, 6, 1, 5, 2], 
   perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 1, 6, 2], perm[5, 6, 3, 1, 4, 2], 
   perm[6, 3, 4, 1, 5, 2], perm[6, 5, 4, 1, 3, 2], perm[3, 4, 5, 2, 6, 1], 
   perm[3, 6, 5, 2, 4, 1], perm[4, 3, 6, 2, 5, 1], perm[4, 5, 6, 2, 3, 1], 
   perm[5, 4, 3, 2, 6, 1], perm[5, 6, 3, 2, 4, 1], perm[6, 3, 4, 2, 5, 1], 
   perm[6, 5, 4, 2, 3, 1]}, {perm[3, 4, 6, 1, 5, 2], perm[3, 6, 4, 1, 5, 2], 
   perm[4, 3, 5, 1, 6, 2], perm[4, 5, 3, 1, 6, 2], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 6, 4, 1, 3, 2], perm[6, 3, 5, 1, 4, 2], perm[6, 5, 3, 1, 4, 2], 
   perm[3, 4, 6, 2, 5, 1], perm[3, 6, 4, 2, 5, 1], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 5, 3, 2, 6, 1], perm[5, 4, 6, 2, 3, 1], perm[5, 6, 4, 2, 3, 1], 
   perm[6, 3, 5, 2, 4, 1], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[3, 5, 4, 1, 6, 2], perm[3, 5, 6, 1, 4, 2], perm[4, 6, 3, 1, 5, 2], 
   perm[4, 6, 5, 1, 3, 2], perm[5, 3, 4, 1, 6, 2], perm[5, 3, 6, 1, 4, 2], 
   perm[6, 4, 3, 1, 5, 2], perm[6, 4, 5, 1, 3, 2], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 5, 6, 2, 4, 1], perm[4, 6, 3, 2, 5, 1], perm[4, 6, 5, 2, 3, 1], 
   perm[5, 3, 4, 2, 6, 1], perm[5, 3, 6, 2, 4, 1], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 4, 5, 2, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4]}, {perm[1, 2, 3, 5, 4, 6]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], perm[1, 4, 2, 3, 6, 5], 
   perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], perm[1, 5, 2, 6, 3, 4], 
   perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 6, 1, 5, 4, 3]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 4, 2, 6, 3, 5], 
   perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 4, 3, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 4, 3, 5]}, 
  {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], perm[4, 5, 1, 2, 6, 3], 
   perm[5, 6, 1, 2, 3, 4]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[4, 6, 1, 2, 3, 5]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 5, 6, 4], perm[1, 2, 4, 6, 3, 5], 
   perm[1, 2, 4, 6, 5, 3]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 6, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 5, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 5, 3, 4]}, {perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 5, 6, 4], 
   perm[1, 4, 2, 6, 3, 5], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], 
   perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 5, 6, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[2, 5, 1, 3, 6, 4], 
   perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 4, 5, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 3, 6, 5, 2, 4], perm[1, 4, 3, 6, 2, 5], 
   perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 3, 2, 6], perm[1, 5, 6, 3, 2, 4], 
   perm[1, 6, 3, 4, 2, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[2, 4, 3, 6, 1, 5], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 5, 4, 3, 1, 6], perm[2, 5, 6, 3, 1, 4], perm[2, 6, 3, 4, 1, 5], 
   perm[2, 6, 5, 4, 1, 3]}, {perm[1, 3, 4, 6, 2, 5], perm[1, 3, 6, 4, 2, 5], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 2, 6], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 3, 5, 2, 4], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 3, 4, 6, 1, 5], perm[2, 3, 6, 4, 1, 5], perm[2, 4, 3, 5, 1, 6], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 5, 4, 6, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 6, 3, 5, 1, 4], perm[2, 6, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 3, 5, 6, 2, 4], perm[1, 4, 6, 3, 2, 5], 
   perm[1, 4, 6, 5, 2, 3], perm[1, 5, 3, 4, 2, 6], perm[1, 5, 3, 6, 2, 4], 
   perm[1, 6, 4, 3, 2, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 4, 6, 3, 1, 5], perm[2, 4, 6, 5, 1, 3], 
   perm[2, 5, 3, 4, 1, 6], perm[2, 5, 3, 6, 1, 4], perm[2, 6, 4, 3, 1, 5], 
   perm[2, 6, 4, 5, 1, 3]}, {perm[3, 4, 1, 2, 5, 6], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[3, 5, 1, 2, 4, 6], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 1, 2, 3, 5], 
   perm[4, 6, 1, 2, 5, 3]}, {perm[3, 4, 1, 5, 2, 6], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 5, 1, 4, 2, 3], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 6, 2, 5, 1, 4], perm[4, 3, 2, 6, 1, 5], 
   perm[4, 5, 2, 6, 1, 3], perm[5, 4, 2, 3, 1, 6], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 3, 2, 4, 1, 5], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[3, 5, 1, 4, 2, 6], perm[3, 5, 1, 6, 2, 4], perm[4, 6, 1, 3, 2, 5], 
   perm[4, 6, 1, 5, 2, 3], perm[3, 5, 2, 4, 1, 6], perm[3, 5, 2, 6, 1, 4], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[3, 4, 1, 5, 6, 2], perm[3, 6, 1, 5, 4, 2], perm[4, 3, 1, 6, 5, 2], 
   perm[4, 5, 1, 6, 3, 2], perm[5, 4, 1, 3, 6, 2], perm[5, 6, 1, 3, 4, 2], 
   perm[6, 3, 1, 4, 5, 2], perm[6, 5, 1, 4, 3, 2], perm[3, 4, 2, 5, 6, 1], 
   perm[3, 6, 2, 5, 4, 1], perm[4, 3, 2, 6, 5, 1], perm[4, 5, 2, 6, 3, 1], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 6, 2, 3, 4, 1], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 5, 2, 4, 3, 1]}, {perm[3, 5, 1, 4, 6, 2], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 6, 1, 3, 5, 2], perm[4, 6, 1, 5, 3, 2], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[4, 6, 2, 3, 5, 1], perm[4, 6, 2, 5, 3, 1]}, 
  {perm[3, 4, 5, 6, 1, 2], perm[3, 6, 5, 4, 1, 2], perm[4, 3, 6, 5, 1, 2], 
   perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 1, 2], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 3, 4, 5, 1, 2], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[3, 5, 4, 6, 1, 2], perm[3, 5, 6, 4, 1, 2], perm[4, 6, 3, 5, 1, 2], 
   perm[4, 6, 5, 3, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 6, 5, 4], perm[1, 2, 4, 5, 6, 3], 
   perm[1, 2, 5, 6, 3, 4]}, {perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 2, 4, 5, 3, 6], perm[1, 2, 5, 6, 4, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 4, 6, 5, 3], 
   perm[1, 2, 4, 6, 3, 5]}, {perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 6, 5, 4], 
   perm[1, 4, 2, 3, 6, 5], perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 5, 4, 3]}, 
  {perm[1, 3, 4, 5, 6, 2], perm[1, 3, 6, 5, 4, 2], perm[1, 4, 3, 6, 5, 2], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 3, 6, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[1, 6, 3, 4, 5, 2], perm[1, 6, 5, 4, 3, 2]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 6, 4, 5], perm[1, 4, 2, 3, 5, 6], 
   perm[1, 4, 2, 5, 3, 6], perm[1, 5, 2, 4, 6, 3], perm[1, 5, 2, 6, 4, 3], 
   perm[1, 6, 2, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 5, 1, 4, 6, 3], perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 6, 1, 5, 3, 4]}, {perm[1, 3, 4, 6, 5, 2], perm[1, 3, 6, 4, 5, 2], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 5, 3, 6, 2], perm[1, 5, 4, 6, 3, 2], 
   perm[1, 5, 6, 4, 3, 2], perm[1, 6, 3, 5, 4, 2], perm[1, 6, 5, 3, 4, 2]}, 
  {perm[1, 3, 6, 5, 2, 4], perm[1, 3, 4, 5, 2, 6], perm[1, 4, 5, 6, 2, 3], 
   perm[1, 4, 3, 6, 2, 5], perm[1, 5, 6, 3, 2, 4], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 6, 5, 4, 2, 3], perm[1, 6, 3, 4, 2, 5]}}}


==> anc/ansatzAndGram/ansatz62term33-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 4, 5, 3], perm[1, 2, 6, 5, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 4, 6, 2], 
   perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 4, 5, 1], perm[2, 3, 6, 5, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[4, 5, 6, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 6, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 6, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 6, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 3, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 3, 4, 5], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 4, 5], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 4, 5], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 4, 3, 6, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 1, 3], 
   perm[6, 4, 2, 5, 3, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 4, 1, 3], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 6, 4, 5, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 5, 4, 6, 3], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 5, 4, 6, 2], perm[3, 1, 6, 4, 5, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 5, 4, 6, 1], perm[3, 2, 6, 4, 5, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[4, 6, 3, 1, 2, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 2, 1, 3, 6], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 1, 2, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 2, 1, 3, 5], perm[6, 4, 3, 1, 2, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 2, 1, 3, 4], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 6, 1, 3, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 3, 4, 5, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 6, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 3, 5, 2, 6], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 6, 1, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[5, 1, 3, 4, 2, 6], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[5, 1, 3, 6, 2, 4], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 3, 4, 2, 5], perm[6, 2, 3, 4, 1, 5], 
   perm[6, 1, 2, 5, 3, 4], perm[6, 1, 3, 5, 2, 4], perm[6, 2, 3, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 3, 2, 6, 5], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 3, 2, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], perm[2, 5, 3, 1, 4, 6], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 6, 3, 1, 4, 5], perm[2, 6, 3, 1, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 2, 1, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 6, 5, 1, 3], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 1, 5, 4, 3, 2], perm[6, 2, 5, 4, 1, 3], 
   perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 4, 1, 2], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 4, 2, 5, 3], perm[1, 6, 5, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 5, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 1, 4, 3], perm[2, 6, 4, 1, 5, 3], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 4, 3, 6, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 6, 4, 3, 5, 1], perm[2, 6, 5, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 6, 1, 4, 2], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 4, 2, 5, 1], perm[3, 6, 5, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 6, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 3, 4, 5, 6, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 6, 1, 2, 3, 5], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 3, 2, 6, 5], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 3, 2, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], perm[2, 5, 3, 1, 4, 6], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 6, 3, 1, 4, 5], perm[2, 6, 3, 1, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 2, 1, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 6, 5, 1, 3], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 1, 5, 4, 3, 2], perm[6, 2, 5, 4, 1, 3], 
   perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 4, 1, 2], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 4, 2, 5, 3], perm[1, 6, 5, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 5, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 1, 4, 3], perm[2, 6, 4, 1, 5, 3], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 4, 3, 6, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 6, 4, 3, 5, 1], perm[2, 6, 5, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 6, 1, 4, 2], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 4, 2, 5, 1], perm[3, 6, 5, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[2, 1, 3, 4, 5, 6], perm[3, 1, 2, 4, 5, 6], 
   perm[4, 5, 6, 1, 2, 3], perm[5, 4, 6, 1, 2, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 5, 3, 4, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 2, 6, 1, 3], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3], perm[6, 4, 3, 5, 1, 2], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 6, 1, 3, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 6, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 5, 3, 6, 2], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 5, 3, 6, 1], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 1, 6, 2, 5, 3], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 6, 1, 5, 3], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 1, 4, 3, 6, 2], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 2, 6, 3, 4, 1], perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], 
   perm[6, 1, 4, 2, 5, 3], perm[6, 1, 4, 3, 5, 2], perm[6, 2, 4, 1, 5, 3], 
   perm[6, 2, 4, 3, 5, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 4, 2, 5, 1], 
   perm[6, 1, 5, 2, 4, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 2, 5, 1, 4, 3], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 4, 2], perm[6, 3, 5, 2, 4, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 5, 3, 2, 6], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 5, 3, 1, 6], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 6, 1, 3, 5], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], 
   perm[5, 1, 4, 2, 3, 6], perm[5, 1, 4, 3, 2, 6], perm[5, 2, 4, 1, 3, 6], 
   perm[5, 2, 4, 3, 1, 6], perm[5, 3, 4, 1, 2, 6], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[5, 1, 6, 3, 2, 4], perm[5, 2, 6, 1, 3, 4], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 3, 2, 5], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 4, 2, 1, 5], 
   perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 3, 2, 4], perm[6, 2, 5, 1, 3, 4], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 3, 5, 1, 2, 4], perm[6, 3, 5, 2, 1, 4]}, 
  {perm[1, 4, 5, 6, 2, 3], perm[1, 4, 6, 5, 2, 3], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 4, 5, 2, 3], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 1, 3], perm[2, 6, 4, 5, 1, 3], perm[2, 6, 5, 4, 1, 3], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 6, 4, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 3, 2, 5, 6], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 3, 1, 5, 6], perm[4, 3, 1, 2, 5, 6], perm[4, 3, 2, 1, 5, 6], 
   perm[5, 1, 2, 3, 4, 6], perm[5, 1, 3, 2, 4, 6], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 2, 1, 4, 6], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 3, 2, 4, 5], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 3, 1, 4, 5], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 2, 1, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 3, 4, 5], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 4, 5], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 4, 5], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 4, 3, 6, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 1, 3], 
   perm[6, 4, 2, 5, 3, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 4, 1, 3], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 4, 5, 3], perm[1, 2, 6, 5, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 4, 6, 2], 
   perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 4, 5, 3], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 4, 5, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 4, 5, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 2, 6, 5, 4, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 1, 3, 5], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 1, 3, 2, 6], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 4, 3, 1, 2, 6], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 1, 3, 5], 
   perm[6, 4, 2, 3, 1, 5], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 3, 2, 1, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 2, 1, 3, 4], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 3, 1, 2, 4], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 6, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 6, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 6, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 6, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[4, 1, 2, 6, 5, 3], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 3, 6, 5, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 1, 2, 6, 4, 3], perm[5, 1, 3, 6, 4, 2], perm[5, 2, 3, 6, 4, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 3, 4, 5, 1], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 6, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 6, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 6, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 6, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 6, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 3, 5, 2, 6], perm[4, 2, 3, 5, 1, 6], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 3, 6, 1, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[5, 1, 3, 4, 2, 6], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[5, 1, 3, 6, 2, 4], perm[5, 2, 3, 6, 1, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 3, 4, 2, 5], perm[6, 2, 3, 4, 1, 5], 
   perm[6, 1, 2, 5, 3, 4], perm[6, 1, 3, 5, 2, 4], perm[6, 2, 3, 5, 1, 4]}, 
  {perm[1, 4, 5, 6, 2, 3], perm[1, 4, 6, 5, 2, 3], perm[1, 5, 6, 4, 2, 3], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 4, 6, 5, 3, 2], perm[1, 5, 6, 4, 3, 2], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 4, 6, 5, 3, 1], perm[2, 5, 6, 4, 3, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[3, 5, 6, 4, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 4, 6, 5, 2, 1], perm[3, 5, 6, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 3, 2, 5, 6], perm[4, 2, 3, 1, 5, 6], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 3, 2, 6, 5], perm[4, 2, 3, 1, 6, 5], 
   perm[5, 1, 2, 3, 4, 6], perm[5, 1, 3, 2, 4, 6], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[5, 1, 3, 2, 6, 4], perm[5, 2, 3, 1, 6, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 3, 2, 4, 5], perm[6, 2, 3, 1, 4, 5], 
   perm[6, 1, 2, 3, 5, 4], perm[6, 1, 3, 2, 5, 4], perm[6, 2, 3, 1, 5, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 3, 2, 6, 5], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 3, 2, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], perm[2, 5, 3, 1, 4, 6], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 6, 3, 1, 4, 5], perm[2, 6, 3, 1, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 2, 1, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 6, 5, 1, 3], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 1, 5, 4, 3, 2], perm[6, 2, 5, 4, 1, 3], 
   perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 4, 1, 2], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 4, 2, 5, 3], perm[1, 6, 5, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 5, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 1, 4, 3], perm[2, 6, 4, 1, 5, 3], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 4, 3, 6, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 6, 4, 3, 5, 1], perm[2, 6, 5, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 6, 1, 4, 2], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 4, 2, 5, 1], perm[3, 6, 5, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 3, 4, 5], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 4, 5], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 4, 5], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 4, 3, 6, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 1, 3], 
   perm[6, 4, 2, 5, 3, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 4, 1, 3], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 4, 5, 3], perm[1, 2, 6, 5, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 4, 6, 2], 
   perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 4, 5, 3], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 4, 5, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 4, 5, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 2, 6, 5, 4, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 1, 3, 5], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 1, 3, 2, 6], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 4, 3, 1, 2, 6], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 1, 3, 5], 
   perm[6, 4, 2, 3, 1, 5], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 3, 2, 1, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 2, 1, 3, 4], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 3, 1, 2, 4], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 1, 5, 6, 3], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 3, 1, 5, 6, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 1, 2, 6, 5, 3], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 1, 6, 5, 3], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 6, 5, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], 
   perm[5, 1, 2, 6, 4, 3], perm[5, 1, 3, 6, 4, 2], perm[5, 2, 1, 6, 4, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 1, 4, 5, 3], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 3, 1, 4, 5, 2], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 2, 1, 5, 4, 3], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 3, 1, 5, 4, 2], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 4, 5, 6, 2, 3], perm[1, 4, 6, 5, 2, 3], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 4, 5, 2, 3], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 1, 3], perm[2, 6, 4, 5, 1, 3], perm[2, 6, 5, 4, 1, 3], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 6, 4, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 3, 2, 5, 6], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 3, 1, 5, 6], perm[4, 3, 1, 2, 5, 6], perm[4, 3, 2, 1, 5, 6], 
   perm[5, 1, 2, 3, 4, 6], perm[5, 1, 3, 2, 4, 6], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 2, 1, 4, 6], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 3, 2, 4, 5], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 3, 1, 4, 5], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 2, 1, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 6, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 6, 4, 5, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[4, 6, 3, 1, 2, 5], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 1, 2, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 3, 2, 6, 5], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 3, 2, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], perm[2, 5, 3, 1, 4, 6], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 6, 3, 1, 4, 5], perm[2, 6, 3, 1, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 2, 1, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 6, 5, 1, 3], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 1, 5, 4, 3, 2], perm[6, 2, 5, 4, 1, 3], 
   perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 4, 1, 2], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 6, 3], perm[1, 6, 2, 4, 5, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 5, 3, 4, 6, 2], perm[1, 6, 3, 4, 5, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 5, 1, 4, 6, 2], perm[3, 6, 1, 4, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 5, 2, 4, 6, 1], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 2, 5, 1, 3, 6], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 2, 6, 1, 3, 5], perm[4, 3, 6, 1, 2, 5], 
   perm[5, 1, 4, 2, 3, 6], perm[5, 2, 4, 1, 3, 6], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[5, 2, 6, 1, 3, 4], perm[5, 3, 6, 1, 2, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 2, 4, 1, 3, 5], perm[6, 3, 4, 1, 2, 5], 
   perm[6, 1, 5, 2, 3, 4], perm[6, 2, 5, 1, 3, 4], perm[6, 3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 5, 3, 2, 4, 6], perm[1, 6, 3, 2, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 5, 2, 1, 4, 6], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 2, 5, 6, 1, 3], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 2, 6, 5, 1, 3], perm[4, 3, 6, 5, 1, 2], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 4, 6, 1, 3], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 4, 5, 1, 2], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 4, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 5, 3, 6, 2], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 5, 3, 6, 1], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 1, 6, 2, 5, 3], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 6, 1, 5, 3], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 1, 4, 3, 6, 2], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 2, 6, 3, 4, 1], perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], 
   perm[6, 1, 4, 2, 5, 3], perm[6, 1, 4, 3, 5, 2], perm[6, 2, 4, 1, 5, 3], 
   perm[6, 2, 4, 3, 5, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 4, 2, 5, 1], 
   perm[6, 1, 5, 2, 4, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 2, 5, 1, 4, 3], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 4, 2], perm[6, 3, 5, 2, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1], 
   perm[6, 5, 4, 1, 2, 3], perm[6, 5, 4, 1, 3, 2], perm[6, 5, 4, 2, 1, 3], 
   perm[6, 5, 4, 2, 3, 1], perm[6, 5, 4, 3, 1, 2], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 6, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 6, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 3, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 3, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 6, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 6, 4, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 6, 4, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], perm[3, 1, 5, 6, 4, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 2, 5, 6, 4, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 3, 1, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 3, 1, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 1, 3, 2, 6], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 2, 3, 1, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 3, 1, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4], 
   perm[4, 1, 5, 2, 6, 3], perm[4, 1, 5, 3, 6, 2], perm[4, 2, 5, 1, 6, 3], 
   perm[4, 2, 5, 3, 6, 1], perm[4, 3, 5, 1, 6, 2], perm[4, 3, 5, 2, 6, 1], 
   perm[4, 1, 6, 2, 5, 3], perm[4, 1, 6, 3, 5, 2], perm[4, 2, 6, 1, 5, 3], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 3, 6, 1, 5, 2], perm[4, 3, 6, 2, 5, 1], 
   perm[5, 1, 4, 2, 6, 3], perm[5, 1, 4, 3, 6, 2], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 2, 4, 3, 6, 1], perm[5, 3, 4, 1, 6, 2], perm[5, 3, 4, 2, 6, 1], 
   perm[5, 1, 6, 2, 4, 3], perm[5, 1, 6, 3, 4, 2], perm[5, 2, 6, 1, 4, 3], 
   perm[5, 2, 6, 3, 4, 1], perm[5, 3, 6, 1, 4, 2], perm[5, 3, 6, 2, 4, 1], 
   perm[6, 1, 4, 2, 5, 3], perm[6, 1, 4, 3, 5, 2], perm[6, 2, 4, 1, 5, 3], 
   perm[6, 2, 4, 3, 5, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 4, 2, 5, 1], 
   perm[6, 1, 5, 2, 4, 3], perm[6, 1, 5, 3, 4, 2], perm[6, 2, 5, 1, 4, 3], 
   perm[6, 2, 5, 3, 4, 1], perm[6, 3, 5, 1, 4, 2], perm[6, 3, 5, 2, 4, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 1, 5, 3, 2, 6], perm[4, 2, 5, 1, 3, 6], 
   perm[4, 2, 5, 3, 1, 6], perm[4, 3, 5, 1, 2, 6], perm[4, 3, 5, 2, 1, 6], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 6, 3, 2, 5], perm[4, 2, 6, 1, 3, 5], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 3, 6, 1, 2, 5], perm[4, 3, 6, 2, 1, 5], 
   perm[5, 1, 4, 2, 3, 6], perm[5, 1, 4, 3, 2, 6], perm[5, 2, 4, 1, 3, 6], 
   perm[5, 2, 4, 3, 1, 6], perm[5, 3, 4, 1, 2, 6], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[5, 1, 6, 3, 2, 4], perm[5, 2, 6, 1, 3, 4], 
   perm[5, 2, 6, 3, 1, 4], perm[5, 3, 6, 1, 2, 4], perm[5, 3, 6, 2, 1, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 1, 4, 3, 2, 5], perm[6, 2, 4, 1, 3, 5], 
   perm[6, 2, 4, 3, 1, 5], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 4, 2, 1, 5], 
   perm[6, 1, 5, 2, 3, 4], perm[6, 1, 5, 3, 2, 4], perm[6, 2, 5, 1, 3, 4], 
   perm[6, 2, 5, 3, 1, 4], perm[6, 3, 5, 1, 2, 4], perm[6, 3, 5, 2, 1, 4]}, 
  {perm[1, 4, 5, 6, 2, 3], perm[1, 5, 4, 6, 2, 3], perm[1, 6, 4, 5, 2, 3], 
   perm[1, 4, 5, 6, 3, 2], perm[1, 5, 4, 6, 3, 2], perm[1, 6, 4, 5, 3, 2], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 5, 4, 6, 1, 3], perm[2, 6, 4, 5, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[2, 5, 4, 6, 3, 1], perm[2, 6, 4, 5, 3, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 5, 4, 6, 1, 2], perm[3, 6, 4, 5, 1, 2], 
   perm[3, 4, 5, 6, 2, 1], perm[3, 5, 4, 6, 2, 1], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 2, 1, 3, 5, 6], perm[4, 3, 1, 2, 5, 6], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 2, 1, 3, 6, 5], perm[4, 3, 1, 2, 6, 5], 
   perm[5, 1, 2, 3, 4, 6], perm[5, 2, 1, 3, 4, 6], perm[5, 3, 1, 2, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[5, 2, 1, 3, 6, 4], perm[5, 3, 1, 2, 6, 4], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 2, 1, 3, 4, 5], perm[6, 3, 1, 2, 4, 5], 
   perm[6, 1, 2, 3, 5, 4], perm[6, 2, 1, 3, 5, 4], perm[6, 3, 1, 2, 5, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 6, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 6, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 3, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 3, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 2, 5, 6, 1, 3], perm[4, 3, 5, 6, 1, 2], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 4, 6, 1, 3], perm[5, 3, 4, 6, 1, 2], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 3, 2, 4, 5, 6], perm[2, 3, 1, 4, 5, 6], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 6, 5, 1, 2, 3], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 5, 3, 2, 4, 6], perm[1, 6, 3, 2, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 5, 2, 1, 4, 6], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 2, 5, 6, 1, 3], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 2, 6, 5, 1, 3], perm[4, 3, 6, 5, 1, 2], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 4, 6, 1, 3], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 4, 5, 1, 2], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[2, 1, 3, 4, 5, 6], perm[3, 1, 2, 4, 5, 6], 
   perm[4, 5, 6, 1, 2, 3], perm[5, 4, 6, 1, 2, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 5, 3, 4, 6], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 5, 2, 4, 6], perm[3, 1, 6, 2, 4, 5], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 5, 1, 4, 6], perm[3, 2, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 2, 6, 1, 3], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 2, 5, 1, 3], perm[6, 4, 3, 5, 1, 2], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 2, 4, 1, 3], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 6, 2, 3, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 6, 1, 3, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 6, 1, 2, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 3, 5, 6, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 3, 4, 5], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 4, 5], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 4, 5], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 4, 3, 6, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 1, 3], 
   perm[6, 4, 2, 5, 3, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 4, 1, 3], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 4, 5, 3], perm[1, 2, 6, 5, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 4, 6, 2], 
   perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 4, 5, 3], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 4, 5, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 4, 5, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 2, 6, 5, 4, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 1, 3, 5], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 1, 3, 2, 6], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 4, 3, 1, 2, 6], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 1, 3, 5], 
   perm[6, 4, 2, 3, 1, 5], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 3, 2, 1, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 2, 1, 3, 4], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 3, 1, 2, 4], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[1, 4, 5, 3, 2, 6], perm[1, 4, 6, 3, 2, 5], perm[1, 5, 4, 3, 2, 6], 
   perm[1, 5, 6, 3, 2, 4], perm[1, 6, 4, 3, 2, 5], perm[1, 6, 5, 3, 2, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[2, 4, 5, 3, 1, 6], perm[2, 4, 6, 3, 1, 5], perm[2, 5, 4, 3, 1, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[2, 6, 4, 3, 1, 5], perm[2, 6, 5, 3, 1, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[3, 4, 5, 2, 1, 6], perm[3, 4, 6, 2, 1, 5], perm[3, 5, 4, 2, 1, 6], 
   perm[3, 5, 6, 2, 1, 4], perm[3, 6, 4, 2, 1, 5], perm[3, 6, 5, 2, 1, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 1, 5, 6, 3], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 3, 1, 5, 6, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[4, 1, 2, 6, 5, 3], perm[4, 1, 3, 6, 5, 2], perm[4, 2, 1, 6, 5, 3], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 3, 1, 6, 5, 2], perm[4, 3, 2, 6, 5, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], 
   perm[5, 1, 2, 6, 4, 3], perm[5, 1, 3, 6, 4, 2], perm[5, 2, 1, 6, 4, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[5, 3, 1, 6, 4, 2], perm[5, 3, 2, 6, 4, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 1, 4, 5, 3], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 3, 1, 4, 5, 2], perm[6, 3, 2, 4, 5, 1], 
   perm[6, 1, 2, 5, 4, 3], perm[6, 1, 3, 5, 4, 2], perm[6, 2, 1, 5, 4, 3], 
   perm[6, 2, 3, 5, 4, 1], perm[6, 3, 1, 5, 4, 2], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 4, 5, 6, 2, 3], perm[1, 4, 6, 5, 2, 3], perm[1, 5, 4, 6, 2, 3], 
   perm[1, 5, 6, 4, 2, 3], perm[1, 6, 4, 5, 2, 3], perm[1, 6, 5, 4, 2, 3], 
   perm[2, 4, 5, 6, 1, 3], perm[2, 4, 6, 5, 1, 3], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 1, 3], perm[2, 6, 4, 5, 1, 3], perm[2, 6, 5, 4, 1, 3], 
   perm[3, 4, 5, 6, 1, 2], perm[3, 4, 6, 5, 1, 2], perm[3, 5, 4, 6, 1, 2], 
   perm[3, 5, 6, 4, 1, 2], perm[3, 6, 4, 5, 1, 2], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 3, 2, 5, 6], perm[4, 2, 1, 3, 5, 6], 
   perm[4, 2, 3, 1, 5, 6], perm[4, 3, 1, 2, 5, 6], perm[4, 3, 2, 1, 5, 6], 
   perm[5, 1, 2, 3, 4, 6], perm[5, 1, 3, 2, 4, 6], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 4, 6], perm[5, 3, 1, 2, 4, 6], perm[5, 3, 2, 1, 4, 6], 
   perm[6, 1, 2, 3, 4, 5], perm[6, 1, 3, 2, 4, 5], perm[6, 2, 1, 3, 4, 5], 
   perm[6, 2, 3, 1, 4, 5], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 2, 1, 4, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 5, 4, 6], perm[2, 1, 3, 6, 4, 5], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 5, 4, 6], perm[3, 1, 2, 6, 4, 5]}, 
  {perm[1, 4, 5, 6, 2, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 3, 2, 4, 5, 6], perm[2, 3, 1, 4, 5, 6], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 6, 5, 1, 2, 3], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 5, 3, 4, 6], perm[1, 2, 6, 3, 4, 5], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 5, 2, 4, 6], perm[1, 3, 6, 2, 4, 5], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 5, 1, 4, 6], perm[2, 3, 6, 1, 4, 5], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 2, 6, 1, 3], perm[4, 5, 3, 6, 1, 2], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 2, 5, 1, 3], perm[4, 6, 3, 5, 1, 2], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 2, 4, 1, 3], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 5, 3, 2, 4, 6], perm[1, 6, 3, 2, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 5, 3, 1, 4, 6], perm[2, 6, 3, 1, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 5, 2, 1, 4, 6], perm[3, 6, 2, 1, 4, 5], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 2, 5, 6, 1, 3], perm[4, 3, 5, 6, 1, 2], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 2, 6, 5, 1, 3], perm[4, 3, 6, 5, 1, 2], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 2, 4, 6, 1, 3], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 2, 6, 4, 1, 3], perm[5, 3, 6, 4, 1, 2], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 2, 4, 5, 1, 3], perm[6, 3, 4, 5, 1, 2], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 2, 5, 4, 1, 3], perm[6, 3, 5, 4, 1, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 6, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 6, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 6, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 3, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 3, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 3, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 5, 4, 6, 3], perm[1, 2, 6, 4, 5, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 5, 4, 6, 2], perm[1, 3, 6, 4, 5, 2], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 5, 4, 6, 1], perm[2, 3, 6, 4, 5, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 2, 1, 3, 6], perm[4, 5, 3, 1, 2, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 2, 1, 3, 5], perm[4, 6, 3, 1, 2, 5], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 2, 1, 3, 4], perm[5, 6, 3, 1, 2, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[1, 4, 3, 2, 5, 6], perm[1, 4, 3, 2, 6, 5], perm[1, 5, 3, 2, 4, 6], 
   perm[1, 5, 3, 2, 6, 4], perm[1, 6, 3, 2, 4, 5], perm[1, 6, 3, 2, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[2, 4, 3, 1, 6, 5], perm[2, 5, 3, 1, 4, 6], 
   perm[2, 5, 3, 1, 6, 4], perm[2, 6, 3, 1, 4, 5], perm[2, 6, 3, 1, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[3, 4, 2, 1, 5, 6], perm[3, 4, 2, 1, 6, 5], perm[3, 5, 2, 1, 4, 6], 
   perm[3, 5, 2, 1, 6, 4], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 2, 1, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[4, 1, 6, 5, 2, 3], perm[4, 1, 6, 5, 3, 2], perm[4, 2, 6, 5, 1, 3], 
   perm[4, 2, 6, 5, 3, 1], perm[4, 3, 6, 5, 1, 2], perm[4, 3, 6, 5, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[5, 1, 6, 4, 3, 2], perm[5, 2, 6, 4, 1, 3], 
   perm[5, 2, 6, 4, 3, 1], perm[5, 3, 6, 4, 1, 2], perm[5, 3, 6, 4, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1], 
   perm[6, 1, 5, 4, 2, 3], perm[6, 1, 5, 4, 3, 2], perm[6, 2, 5, 4, 1, 3], 
   perm[6, 2, 5, 4, 3, 1], perm[6, 3, 5, 4, 1, 2], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 5, 2, 4, 6, 3], perm[1, 6, 2, 4, 5, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 5, 3, 4, 6, 2], perm[1, 6, 3, 4, 5, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 5, 1, 4, 6, 3], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 5, 3, 4, 6, 1], perm[2, 6, 3, 4, 5, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 5, 1, 4, 6, 2], perm[3, 6, 1, 4, 5, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 5, 2, 4, 6, 1], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 5, 2, 3, 6], perm[4, 2, 5, 1, 3, 6], perm[4, 3, 5, 1, 2, 6], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 2, 6, 1, 3, 5], perm[4, 3, 6, 1, 2, 5], 
   perm[5, 1, 4, 2, 3, 6], perm[5, 2, 4, 1, 3, 6], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[5, 2, 6, 1, 3, 4], perm[5, 3, 6, 1, 2, 4], 
   perm[6, 1, 4, 2, 3, 5], perm[6, 2, 4, 1, 3, 5], perm[6, 3, 4, 1, 2, 5], 
   perm[6, 1, 5, 2, 3, 4], perm[6, 2, 5, 1, 3, 4], perm[6, 3, 5, 1, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[5, 4, 6, 1, 2, 3], perm[5, 4, 6, 1, 3, 2], perm[5, 4, 6, 2, 1, 3], 
   perm[5, 4, 6, 2, 3, 1], perm[5, 4, 6, 3, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[6, 4, 5, 1, 2, 3], perm[6, 4, 5, 1, 3, 2], perm[6, 4, 5, 2, 1, 3], 
   perm[6, 4, 5, 2, 3, 1], perm[6, 4, 5, 3, 1, 2], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 2, 4, 3, 6, 5], perm[1, 2, 5, 3, 4, 6], 
   perm[1, 2, 5, 3, 6, 4], perm[1, 2, 6, 3, 4, 5], perm[1, 2, 6, 3, 5, 4], 
   perm[1, 3, 4, 2, 5, 6], perm[1, 3, 4, 2, 6, 5], perm[1, 3, 5, 2, 4, 6], 
   perm[1, 3, 5, 2, 6, 4], perm[1, 3, 6, 2, 4, 5], perm[1, 3, 6, 2, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[2, 1, 4, 3, 6, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 1, 5, 3, 6, 4], perm[2, 1, 6, 3, 4, 5], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[2, 3, 4, 1, 6, 5], perm[2, 3, 5, 1, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[2, 3, 6, 1, 4, 5], perm[2, 3, 6, 1, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[3, 1, 4, 2, 6, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[3, 1, 5, 2, 6, 4], perm[3, 1, 6, 2, 4, 5], perm[3, 1, 6, 2, 5, 4], 
   perm[3, 2, 4, 1, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 2, 5, 1, 4, 6], 
   perm[3, 2, 5, 1, 6, 4], perm[3, 2, 6, 1, 4, 5], perm[3, 2, 6, 1, 5, 4], 
   perm[4, 5, 1, 6, 2, 3], perm[4, 5, 1, 6, 3, 2], perm[4, 5, 2, 6, 1, 3], 
   perm[4, 5, 2, 6, 3, 1], perm[4, 5, 3, 6, 1, 2], perm[4, 5, 3, 6, 2, 1], 
   perm[4, 6, 1, 5, 2, 3], perm[4, 6, 1, 5, 3, 2], perm[4, 6, 2, 5, 1, 3], 
   perm[4, 6, 2, 5, 3, 1], perm[4, 6, 3, 5, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[5, 4, 1, 6, 3, 2], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 4, 2, 6, 3, 1], perm[5, 4, 3, 6, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[5, 6, 1, 4, 3, 2], perm[5, 6, 2, 4, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[5, 6, 3, 4, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[6, 4, 1, 5, 3, 2], perm[6, 4, 2, 5, 1, 3], 
   perm[6, 4, 2, 5, 3, 1], perm[6, 4, 3, 5, 1, 2], perm[6, 4, 3, 5, 2, 1], 
   perm[6, 5, 1, 4, 2, 3], perm[6, 5, 1, 4, 3, 2], perm[6, 5, 2, 4, 1, 3], 
   perm[6, 5, 2, 4, 3, 1], perm[6, 5, 3, 4, 1, 2], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[2, 1, 4, 6, 3, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 1, 5, 6, 3, 4], perm[2, 1, 6, 4, 3, 5], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 1, 4, 5, 2, 6], perm[3, 1, 4, 6, 2, 5], perm[3, 1, 5, 4, 2, 6], 
   perm[3, 1, 5, 6, 2, 4], perm[3, 1, 6, 4, 2, 5], perm[3, 1, 6, 5, 2, 4], 
   perm[3, 2, 4, 5, 1, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 2, 5, 4, 1, 6], 
   perm[3, 2, 5, 6, 1, 4], perm[3, 2, 6, 4, 1, 5], perm[3, 2, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[5, 4, 1, 3, 6, 2], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 4, 2, 3, 6, 1], perm[5, 4, 3, 1, 6, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[6, 4, 1, 2, 5, 3], perm[6, 4, 1, 3, 5, 2], perm[6, 4, 2, 1, 5, 3], 
   perm[6, 4, 2, 3, 5, 1], perm[6, 4, 3, 1, 5, 2], perm[6, 4, 3, 2, 5, 1], 
   perm[6, 5, 1, 2, 4, 3], perm[6, 5, 1, 3, 4, 2], perm[6, 5, 2, 1, 4, 3], 
   perm[6, 5, 2, 3, 4, 1], perm[6, 5, 3, 1, 4, 2], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 2, 4, 6, 5, 3], perm[1, 2, 5, 4, 6, 3], 
   perm[1, 2, 5, 6, 4, 3], perm[1, 2, 6, 4, 5, 3], perm[1, 2, 6, 5, 4, 3], 
   perm[1, 3, 4, 5, 6, 2], perm[1, 3, 4, 6, 5, 2], perm[1, 3, 5, 4, 6, 2], 
   perm[1, 3, 5, 6, 4, 2], perm[1, 3, 6, 4, 5, 2], perm[1, 3, 6, 5, 4, 2], 
   perm[2, 1, 4, 5, 6, 3], perm[2, 1, 4, 6, 5, 3], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 1, 5, 6, 4, 3], perm[2, 1, 6, 4, 5, 3], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[2, 3, 4, 6, 5, 1], perm[2, 3, 5, 4, 6, 1], 
   perm[2, 3, 5, 6, 4, 1], perm[2, 3, 6, 4, 5, 1], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 1, 4, 5, 6, 2], perm[3, 1, 4, 6, 5, 2], perm[3, 1, 5, 4, 6, 2], 
   perm[3, 1, 5, 6, 4, 2], perm[3, 1, 6, 4, 5, 2], perm[3, 1, 6, 5, 4, 2], 
   perm[3, 2, 4, 5, 6, 1], perm[3, 2, 4, 6, 5, 1], perm[3, 2, 5, 4, 6, 1], 
   perm[3, 2, 5, 6, 4, 1], perm[3, 2, 6, 4, 5, 1], perm[3, 2, 6, 5, 4, 1], 
   perm[4, 5, 1, 2, 3, 6], perm[4, 5, 1, 3, 2, 6], perm[4, 5, 2, 1, 3, 6], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 5, 3, 1, 2, 6], perm[4, 5, 3, 2, 1, 6], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 6, 1, 3, 2, 5], perm[4, 6, 2, 1, 3, 5], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 6, 3, 1, 2, 5], perm[4, 6, 3, 2, 1, 5], 
   perm[5, 4, 1, 2, 3, 6], perm[5, 4, 1, 3, 2, 6], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 4, 2, 3, 1, 6], perm[5, 4, 3, 1, 2, 6], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[5, 6, 1, 3, 2, 4], perm[5, 6, 2, 1, 3, 4], 
   perm[5, 6, 2, 3, 1, 4], perm[5, 6, 3, 1, 2, 4], perm[5, 6, 3, 2, 1, 4], 
   perm[6, 4, 1, 2, 3, 5], perm[6, 4, 1, 3, 2, 5], perm[6, 4, 2, 1, 3, 5], 
   perm[6, 4, 2, 3, 1, 5], perm[6, 4, 3, 1, 2, 5], perm[6, 4, 3, 2, 1, 5], 
   perm[6, 5, 1, 2, 3, 4], perm[6, 5, 1, 3, 2, 4], perm[6, 5, 2, 1, 3, 4], 
   perm[6, 5, 2, 3, 1, 4], perm[6, 5, 3, 1, 2, 4], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 6, 2, 3, 5], perm[1, 5, 4, 2, 3, 6], 
   perm[1, 5, 6, 2, 3, 4], perm[1, 6, 4, 2, 3, 5], perm[1, 6, 5, 2, 3, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[2, 4, 6, 1, 3, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 1, 3, 4], perm[2, 6, 4, 1, 3, 5], perm[2, 6, 5, 1, 3, 4], 
   perm[3, 4, 5, 1, 2, 6], perm[3, 4, 6, 1, 2, 5], perm[3, 5, 4, 1, 2, 6], 
   perm[3, 5, 6, 1, 2, 4], perm[3, 6, 4, 1, 2, 5], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 2, 5, 6, 3], perm[4, 1, 3, 5, 6, 2], perm[4, 2, 1, 5, 6, 3], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 3, 1, 5, 6, 2], perm[4, 3, 2, 5, 6, 1], 
   perm[5, 1, 2, 4, 6, 3], perm[5, 1, 3, 4, 6, 2], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 4, 6, 1], perm[5, 3, 1, 4, 6, 2], perm[5, 3, 2, 4, 6, 1], 
   perm[6, 1, 2, 4, 5, 3], perm[6, 1, 3, 4, 5, 2], perm[6, 2, 1, 4, 5, 3], 
   perm[6, 2, 3, 4, 5, 1], perm[6, 3, 1, 4, 5, 2], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 6, 2, 5, 3], perm[1, 5, 4, 2, 6, 3], 
   perm[1, 5, 6, 2, 4, 3], perm[1, 6, 4, 2, 5, 3], perm[1, 6, 5, 2, 4, 3], 
   perm[1, 4, 5, 3, 6, 2], perm[1, 4, 6, 3, 5, 2], perm[1, 5, 4, 3, 6, 2], 
   perm[1, 5, 6, 3, 4, 2], perm[1, 6, 4, 3, 5, 2], perm[1, 6, 5, 3, 4, 2], 
   perm[2, 4, 5, 1, 6, 3], perm[2, 4, 6, 1, 5, 3], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 1, 4, 3], perm[2, 6, 4, 1, 5, 3], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[2, 4, 6, 3, 5, 1], perm[2, 5, 4, 3, 6, 1], 
   perm[2, 5, 6, 3, 4, 1], perm[2, 6, 4, 3, 5, 1], perm[2, 6, 5, 3, 4, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[3, 4, 6, 1, 5, 2], perm[3, 5, 4, 1, 6, 2], 
   perm[3, 5, 6, 1, 4, 2], perm[3, 6, 4, 1, 5, 2], perm[3, 6, 5, 1, 4, 2], 
   perm[3, 4, 5, 2, 6, 1], perm[3, 4, 6, 2, 5, 1], perm[3, 5, 4, 2, 6, 1], 
   perm[3, 5, 6, 2, 4, 1], perm[3, 6, 4, 2, 5, 1], perm[3, 6, 5, 2, 4, 1], 
   perm[4, 1, 2, 5, 3, 6], perm[4, 1, 3, 5, 2, 6], perm[4, 2, 1, 5, 3, 6], 
   perm[4, 2, 3, 5, 1, 6], perm[4, 3, 1, 5, 2, 6], perm[4, 3, 2, 5, 1, 6], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 3, 6, 2, 5], perm[4, 2, 1, 6, 3, 5], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 3, 1, 6, 2, 5], perm[4, 3, 2, 6, 1, 5], 
   perm[5, 1, 2, 4, 3, 6], perm[5, 1, 3, 4, 2, 6], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 4, 1, 6], perm[5, 3, 1, 4, 2, 6], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[5, 1, 3, 6, 2, 4], perm[5, 2, 1, 6, 3, 4], 
   perm[5, 2, 3, 6, 1, 4], perm[5, 3, 1, 6, 2, 4], perm[5, 3, 2, 6, 1, 4], 
   perm[6, 1, 2, 4, 3, 5], perm[6, 1, 3, 4, 2, 5], perm[6, 2, 1, 4, 3, 5], 
   perm[6, 2, 3, 4, 1, 5], perm[6, 3, 1, 4, 2, 5], perm[6, 3, 2, 4, 1, 5], 
   perm[6, 1, 2, 5, 3, 4], perm[6, 1, 3, 5, 2, 4], perm[6, 2, 1, 5, 3, 4], 
   perm[6, 2, 3, 5, 1, 4], perm[6, 3, 1, 5, 2, 4], perm[6, 3, 2, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 5, 4, 6], perm[1, 2, 3, 6, 4, 5], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 5, 4, 6], perm[1, 3, 2, 6, 4, 5], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 5, 4, 6], perm[2, 3, 1, 6, 4, 5], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 2, 1, 3], perm[4, 5, 6, 3, 1, 2], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 2, 1, 3], perm[4, 6, 5, 3, 1, 2], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 2, 1, 3], perm[5, 6, 4, 3, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 5, 2, 3, 4, 6], perm[1, 6, 2, 3, 4, 5], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 5, 1, 3, 4, 6], perm[2, 6, 1, 3, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 5, 1, 2, 4, 6], perm[3, 6, 1, 2, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[4, 5, 6, 1, 2, 3], perm[4, 5, 6, 1, 3, 2], perm[4, 5, 6, 2, 1, 3], 
   perm[4, 5, 6, 2, 3, 1], perm[4, 5, 6, 3, 1, 2], perm[4, 5, 6, 3, 2, 1], 
   perm[4, 6, 5, 1, 2, 3], perm[4, 6, 5, 1, 3, 2], perm[4, 6, 5, 2, 1, 3], 
   perm[4, 6, 5, 2, 3, 1], perm[4, 6, 5, 3, 1, 2], perm[4, 6, 5, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[5, 6, 4, 1, 3, 2], perm[5, 6, 4, 2, 1, 3], 
   perm[5, 6, 4, 2, 3, 1], perm[5, 6, 4, 3, 1, 2], perm[5, 6, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 2, 4, 6, 3, 5], perm[1, 2, 5, 4, 3, 6], 
   perm[1, 2, 5, 6, 3, 4], perm[1, 2, 6, 4, 3, 5], perm[1, 2, 6, 5, 3, 4], 
   perm[1, 3, 4, 5, 2, 6], perm[1, 3, 4, 6, 2, 5], perm[1, 3, 5, 4, 2, 6], 
   perm[1, 3, 5, 6, 2, 4], perm[1, 3, 6, 4, 2, 5], perm[1, 3, 6, 5, 2, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[2, 3, 4, 6, 1, 5], perm[2, 3, 5, 4, 1, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[2, 3, 6, 4, 1, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[4, 5, 1, 2, 6, 3], perm[4, 5, 1, 3, 6, 2], perm[4, 5, 2, 1, 6, 3], 
   perm[4, 5, 2, 3, 6, 1], perm[4, 5, 3, 1, 6, 2], perm[4, 5, 3, 2, 6, 1], 
   perm[4, 6, 1, 2, 5, 3], perm[4, 6, 1, 3, 5, 2], perm[4, 6, 2, 1, 5, 3], 
   perm[4, 6, 2, 3, 5, 1], perm[4, 6, 3, 1, 5, 2], perm[4, 6, 3, 2, 5, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[5, 6, 1, 3, 4, 2], perm[5, 6, 2, 1, 4, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[5, 6, 3, 1, 4, 2], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4], 
   perm[2, 4, 1, 3, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[2, 5, 1, 3, 4, 6], 
   perm[2, 5, 1, 3, 6, 4], perm[2, 6, 1, 3, 4, 5], perm[2, 6, 1, 3, 5, 4], 
   perm[3, 4, 1, 2, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[3, 5, 1, 2, 6, 4], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 1, 2, 5, 4], 
   perm[4, 1, 5, 6, 2, 3], perm[4, 1, 5, 6, 3, 2], perm[4, 2, 5, 6, 1, 3], 
   perm[4, 2, 5, 6, 3, 1], perm[4, 3, 5, 6, 1, 2], perm[4, 3, 5, 6, 2, 1], 
   perm[5, 1, 4, 6, 2, 3], perm[5, 1, 4, 6, 3, 2], perm[5, 2, 4, 6, 1, 3], 
   perm[5, 2, 4, 6, 3, 1], perm[5, 3, 4, 6, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[6, 1, 4, 5, 2, 3], perm[6, 1, 4, 5, 3, 2], perm[6, 2, 4, 5, 1, 3], 
   perm[6, 2, 4, 5, 3, 1], perm[6, 3, 4, 5, 1, 2], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 2, 6, 3, 5], perm[1, 5, 2, 4, 3, 6], 
   perm[1, 5, 2, 6, 3, 4], perm[1, 6, 2, 4, 3, 5], perm[1, 6, 2, 5, 3, 4], 
   perm[1, 4, 3, 5, 2, 6], perm[1, 4, 3, 6, 2, 5], perm[1, 5, 3, 4, 2, 6], 
   perm[1, 5, 3, 6, 2, 4], perm[1, 6, 3, 4, 2, 5], perm[1, 6, 3, 5, 2, 4], 
   perm[2, 4, 1, 5, 3, 6], perm[2, 4, 1, 6, 3, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 1, 6, 3, 4], perm[2, 6, 1, 4, 3, 5], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[2, 4, 3, 6, 1, 5], perm[2, 5, 3, 4, 1, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[2, 6, 3, 4, 1, 5], perm[2, 6, 3, 5, 1, 4], 
   perm[3, 4, 1, 5, 2, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 5, 1, 4, 2, 6], 
   perm[3, 5, 1, 6, 2, 4], perm[3, 6, 1, 4, 2, 5], perm[3, 6, 1, 5, 2, 4], 
   perm[3, 4, 2, 5, 1, 6], perm[3, 4, 2, 6, 1, 5], perm[3, 5, 2, 4, 1, 6], 
   perm[3, 5, 2, 6, 1, 4], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 1, 5, 6, 3], perm[2, 4, 1, 6, 5, 3], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 1, 6, 4, 3], perm[2, 6, 1, 4, 5, 3], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1], 
   perm[3, 4, 1, 5, 6, 2], perm[3, 4, 1, 6, 5, 2], perm[3, 5, 1, 4, 6, 2], 
   perm[3, 5, 1, 6, 4, 2], perm[3, 6, 1, 4, 5, 2], perm[3, 6, 1, 5, 4, 2], 
   perm[3, 4, 2, 5, 6, 1], perm[3, 4, 2, 6, 5, 1], perm[3, 5, 2, 4, 6, 1], 
   perm[3, 5, 2, 6, 4, 1], perm[3, 6, 2, 4, 5, 1], perm[3, 6, 2, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 2, 3, 4, 6, 5], perm[1, 2, 3, 5, 4, 6], 
   perm[1, 2, 3, 5, 6, 4], perm[1, 2, 3, 6, 4, 5], perm[1, 2, 3, 6, 5, 4], 
   perm[1, 3, 2, 4, 5, 6], perm[1, 3, 2, 4, 6, 5], perm[1, 3, 2, 5, 4, 6], 
   perm[1, 3, 2, 5, 6, 4], perm[1, 3, 2, 6, 4, 5], perm[1, 3, 2, 6, 5, 4], 
   perm[2, 1, 3, 4, 5, 6], perm[2, 1, 3, 4, 6, 5], perm[2, 1, 3, 5, 4, 6], 
   perm[2, 1, 3, 5, 6, 4], perm[2, 1, 3, 6, 4, 5], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[2, 3, 1, 4, 6, 5], perm[2, 3, 1, 5, 4, 6], 
   perm[2, 3, 1, 5, 6, 4], perm[2, 3, 1, 6, 4, 5], perm[2, 3, 1, 6, 5, 4], 
   perm[3, 1, 2, 4, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 1, 2, 5, 4, 6], 
   perm[3, 1, 2, 5, 6, 4], perm[3, 1, 2, 6, 4, 5], perm[3, 1, 2, 6, 5, 4], 
   perm[3, 2, 1, 4, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 2, 1, 5, 4, 6], 
   perm[3, 2, 1, 5, 6, 4], perm[3, 2, 1, 6, 4, 5], perm[3, 2, 1, 6, 5, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 2, 3, 6, 5], perm[1, 5, 2, 3, 4, 6], 
   perm[1, 5, 2, 3, 6, 4], perm[1, 6, 2, 3, 4, 5], perm[1, 6, 2, 3, 5, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 2, 6, 5, 3], perm[1, 5, 2, 4, 6, 3], 
   perm[1, 5, 2, 6, 4, 3], perm[1, 6, 2, 4, 5, 3], perm[1, 6, 2, 5, 4, 3], 
   perm[1, 4, 3, 5, 6, 2], perm[1, 4, 3, 6, 5, 2], perm[1, 5, 3, 4, 6, 2], 
   perm[1, 5, 3, 6, 4, 2], perm[1, 6, 3, 4, 5, 2], perm[1, 6, 3, 5, 4, 2], 
   perm[2, 4, 3, 5, 6, 1], perm[2, 4, 3, 6, 5, 1], perm[2, 5, 3, 4, 6, 1], 
   perm[2, 5, 3, 6, 4, 1], perm[2, 6, 3, 4, 5, 1], perm[2, 6, 3, 5, 4, 1]}}}


==> anc/ansatzAndGram/ansatz62term6-labels.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[2, 5, 6, 4, 1, 3], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 1, 2, 6, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[6, 3, 2, 4, 1, 5]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[2, 5, 4, 6, 1, 3], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[5, 2, 1, 3, 4, 6], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[3, 2, 5, 4, 1, 6], perm[4, 3, 6, 5, 2, 1], perm[5, 4, 1, 6, 3, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 6, 3, 4, 1], 
   perm[3, 6, 1, 4, 5, 2], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 3, 6, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 3, 1, 4, 6, 5], perm[3, 2, 4, 1, 5, 6], perm[3, 4, 2, 5, 1, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[4, 5, 3, 6, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 1, 3, 2], perm[6, 1, 5, 2, 4, 3], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2]}, 
  {perm[1, 2, 6, 5, 3, 4], perm[1, 6, 2, 3, 5, 4], perm[2, 1, 3, 4, 6, 5], 
   perm[3, 2, 4, 5, 1, 6], perm[4, 3, 5, 6, 2, 1], perm[5, 4, 6, 1, 3, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 3, 6, 4, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[4, 1, 5, 2, 6, 3], perm[5, 2, 6, 3, 1, 4]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 4, 3, 1, 6, 5], 
   perm[3, 5, 4, 2, 1, 6], perm[4, 6, 5, 3, 2, 1], perm[5, 1, 6, 4, 3, 2]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 6, 3, 5, 4, 1]}, 
  {perm[1, 5, 4, 2, 3, 6], perm[1, 3, 4, 6, 5, 2], perm[2, 6, 5, 3, 4, 1]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 1, 2, 6, 4, 5], perm[3, 5, 4, 6, 2, 1]}, 
  {perm[1, 3, 2, 6, 4, 5], perm[1, 5, 6, 2, 4, 3], perm[2, 4, 3, 1, 5, 6], 
   perm[3, 5, 4, 2, 6, 1], perm[4, 6, 5, 3, 1, 2], perm[5, 1, 6, 4, 2, 3]}, 
  {perm[1, 5, 2, 4, 6, 3], perm[1, 3, 6, 4, 2, 5], perm[2, 6, 3, 5, 1, 4]}, 
  {perm[1, 5, 4, 2, 6, 3], perm[1, 3, 4, 6, 2, 5], perm[2, 6, 5, 3, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[2, 6, 4, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[2, 1, 3, 6, 4, 5], perm[3, 2, 4, 1, 5, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[5, 4, 6, 3, 1, 2], perm[6, 1, 5, 2, 4, 3]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 4, 2, 5, 6, 1], 
   perm[4, 3, 5, 2, 1, 6], perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[6, 1, 5, 2, 3, 4], perm[6, 5, 1, 4, 3, 2]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[3, 2, 6, 5, 4, 1], perm[3, 4, 6, 1, 2, 5], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 2, 3, 6], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[6, 1, 3, 4, 5, 2], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[4, 2, 6, 3, 5, 1], perm[5, 3, 1, 4, 6, 2], perm[6, 2, 4, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[4, 5, 3, 6, 2, 1], perm[5, 6, 4, 1, 3, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[3, 4, 6, 1, 5, 2], perm[4, 5, 1, 2, 6, 3], perm[5, 6, 2, 3, 1, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[3, 4, 2, 5, 6, 1], perm[4, 5, 3, 6, 1, 2], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[3, 4, 6, 1, 2, 5], perm[4, 5, 1, 2, 3, 6], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[1, 4, 2, 3, 6, 5], perm[1, 4, 6, 5, 2, 3], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 5, 3, 4, 1, 6], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 6, 3, 2, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[3, 6, 2, 5, 4, 1], perm[3, 6, 4, 1, 2, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 6, 5, 3, 2, 1], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 2, 1, 5, 4, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 5, 4, 2, 3, 6], perm[1, 3, 4, 6, 5, 2], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 6, 5, 3, 4, 1], perm[3, 5, 6, 2, 1, 4], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 2, 1, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 2, 6, 1, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 5, 6, 3, 2, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 4, 3, 6, 1, 5], perm[3, 1, 2, 5, 4, 6], perm[3, 5, 4, 1, 2, 6], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 6, 5, 2, 3, 1], perm[5, 3, 4, 1, 6, 2], 
   perm[5, 1, 6, 3, 4, 2], perm[6, 2, 1, 4, 5, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 5, 6, 1, 2, 4], perm[3, 1, 6, 5, 4, 2], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 2, 1, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 2, 1, 6, 4], perm[6, 4, 3, 2, 1, 5], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[2, 5, 6, 4, 1, 3], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 1, 2, 6, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[6, 3, 2, 4, 1, 5]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[2, 5, 4, 6, 1, 3], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[5, 2, 1, 3, 4, 6], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3]}, 
  {perm[1, 4, 2, 5, 3, 6]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 6, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 2, 4, 3, 1, 6], 
   perm[5, 2, 6, 1, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[4, 6, 3, 2, 1, 5]}, 
  {perm[2, 3, 1, 4, 5, 6], perm[6, 5, 1, 4, 3, 2], perm[1, 6, 2, 5, 4, 3], 
   perm[3, 4, 2, 5, 6, 1], perm[2, 1, 3, 6, 5, 4], perm[4, 5, 3, 6, 1, 2], 
   perm[3, 2, 4, 1, 6, 5], perm[5, 6, 4, 1, 2, 3], perm[4, 3, 5, 2, 1, 6], 
   perm[6, 1, 5, 2, 3, 4], perm[1, 2, 6, 3, 4, 5], perm[5, 4, 6, 3, 2, 1]}, 
  {perm[2, 4, 1, 3, 5, 6], perm[6, 4, 1, 5, 3, 2], perm[1, 5, 2, 6, 4, 3], 
   perm[3, 5, 2, 4, 6, 1], perm[2, 6, 3, 1, 5, 4], perm[3, 1, 4, 2, 6, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[3, 2, 1, 6, 4, 5], perm[4, 3, 2, 1, 5, 6], perm[5, 4, 3, 2, 6, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 3, 1, 2, 6, 5], perm[5, 4, 2, 3, 1, 6]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[3, 2, 6, 1, 4, 5], perm[4, 3, 1, 2, 5, 6], perm[5, 4, 2, 3, 6, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[3, 2, 6, 5, 1, 4], perm[4, 3, 1, 6, 2, 5], perm[5, 4, 2, 1, 3, 6]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[3, 2, 6, 5, 4, 1], perm[3, 4, 6, 1, 2, 5], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 2, 3, 6], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[6, 1, 3, 4, 5, 2], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[3, 2, 6, 4, 5, 1], perm[4, 3, 1, 5, 6, 2], perm[5, 4, 2, 6, 1, 3]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3]}, 
  {perm[1, 3, 5, 2, 6, 4]}, {perm[1, 3, 5, 4, 2, 6], 
   perm[1, 5, 3, 4, 6, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[3, 2, 1, 6, 5, 4], perm[4, 3, 2, 1, 6, 5], perm[5, 4, 3, 2, 1, 6]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[3, 2, 6, 1, 5, 4], perm[4, 3, 1, 2, 6, 5], perm[5, 4, 2, 3, 1, 6]}, 
  {perm[1, 5, 3, 4, 2, 6], perm[1, 3, 5, 4, 6, 2], perm[2, 4, 6, 5, 1, 3], 
   perm[3, 5, 1, 6, 2, 4], perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 2, 4, 6]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[3, 5, 6, 1, 2, 4], perm[4, 6, 1, 2, 3, 5], perm[5, 1, 2, 3, 4, 6]}, 
  {perm[1, 6, 3, 4, 2, 5], perm[1, 2, 5, 4, 6, 3], perm[2, 3, 6, 5, 1, 4], 
   perm[2, 1, 4, 5, 3, 6], perm[3, 4, 1, 6, 2, 5], perm[3, 2, 5, 6, 4, 1], 
   perm[4, 5, 2, 1, 3, 6], perm[4, 3, 6, 1, 5, 2], perm[5, 6, 3, 2, 4, 1], 
   perm[5, 4, 1, 2, 6, 3], perm[6, 5, 2, 3, 1, 4], perm[6, 1, 4, 3, 5, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1]}, 
  {perm[1, 4, 3, 6, 2, 5], perm[1, 4, 5, 2, 6, 3], perm[2, 5, 4, 1, 3, 6], 
   perm[3, 6, 5, 2, 4, 1], perm[4, 1, 6, 3, 5, 2], perm[5, 2, 1, 4, 6, 3]}, 
  {perm[1, 5, 3, 6, 2, 4], perm[1, 3, 5, 2, 6, 4], perm[2, 6, 4, 1, 3, 5]}, 
  {perm[1, 5, 6, 3, 2, 4], perm[1, 3, 2, 5, 6, 4], perm[2, 6, 1, 4, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[4, 5, 3, 6, 2, 1], perm[5, 6, 4, 1, 3, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[3, 4, 6, 1, 5, 2], perm[4, 5, 1, 2, 6, 3], perm[5, 6, 2, 3, 1, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[3, 4, 2, 5, 6, 1], perm[4, 5, 3, 6, 1, 2], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[3, 4, 6, 1, 2, 5], perm[4, 5, 1, 2, 3, 6], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[1, 4, 2, 3, 6, 5], perm[1, 4, 6, 5, 2, 3], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 5, 3, 4, 1, 6], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 6, 3, 2, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[3, 6, 2, 5, 4, 1], perm[3, 6, 4, 1, 2, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 6, 5, 3, 2, 1], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 2, 1, 5, 4, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 5, 4, 2, 3, 6], perm[1, 3, 4, 6, 5, 2], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 6, 5, 3, 4, 1], perm[3, 5, 6, 2, 1, 4], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 2, 1, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 2, 6, 1, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 5, 6, 3, 2, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 4, 3, 6, 1, 5], perm[3, 1, 2, 5, 4, 6], perm[3, 5, 4, 1, 2, 6], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 6, 5, 2, 3, 1], perm[5, 3, 4, 1, 6, 2], 
   perm[5, 1, 6, 3, 4, 2], perm[6, 2, 1, 4, 5, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 5, 6, 1, 2, 4], perm[3, 1, 6, 5, 4, 2], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 2, 1, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 2, 1, 6, 4], perm[6, 4, 3, 2, 1, 5], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[2, 1, 3, 6, 5, 4], perm[3, 2, 4, 1, 6, 5], 
   perm[4, 3, 5, 2, 1, 6], perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 2, 6, 4], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 3, 1, 4, 2, 6], perm[6, 2, 4, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 1, 2, 6, 4, 5], perm[3, 5, 4, 6, 2, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 6, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 2, 4, 3, 1, 6], 
   perm[5, 2, 6, 1, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 3, 6, 4, 1], 
   perm[3, 6, 4, 1, 5, 2], perm[4, 1, 5, 2, 6, 3], perm[5, 2, 6, 3, 1, 4]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 6, 3, 5, 4, 1]}, 
  {perm[1, 5, 2, 4, 6, 3], perm[1, 3, 6, 4, 2, 5], perm[2, 6, 3, 5, 1, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[2, 5, 6, 4, 1, 3], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 1, 2, 6, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[6, 3, 2, 4, 1, 5]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[2, 5, 4, 6, 1, 3], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[5, 2, 1, 3, 4, 6], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 2, 4, 6, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 1, 5, 3, 6, 4], 
   perm[2, 3, 5, 1, 4, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 6, 2], perm[5, 4, 2, 6, 3, 1], 
   perm[5, 6, 2, 4, 1, 3], perm[6, 1, 3, 5, 2, 4], perm[6, 5, 3, 1, 4, 2]}, 
  {perm[1, 2, 6, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 3, 1, 5, 4, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 4, 2, 6, 5, 1], 
   perm[4, 3, 5, 1, 2, 6], perm[4, 5, 3, 1, 6, 2], perm[5, 4, 6, 2, 3, 1], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 1, 5, 3, 2, 4], perm[6, 5, 1, 3, 4, 2]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 3, 5, 2, 6], perm[5, 2, 4, 6, 3, 1], perm[6, 3, 1, 5, 2, 4]}, 
  {perm[1, 4, 2, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[3, 6, 2, 4, 5, 1], 
   perm[4, 1, 3, 5, 6, 2], perm[5, 2, 4, 6, 1, 3], perm[6, 3, 1, 5, 4, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 6, 5, 3, 2, 1], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 2, 1, 5, 4, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 5, 4, 2, 3, 6], perm[1, 3, 4, 6, 5, 2], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 6, 5, 3, 4, 1], perm[3, 5, 6, 2, 1, 4], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 2, 1, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 2, 6, 1, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 5, 6, 3, 2, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 4, 3, 6, 1, 5], perm[3, 1, 2, 5, 4, 6], perm[3, 5, 4, 1, 2, 6], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 6, 5, 2, 3, 1], perm[5, 3, 4, 1, 6, 2], 
   perm[5, 1, 6, 3, 4, 2], perm[6, 2, 1, 4, 5, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 5, 6, 1, 2, 4], perm[3, 1, 6, 5, 4, 2], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 2, 1, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 2, 1, 6, 4], perm[6, 4, 3, 2, 1, 5], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 3, 1, 4, 6, 5], perm[3, 2, 4, 1, 5, 6], perm[3, 4, 2, 5, 1, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[4, 5, 3, 6, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 1, 3, 2], perm[6, 1, 5, 2, 4, 3], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 6, 2, 3, 1, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 4, 2, 5, 6, 1], 
   perm[4, 3, 5, 2, 1, 6], perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[6, 1, 5, 2, 3, 4], perm[6, 5, 1, 4, 3, 2]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[3, 2, 6, 5, 4, 1], perm[3, 4, 6, 1, 2, 5], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 2, 3, 6], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[6, 1, 3, 4, 5, 2], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 2, 4, 6, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 1, 5, 3, 6, 4], 
   perm[2, 3, 5, 1, 4, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 6, 2], perm[5, 4, 2, 6, 3, 1], 
   perm[5, 6, 2, 4, 1, 3], perm[6, 1, 3, 5, 2, 4], perm[6, 5, 3, 1, 4, 2]}, 
  {perm[1, 2, 6, 4, 3, 5], perm[1, 6, 2, 4, 5, 3], perm[2, 1, 3, 5, 6, 4], 
   perm[2, 3, 1, 5, 4, 6], perm[3, 2, 4, 6, 1, 5], perm[3, 4, 2, 6, 5, 1], 
   perm[4, 3, 5, 1, 2, 6], perm[4, 5, 3, 1, 6, 2], perm[5, 4, 6, 2, 3, 1], 
   perm[5, 6, 4, 2, 1, 3], perm[6, 1, 5, 3, 2, 4], perm[6, 5, 1, 3, 4, 2]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[3, 2, 6, 4, 5, 1], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[6, 1, 3, 5, 4, 2], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 5, 3, 6, 2, 4], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 4, 6, 3, 1, 5], perm[3, 1, 5, 2, 4, 6], perm[3, 5, 1, 4, 2, 6], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 6, 2, 5, 3, 1], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 1, 3, 6, 4, 2], perm[6, 2, 4, 1, 5, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[1, 5, 3, 4, 6, 2], perm[2, 6, 4, 5, 1, 3], 
   perm[2, 4, 6, 5, 3, 1], perm[3, 1, 5, 6, 2, 4], perm[3, 5, 1, 6, 4, 2], 
   perm[4, 2, 6, 1, 3, 5], perm[4, 6, 2, 1, 5, 3], perm[5, 3, 1, 2, 4, 6], 
   perm[5, 1, 3, 2, 6, 4], perm[6, 2, 4, 3, 1, 5], perm[6, 4, 2, 3, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 3, 6, 4, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 6, 3, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 3, 1, 4, 6, 5], 
   perm[3, 4, 2, 5, 1, 6], perm[4, 5, 3, 6, 2, 1], perm[5, 6, 4, 1, 3, 2]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[3, 4, 6, 1, 5, 2], perm[4, 5, 1, 2, 6, 3], perm[5, 6, 2, 3, 1, 4]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 3, 1, 4, 5, 6], 
   perm[3, 4, 2, 5, 6, 1], perm[4, 5, 3, 6, 1, 2], perm[5, 6, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 3, 5, 6, 1, 4], 
   perm[3, 4, 6, 1, 2, 5], perm[4, 5, 1, 2, 3, 6], perm[5, 6, 2, 3, 4, 1]}, 
  {perm[1, 4, 2, 3, 6, 5], perm[1, 4, 6, 5, 2, 3], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 5, 3, 4, 1, 6], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 4, 5, 2, 1]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 6, 3, 2, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[3, 6, 2, 5, 4, 1], perm[3, 6, 4, 1, 2, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 6, 5, 3, 2, 1], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 2, 1, 5, 4, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 5, 4, 2, 3, 6], perm[1, 3, 4, 6, 5, 2], perm[2, 4, 5, 1, 6, 3], 
   perm[2, 6, 5, 3, 4, 1], perm[3, 5, 6, 2, 1, 4], perm[3, 1, 6, 4, 5, 2], 
   perm[4, 6, 1, 3, 2, 5], perm[4, 2, 1, 5, 6, 3], perm[5, 1, 2, 4, 3, 6], 
   perm[5, 3, 2, 6, 1, 4], perm[6, 4, 3, 1, 2, 5], perm[6, 2, 3, 5, 4, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 5, 6, 3, 2, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 4, 3, 6, 1, 5], perm[3, 1, 2, 5, 4, 6], perm[3, 5, 4, 1, 2, 6], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 6, 5, 2, 3, 1], perm[5, 3, 4, 1, 6, 2], 
   perm[5, 1, 6, 3, 4, 2], perm[6, 2, 1, 4, 5, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 5, 6, 1, 2, 4], perm[3, 1, 6, 5, 4, 2], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 2, 1, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 2, 1, 6, 4], perm[6, 4, 3, 2, 1, 5], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 3, 1, 4, 6, 5], perm[3, 2, 4, 1, 5, 6], perm[3, 4, 2, 5, 1, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[4, 5, 3, 6, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 1, 3, 2], perm[6, 1, 5, 2, 4, 3], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 6, 2, 3, 1, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 6, 5, 3, 4], perm[1, 6, 2, 3, 5, 4], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[4, 3, 5, 6, 2, 1], perm[4, 5, 3, 2, 6, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 6, 4, 3, 1, 2], perm[6, 1, 5, 4, 2, 3], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 6, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 2, 4, 3, 1, 6], 
   perm[5, 2, 6, 1, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 2, 6, 3], perm[5, 2, 4, 1, 3, 6], 
   perm[5, 2, 6, 3, 1, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 3, 5, 2, 4, 1]}, 
  {perm[1, 2, 4, 6, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 1, 5, 3, 6, 4], 
   perm[2, 3, 5, 1, 4, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 6, 2], perm[5, 4, 2, 6, 3, 1], 
   perm[5, 6, 2, 4, 1, 3], perm[6, 1, 3, 5, 2, 4], perm[6, 5, 3, 1, 4, 2]}, 
  {perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[3, 2, 6, 4, 5, 1], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[6, 1, 3, 5, 4, 2], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], perm[3, 2, 4, 6, 5, 1], 
   perm[4, 3, 5, 1, 6, 2], perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 5, 3, 6, 2, 4], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 4, 6, 3, 1, 5], perm[3, 1, 5, 2, 4, 6], perm[3, 5, 1, 4, 2, 6], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 6, 2, 5, 3, 1], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 1, 3, 6, 4, 2], perm[6, 2, 4, 1, 5, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 2, 6, 1, 3, 5], perm[5, 3, 1, 2, 4, 6], perm[6, 2, 4, 3, 1, 5]}, 
  {perm[1, 5, 3, 4, 2, 6], perm[2, 4, 6, 5, 1, 3], perm[3, 5, 1, 6, 2, 4], 
   perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 2, 4, 6], perm[6, 4, 2, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[3, 4, 5, 6, 2, 1], perm[4, 5, 6, 1, 3, 2], perm[5, 6, 1, 2, 4, 3]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 3, 4, 6, 1, 5], 
   perm[3, 4, 5, 1, 2, 6], perm[4, 5, 6, 2, 3, 1], perm[5, 6, 1, 3, 4, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 1, 2, 6, 4, 5], perm[3, 5, 4, 6, 2, 1], 
   perm[4, 2, 3, 1, 5, 6], perm[4, 6, 5, 1, 3, 2], perm[5, 3, 4, 2, 6, 1], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 2, 1, 3, 5, 4], perm[6, 4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 3, 6, 5], perm[2, 5, 1, 6, 3, 4], perm[3, 6, 2, 1, 4, 5]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[2, 5, 1, 4, 3, 6], perm[3, 6, 2, 5, 4, 1]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}, 
  {perm[1, 4, 2, 6, 5, 3], perm[2, 5, 1, 3, 4, 6], perm[3, 6, 2, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 3, 6, 4, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 6, 3, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[2, 5, 6, 4, 1, 3], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 1, 2, 6, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[6, 3, 2, 4, 1, 5]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[2, 5, 4, 6, 1, 3], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[5, 2, 1, 3, 4, 6], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 5, 4, 6, 2, 1], perm[4, 6, 5, 1, 3, 2]}, 
  {perm[1, 5, 2, 4, 6, 3], perm[1, 3, 6, 4, 2, 5], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 6, 3, 5, 1, 4], perm[3, 5, 2, 6, 4, 1], perm[3, 1, 4, 6, 2, 5], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 2, 5, 1, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 3, 6, 2, 4, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 2, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 2, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 3, 6, 4, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 6, 3, 5, 4, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 5, 1, 4, 6, 2], perm[4, 6, 2, 5, 1, 3]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[3, 1, 5, 4, 6, 2], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 2, 6, 5, 1, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 3, 1, 6, 2, 4], perm[6, 4, 2, 1, 3, 5], perm[6, 2, 4, 5, 3, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 2, 4, 6, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 1, 5, 3, 6, 4], 
   perm[2, 3, 5, 1, 4, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 6, 2], perm[5, 4, 2, 6, 3, 1], 
   perm[5, 6, 2, 4, 1, 3], perm[6, 1, 3, 5, 2, 4], perm[6, 5, 3, 1, 4, 2]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[3, 2, 6, 4, 5, 1], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[6, 1, 3, 5, 4, 2], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[1, 4, 6, 2, 5, 3], perm[2, 5, 1, 3, 6, 4], 
   perm[2, 5, 3, 1, 4, 6], perm[3, 6, 2, 4, 1, 5], perm[3, 6, 4, 2, 5, 1], 
   perm[4, 1, 3, 5, 2, 6], perm[4, 1, 5, 3, 6, 2], perm[5, 2, 4, 6, 3, 1], 
   perm[5, 2, 6, 4, 1, 3], perm[6, 3, 1, 5, 2, 4], perm[6, 3, 5, 1, 4, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6], 
   perm[4, 2, 3, 5, 6, 1], perm[4, 6, 5, 3, 2, 1], perm[5, 3, 4, 6, 1, 2], 
   perm[5, 1, 6, 4, 3, 2], perm[6, 2, 1, 5, 4, 3], perm[6, 4, 5, 1, 2, 3]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 1, 2, 6, 4, 5], perm[3, 5, 4, 6, 2, 1], 
   perm[4, 2, 3, 1, 5, 6], perm[4, 6, 5, 1, 3, 2], perm[5, 3, 4, 2, 6, 1], 
   perm[5, 1, 6, 2, 4, 3], perm[6, 2, 1, 3, 5, 4], perm[6, 4, 5, 3, 1, 2]}, 
  {perm[1, 3, 2, 6, 4, 5], perm[1, 5, 6, 2, 4, 3], perm[2, 6, 1, 3, 5, 4], 
   perm[2, 4, 3, 1, 5, 6], perm[3, 1, 2, 4, 6, 5], perm[3, 5, 4, 2, 6, 1], 
   perm[4, 2, 3, 5, 1, 6], perm[4, 6, 5, 3, 1, 2], perm[5, 3, 4, 6, 2, 1], 
   perm[5, 1, 6, 4, 2, 3], perm[6, 2, 1, 5, 3, 4], perm[6, 4, 5, 1, 3, 2]}, 
  {perm[1, 5, 2, 4, 6, 3], perm[1, 3, 6, 4, 2, 5], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 6, 3, 5, 1, 4], perm[3, 5, 2, 6, 4, 1], perm[3, 1, 4, 6, 2, 5], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 2, 5, 1, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 3, 6, 2, 4, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 2, 5, 3, 1, 4]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 3, 2, 5, 6, 4], perm[1, 5, 6, 3, 2, 4], perm[2, 6, 1, 4, 3, 5], 
   perm[2, 4, 3, 6, 1, 5], perm[3, 1, 2, 5, 4, 6], perm[3, 5, 4, 1, 2, 6], 
   perm[4, 2, 3, 6, 5, 1], perm[4, 6, 5, 2, 3, 1], perm[5, 3, 4, 1, 6, 2], 
   perm[5, 1, 6, 3, 4, 2], perm[6, 2, 1, 4, 5, 3], perm[6, 4, 5, 2, 1, 3]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 5, 4, 3, 2, 6], perm[1, 3, 4, 5, 6, 2], perm[2, 4, 5, 6, 1, 3], 
   perm[2, 6, 5, 4, 3, 1], perm[3, 5, 6, 1, 2, 4], perm[3, 1, 6, 5, 4, 2], 
   perm[4, 6, 1, 2, 3, 5], perm[4, 2, 1, 6, 5, 3], perm[5, 1, 2, 3, 4, 6], 
   perm[5, 3, 2, 1, 6, 4], perm[6, 4, 3, 2, 1, 5], perm[6, 2, 3, 4, 5, 1]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 3, 5, 6, 4, 1], 
   perm[3, 4, 6, 1, 5, 2], perm[4, 5, 1, 2, 6, 3], perm[5, 6, 2, 3, 1, 4]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 3, 4, 5, 2, 6], perm[1, 5, 4, 3, 6, 2], perm[2, 6, 5, 4, 1, 3], 
   perm[2, 4, 5, 6, 3, 1], perm[3, 1, 6, 5, 2, 4], perm[3, 5, 6, 1, 4, 2], 
   perm[4, 2, 1, 6, 3, 5], perm[4, 6, 1, 2, 5, 3], perm[5, 3, 2, 1, 4, 6], 
   perm[5, 1, 2, 3, 6, 4], perm[6, 2, 3, 4, 1, 5], perm[6, 4, 3, 2, 5, 1]}, 
  {perm[1, 3, 4, 6, 2, 5], perm[1, 5, 4, 2, 6, 3], perm[2, 6, 5, 3, 1, 4], 
   perm[2, 4, 5, 1, 3, 6], perm[3, 5, 6, 2, 4, 1], perm[4, 6, 1, 3, 5, 2]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5], 
   perm[4, 1, 3, 5, 2, 6], perm[5, 2, 4, 6, 3, 1], perm[6, 3, 1, 5, 2, 4]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 2, 3, 1, 5]}, 
  {perm[1, 6, 3, 2, 4, 5], perm[1, 2, 5, 6, 4, 3], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 2, 5, 4, 6, 1], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 3, 6, 5, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[6, 5, 2, 1, 3, 4], perm[6, 1, 4, 5, 3, 2]}, 
  {perm[2, 4, 3, 1, 5, 6], perm[6, 4, 5, 1, 3, 2], perm[1, 5, 6, 2, 4, 3], 
   perm[3, 5, 4, 2, 6, 1], perm[2, 6, 1, 3, 5, 4], perm[3, 1, 2, 4, 6, 5]}, 
  {perm[2, 6, 3, 1, 4, 5], perm[6, 2, 5, 1, 4, 3], perm[1, 3, 6, 2, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[4, 2, 5, 3, 6, 1], 
   perm[3, 5, 2, 4, 1, 6], perm[5, 3, 6, 4, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[1, 5, 2, 6, 3, 4], perm[5, 1, 4, 6, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[2, 1, 6, 5, 4, 3], perm[3, 2, 1, 6, 5, 4], 
   perm[4, 3, 2, 1, 6, 5], perm[5, 4, 3, 2, 1, 6], perm[6, 1, 2, 3, 4, 5]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[2, 1, 6, 3, 5, 4], perm[3, 2, 1, 4, 6, 5], 
   perm[4, 3, 2, 5, 1, 6], perm[5, 4, 3, 6, 2, 1], perm[6, 1, 2, 5, 3, 4]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[2, 1, 5, 4, 3, 6], perm[3, 2, 6, 5, 4, 1], 
   perm[4, 3, 1, 6, 5, 2], perm[5, 4, 2, 1, 6, 3], perm[6, 1, 3, 4, 5, 2]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[3, 2, 6, 4, 5, 1], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[6, 1, 3, 5, 4, 2], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[2, 1, 4, 3, 5, 6], perm[3, 2, 5, 4, 6, 1], 
   perm[4, 3, 6, 5, 1, 2], perm[5, 4, 1, 6, 2, 3], perm[6, 1, 4, 5, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[2, 1, 3, 6, 5, 4], perm[3, 2, 4, 1, 6, 5], 
   perm[4, 3, 5, 2, 1, 6], perm[5, 4, 6, 3, 2, 1], perm[6, 1, 5, 2, 3, 4]}, 
  {perm[1, 3, 4, 2, 5, 6], perm[1, 5, 4, 6, 3, 2], perm[2, 6, 5, 1, 4, 3], 
   perm[2, 4, 5, 3, 6, 1], perm[3, 1, 6, 2, 5, 4], perm[3, 5, 6, 4, 1, 2], 
   perm[4, 2, 1, 3, 6, 5], perm[4, 6, 1, 5, 2, 3], perm[5, 3, 2, 4, 1, 6], 
   perm[5, 1, 2, 6, 3, 4], perm[6, 2, 3, 1, 4, 5], perm[6, 4, 3, 5, 2, 1]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[2, 6, 4, 1, 5, 3], perm[3, 1, 5, 2, 6, 4], 
   perm[4, 2, 6, 3, 1, 5], perm[5, 3, 1, 4, 2, 6], perm[6, 2, 4, 1, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[1, 6, 2, 5, 3, 4], perm[2, 1, 3, 6, 4, 5], 
   perm[2, 3, 1, 4, 6, 5], perm[3, 2, 4, 1, 5, 6], perm[3, 4, 2, 5, 1, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[4, 5, 3, 6, 2, 1], perm[5, 4, 6, 3, 1, 2], 
   perm[5, 6, 4, 1, 3, 2], perm[6, 1, 5, 2, 4, 3], perm[6, 5, 1, 4, 2, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 6, 2, 3, 1, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 6, 5, 3, 4], perm[1, 6, 2, 3, 5, 4], perm[2, 1, 3, 4, 6, 5], 
   perm[2, 3, 1, 6, 4, 5], perm[3, 2, 4, 5, 1, 6], perm[3, 4, 2, 1, 5, 6], 
   perm[4, 3, 5, 6, 2, 1], perm[4, 5, 3, 2, 6, 1], perm[5, 4, 6, 1, 3, 2], 
   perm[5, 6, 4, 3, 1, 2], perm[6, 1, 5, 4, 2, 3], perm[6, 5, 1, 2, 4, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3], 
   perm[2, 5, 3, 4, 6, 1], perm[3, 6, 2, 1, 5, 4], perm[3, 6, 4, 5, 1, 2], 
   perm[4, 1, 3, 2, 6, 5], perm[4, 1, 5, 6, 2, 3], perm[5, 2, 4, 3, 1, 6], 
   perm[5, 2, 6, 1, 3, 4], perm[6, 3, 1, 2, 4, 5], perm[6, 3, 5, 4, 2, 1]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[1, 4, 6, 3, 5, 2], perm[2, 5, 1, 4, 6, 3], 
   perm[2, 5, 3, 6, 4, 1], perm[3, 6, 2, 5, 1, 4], perm[3, 6, 4, 1, 5, 2], 
   perm[4, 1, 3, 6, 2, 5], perm[4, 1, 5, 2, 6, 3], perm[5, 2, 4, 1, 3, 6], 
   perm[5, 2, 6, 3, 1, 4], perm[6, 3, 1, 4, 2, 5], perm[6, 3, 5, 2, 4, 1]}, 
  {perm[1, 2, 4, 6, 3, 5], perm[1, 6, 4, 2, 5, 3], perm[2, 1, 5, 3, 6, 4], 
   perm[2, 3, 5, 1, 4, 6], perm[3, 2, 6, 4, 1, 5], perm[3, 4, 6, 2, 5, 1], 
   perm[4, 3, 1, 5, 2, 6], perm[4, 5, 1, 3, 6, 2], perm[5, 4, 2, 6, 3, 1], 
   perm[5, 6, 2, 4, 1, 3], perm[6, 1, 3, 5, 2, 4], perm[6, 5, 3, 1, 4, 2]}, 
  {perm[1, 2, 6, 4, 3, 5], perm[2, 1, 3, 5, 6, 4], perm[3, 2, 4, 6, 1, 5], 
   perm[4, 3, 5, 1, 2, 6], perm[5, 4, 6, 2, 3, 1], perm[6, 1, 5, 3, 2, 4]}, 
  {perm[1, 2, 4, 6, 5, 3], perm[1, 6, 4, 2, 3, 5], perm[2, 1, 5, 3, 4, 6], 
   perm[2, 3, 5, 1, 6, 4], perm[3, 2, 6, 4, 5, 1], perm[3, 4, 6, 2, 1, 5], 
   perm[4, 3, 1, 5, 6, 2], perm[4, 5, 1, 3, 2, 6], perm[5, 4, 2, 6, 1, 3], 
   perm[5, 6, 2, 4, 3, 1], perm[6, 1, 3, 5, 4, 2], perm[6, 5, 3, 1, 2, 4]}, 
  {perm[1, 2, 6, 4, 5, 3], perm[2, 1, 3, 5, 4, 6], perm[3, 2, 4, 6, 5, 1], 
   perm[4, 3, 5, 1, 6, 2], perm[5, 4, 6, 2, 1, 3], perm[6, 1, 5, 3, 4, 2]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[1, 5, 3, 6, 2, 4], perm[2, 6, 4, 1, 3, 5], 
   perm[2, 4, 6, 3, 1, 5], perm[3, 1, 5, 2, 4, 6], perm[3, 5, 1, 4, 2, 6], 
   perm[4, 2, 6, 3, 5, 1], perm[4, 6, 2, 5, 3, 1], perm[5, 3, 1, 4, 6, 2], 
   perm[5, 1, 3, 6, 4, 2], perm[6, 2, 4, 1, 5, 3], perm[6, 4, 2, 5, 1, 3]}, 
  {perm[1, 3, 5, 4, 2, 6], perm[2, 6, 4, 5, 1, 3], perm[3, 1, 5, 6, 2, 4], 
   perm[4, 2, 6, 1, 3, 5], perm[5, 3, 1, 2, 4, 6], perm[6, 2, 4, 3, 1, 5]}, 
  {perm[1, 5, 3, 4, 2, 6], perm[2, 4, 6, 5, 1, 3], perm[3, 5, 1, 6, 2, 4], 
   perm[4, 6, 2, 1, 3, 5], perm[5, 1, 3, 2, 4, 6], perm[6, 4, 2, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 4, 6, 3, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 2, 3, 1, 5]}, 
  {perm[1, 6, 3, 2, 4, 5], perm[1, 2, 5, 6, 4, 3], perm[2, 3, 6, 1, 5, 4], 
   perm[2, 1, 4, 3, 5, 6], perm[3, 4, 1, 2, 6, 5], perm[3, 2, 5, 4, 6, 1], 
   perm[4, 5, 2, 3, 1, 6], perm[4, 3, 6, 5, 1, 2], perm[5, 6, 3, 4, 2, 1], 
   perm[5, 4, 1, 6, 2, 3], perm[6, 5, 2, 1, 3, 4], perm[6, 1, 4, 5, 3, 2]}, 
  {perm[2, 4, 3, 1, 5, 6], perm[6, 4, 5, 1, 3, 2], perm[1, 5, 6, 2, 4, 3], 
   perm[3, 5, 4, 2, 6, 1], perm[2, 6, 1, 3, 5, 4], perm[3, 1, 2, 4, 6, 5]}, 
  {perm[2, 6, 3, 1, 4, 5], perm[6, 2, 5, 1, 4, 3], perm[1, 3, 6, 2, 5, 4], 
   perm[3, 1, 4, 2, 5, 6], perm[2, 4, 1, 3, 6, 5], perm[4, 2, 5, 3, 6, 1], 
   perm[3, 5, 2, 4, 1, 6], perm[5, 3, 6, 4, 1, 2], perm[4, 6, 3, 5, 2, 1], 
   perm[6, 4, 1, 5, 2, 3], perm[1, 5, 2, 6, 3, 4], perm[5, 1, 4, 6, 3, 2]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 4, 6, 5], perm[1, 5, 6, 4, 2, 3], perm[2, 6, 1, 5, 3, 4], 
   perm[2, 4, 3, 5, 1, 6], perm[3, 5, 4, 6, 2, 1], perm[4, 6, 5, 1, 3, 2]}, 
  {perm[1, 5, 2, 4, 6, 3], perm[1, 3, 6, 4, 2, 5], perm[2, 4, 1, 5, 3, 6], 
   perm[2, 6, 3, 5, 1, 4], perm[3, 5, 2, 6, 4, 1], perm[3, 1, 4, 6, 2, 5], 
   perm[4, 6, 3, 1, 5, 2], perm[4, 2, 5, 1, 3, 6], perm[5, 1, 4, 2, 6, 3], 
   perm[5, 3, 6, 2, 4, 1], perm[6, 4, 1, 3, 5, 2], perm[6, 2, 5, 3, 1, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[4, 6, 2, 3, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 1, 4, 5, 6, 3], 
   perm[2, 3, 6, 5, 4, 1], perm[3, 2, 5, 6, 1, 4], perm[3, 4, 1, 6, 5, 2], 
   perm[4, 3, 6, 1, 2, 5], perm[4, 5, 2, 1, 6, 3], perm[5, 4, 1, 2, 3, 6], 
   perm[5, 6, 3, 2, 1, 4], perm[6, 1, 4, 3, 2, 5], perm[6, 5, 2, 3, 4, 1]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 1, 4, 3, 6, 5], 
   perm[2, 3, 6, 1, 4, 5], perm[3, 2, 5, 4, 1, 6], perm[3, 4, 1, 2, 5, 6], 
   perm[4, 3, 6, 5, 2, 1], perm[4, 5, 2, 3, 6, 1], perm[5, 4, 1, 6, 3, 2], 
   perm[5, 6, 3, 4, 1, 2], perm[6, 1, 4, 5, 2, 3], perm[6, 5, 2, 1, 4, 3]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2], 
   perm[4, 1, 2, 3, 6, 5], perm[4, 1, 6, 5, 2, 3], perm[5, 2, 3, 4, 1, 6], 
   perm[5, 2, 1, 6, 3, 4], perm[6, 3, 2, 1, 4, 5], perm[6, 3, 4, 5, 2, 1]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2], 
   perm[4, 1, 6, 3, 2, 5], perm[4, 1, 2, 5, 6, 3], perm[5, 2, 1, 4, 3, 6], 
   perm[5, 2, 3, 6, 1, 4], perm[6, 3, 4, 1, 2, 5], perm[6, 3, 2, 5, 4, 1]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1], 
   perm[4, 3, 2, 5, 1, 6], perm[4, 5, 6, 3, 1, 2], perm[5, 4, 3, 6, 2, 1], 
   perm[5, 6, 1, 4, 2, 3], perm[6, 1, 2, 5, 3, 4], perm[6, 5, 4, 1, 3, 2]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 1, 4, 5, 3, 6], 
   perm[2, 3, 6, 5, 1, 4], perm[3, 2, 5, 6, 4, 1], perm[3, 4, 1, 6, 2, 5], 
   perm[4, 3, 6, 1, 5, 2], perm[4, 5, 2, 1, 3, 6], perm[5, 4, 1, 2, 6, 3], 
   perm[5, 6, 3, 2, 4, 1], perm[6, 1, 4, 3, 5, 2], perm[6, 5, 2, 3, 1, 4]}, 
  {perm[1, 2, 5, 6, 4, 3], perm[1, 6, 3, 2, 4, 5], perm[2, 1, 4, 3, 5, 6], 
   perm[2, 3, 6, 1, 5, 4], perm[3, 2, 5, 4, 6, 1], perm[3, 4, 1, 2, 6, 5], 
   perm[4, 3, 6, 5, 1, 2], perm[4, 5, 2, 3, 1, 6], perm[5, 4, 1, 6, 2, 3], 
   perm[5, 6, 3, 4, 2, 1], perm[6, 1, 4, 5, 3, 2], perm[6, 5, 2, 1, 3, 4]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1], 
   perm[4, 1, 2, 3, 5, 6], perm[4, 1, 6, 5, 3, 2], perm[5, 2, 3, 4, 6, 1], 
   perm[5, 2, 1, 6, 4, 3], perm[6, 3, 2, 1, 5, 4], perm[6, 3, 4, 5, 1, 2]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5], 
   perm[4, 1, 6, 3, 5, 2], perm[4, 1, 2, 5, 3, 6], perm[5, 2, 1, 4, 6, 3], 
   perm[5, 2, 3, 6, 4, 1], perm[6, 3, 4, 1, 5, 2], perm[6, 3, 2, 5, 1, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 2, 5, 3, 4, 6], perm[1, 6, 3, 5, 4, 2], perm[2, 1, 4, 6, 5, 3], 
   perm[2, 3, 6, 4, 5, 1], perm[3, 2, 5, 1, 6, 4], perm[3, 4, 1, 5, 6, 2], 
   perm[4, 3, 6, 2, 1, 5], perm[4, 5, 2, 6, 1, 3], perm[5, 4, 1, 3, 2, 6], 
   perm[5, 6, 3, 1, 2, 4], perm[6, 1, 4, 2, 3, 5], perm[6, 5, 2, 4, 3, 1]}, 
  {perm[1, 2, 5, 3, 6, 4], perm[1, 6, 3, 5, 2, 4], perm[2, 1, 4, 6, 3, 5], 
   perm[2, 3, 6, 4, 1, 5], perm[3, 2, 5, 1, 4, 6], perm[3, 4, 1, 5, 2, 6], 
   perm[4, 3, 6, 2, 5, 1], perm[4, 5, 2, 6, 3, 1], perm[5, 4, 1, 3, 6, 2], 
   perm[5, 6, 3, 1, 4, 2], perm[6, 1, 4, 2, 5, 3], perm[6, 5, 2, 4, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[1, 4, 5, 3, 6, 2], perm[2, 5, 6, 4, 1, 3], 
   perm[2, 5, 4, 6, 3, 1], perm[3, 6, 1, 5, 2, 4], perm[3, 6, 5, 1, 4, 2], 
   perm[4, 1, 2, 6, 3, 5], perm[4, 1, 6, 2, 5, 3], perm[5, 2, 3, 1, 4, 6], 
   perm[5, 2, 1, 3, 6, 4], perm[6, 3, 2, 4, 1, 5], perm[6, 3, 4, 2, 5, 1]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[1, 4, 3, 5, 6, 2], perm[2, 5, 4, 6, 1, 3], 
   perm[2, 5, 6, 4, 3, 1], perm[3, 6, 5, 1, 2, 4], perm[3, 6, 1, 5, 4, 2], 
   perm[4, 1, 6, 2, 3, 5], perm[4, 1, 2, 6, 5, 3], perm[5, 2, 1, 3, 4, 6], 
   perm[5, 2, 3, 1, 6, 4], perm[6, 3, 4, 2, 1, 5], perm[6, 3, 2, 4, 5, 1]}, 
  {perm[1, 2, 4, 3, 5, 6], perm[1, 6, 4, 5, 3, 2], perm[2, 1, 5, 6, 4, 3], 
   perm[2, 3, 5, 4, 6, 1], perm[3, 2, 6, 1, 5, 4], perm[3, 4, 6, 5, 1, 2], 
   perm[4, 3, 1, 2, 6, 5], perm[4, 5, 1, 6, 2, 3], perm[5, 4, 2, 3, 1, 6], 
   perm[5, 6, 2, 1, 3, 4], perm[6, 1, 3, 2, 4, 5], perm[6, 5, 3, 4, 2, 1]}, 
  {perm[1, 2, 6, 3, 5, 4], perm[2, 1, 3, 6, 4, 5], perm[3, 2, 4, 1, 5, 6], 
   perm[4, 3, 5, 2, 6, 1], perm[5, 4, 6, 3, 1, 2], perm[6, 1, 5, 2, 4, 3]}, 
  {perm[1, 2, 4, 5, 3, 6], perm[1, 6, 4, 3, 5, 2], perm[2, 1, 5, 4, 6, 3], 
   perm[2, 3, 5, 6, 4, 1], perm[3, 2, 6, 5, 1, 4], perm[3, 4, 6, 1, 5, 2], 
   perm[4, 3, 1, 6, 2, 5], perm[4, 5, 1, 2, 6, 3], perm[5, 4, 2, 1, 3, 6], 
   perm[5, 6, 2, 3, 1, 4], perm[6, 1, 3, 4, 2, 5], perm[6, 5, 3, 2, 4, 1]}, 
  {perm[1, 2, 6, 5, 3, 4], perm[2, 1, 3, 4, 6, 5], perm[3, 2, 4, 5, 1, 6], 
   perm[4, 3, 5, 6, 2, 1], perm[5, 4, 6, 1, 3, 2], perm[6, 1, 5, 4, 2, 3]}, 
  {perm[1, 2, 4, 3, 6, 5], perm[1, 6, 4, 5, 2, 3], perm[2, 1, 5, 6, 3, 4], 
   perm[2, 3, 5, 4, 1, 6], perm[3, 2, 6, 1, 4, 5], perm[3, 4, 6, 5, 2, 1], 
   perm[4, 3, 1, 2, 5, 6], perm[4, 5, 1, 6, 3, 2], perm[5, 4, 2, 3, 6, 1], 
   perm[5, 6, 2, 1, 4, 3], perm[6, 1, 3, 2, 5, 4], perm[6, 5, 3, 4, 1, 2]}, 
  {perm[1, 2, 6, 3, 4, 5], perm[1, 6, 2, 5, 4, 3], perm[2, 1, 3, 6, 5, 4], 
   perm[2, 3, 1, 4, 5, 6], perm[3, 2, 4, 1, 6, 5], perm[3, 4, 2, 5, 6, 1], 
   perm[4, 3, 5, 2, 1, 6], perm[4, 5, 3, 6, 1, 2], perm[5, 4, 6, 3, 2, 1], 
   perm[5, 6, 4, 1, 2, 3], perm[6, 1, 5, 2, 3, 4], perm[6, 5, 1, 4, 3, 2]}, 
  {perm[1, 2, 4, 5, 6, 3], perm[1, 6, 4, 3, 2, 5], perm[2, 1, 5, 4, 3, 6], 
   perm[2, 3, 5, 6, 1, 4], perm[3, 2, 6, 5, 4, 1], perm[3, 4, 6, 1, 2, 5], 
   perm[4, 3, 1, 6, 5, 2], perm[4, 5, 1, 2, 3, 6], perm[5, 4, 2, 1, 6, 3], 
   perm[5, 6, 2, 3, 4, 1], perm[6, 1, 3, 4, 5, 2], perm[6, 5, 3, 2, 1, 4]}, 
  {perm[1, 2, 6, 5, 4, 3], perm[1, 6, 2, 3, 4, 5], perm[2, 1, 3, 4, 5, 6], 
   perm[2, 3, 1, 6, 5, 4], perm[3, 2, 4, 5, 6, 1], perm[3, 4, 2, 1, 6, 5], 
   perm[4, 3, 5, 6, 1, 2], perm[4, 5, 3, 2, 1, 6], perm[5, 4, 6, 1, 2, 3], 
   perm[5, 6, 4, 3, 2, 1], perm[6, 1, 5, 4, 3, 2], perm[6, 5, 1, 2, 3, 4]}, 
  {perm[1, 4, 2, 3, 6, 5], perm[1, 4, 6, 5, 2, 3], perm[2, 5, 1, 6, 3, 4], 
   perm[2, 5, 3, 4, 1, 6], perm[3, 6, 2, 1, 4, 5], perm[3, 6, 4, 5, 2, 1], 
   perm[4, 1, 3, 2, 5, 6], perm[4, 1, 5, 6, 3, 2], perm[5, 2, 4, 3, 6, 1], 
   perm[5, 2, 6, 1, 4, 3], perm[6, 3, 1, 2, 5, 4], perm[6, 3, 5, 4, 1, 2]}, 
  {perm[1, 4, 2, 5, 6, 3], perm[1, 4, 6, 3, 2, 5], perm[2, 5, 1, 4, 3, 6], 
   perm[2, 5, 3, 6, 1, 4], perm[3, 6, 2, 5, 4, 1], perm[3, 6, 4, 1, 2, 5], 
   perm[4, 1, 3, 6, 5, 2], perm[4, 1, 5, 2, 3, 6], perm[5, 2, 4, 1, 6, 3], 
   perm[5, 2, 6, 3, 4, 1], perm[6, 3, 1, 4, 5, 2], perm[6, 3, 5, 2, 1, 4]}, 
  {perm[1, 3, 5, 2, 4, 6], perm[1, 5, 3, 6, 4, 2], perm[2, 6, 4, 1, 5, 3], 
   perm[2, 4, 6, 3, 5, 1], perm[3, 1, 5, 2, 6, 4], perm[3, 5, 1, 4, 6, 2], 
   perm[4, 2, 6, 3, 1, 5], perm[4, 6, 2, 5, 1, 3], perm[5, 3, 1, 4, 2, 6], 
   perm[5, 1, 3, 6, 2, 4], perm[6, 2, 4, 1, 3, 5], perm[6, 4, 2, 5, 3, 1]}, 
  {perm[1, 3, 5, 2, 6, 4], perm[2, 6, 4, 1, 3, 5], perm[3, 1, 5, 2, 4, 6], 
   perm[4, 2, 6, 3, 5, 1], perm[5, 3, 1, 4, 6, 2], perm[6, 2, 4, 1, 5, 3]}, 
  {perm[1, 5, 3, 2, 4, 6], perm[1, 3, 5, 6, 4, 2], perm[2, 4, 6, 1, 5, 3], 
   perm[2, 6, 4, 3, 5, 1], perm[3, 5, 1, 2, 6, 4], perm[3, 1, 5, 4, 6, 2], 
   perm[4, 6, 2, 3, 1, 5], perm[4, 2, 6, 5, 1, 3], perm[5, 1, 3, 4, 2, 6], 
   perm[5, 3, 1, 6, 2, 4], perm[6, 4, 2, 1, 3, 5], perm[6, 2, 4, 5, 3, 1]}, 
  {perm[1, 5, 3, 2, 6, 4], perm[2, 4, 6, 1, 3, 5], perm[3, 5, 1, 2, 4, 6], 
   perm[4, 6, 2, 3, 5, 1], perm[5, 1, 3, 4, 6, 2], perm[6, 4, 2, 1, 5, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 3, 4, 6, 5, 1], 
   perm[3, 4, 5, 1, 6, 2], perm[4, 5, 6, 2, 1, 3], perm[5, 6, 1, 3, 2, 4]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 5, 4, 1, 6, 2], perm[4, 6, 5, 2, 1, 3]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[2, 5, 1, 6, 4, 3], perm[3, 6, 2, 1, 5, 4]}, 
  {perm[1, 4, 2, 5, 3, 6], perm[2, 5, 1, 4, 6, 3], perm[3, 6, 2, 5, 1, 4]}, 
  {perm[1, 4, 2, 6, 3, 5], perm[2, 5, 1, 3, 6, 4], perm[3, 6, 2, 4, 1, 5]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 1, 6, 5, 4, 3], 
   perm[2, 3, 4, 5, 6, 1], perm[3, 2, 1, 6, 5, 4], perm[3, 4, 5, 6, 1, 2], 
   perm[4, 3, 2, 1, 6, 5], perm[4, 5, 6, 1, 2, 3], perm[5, 4, 3, 2, 1, 6], 
   perm[5, 6, 1, 2, 3, 4], perm[6, 1, 2, 3, 4, 5], perm[6, 5, 4, 3, 2, 1]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 3, 4, 1, 6, 5], 
   perm[3, 4, 5, 2, 1, 6], perm[4, 5, 6, 3, 2, 1], perm[5, 6, 1, 4, 3, 2]}, 
  {perm[1, 2, 5, 4, 3, 6], perm[1, 6, 3, 4, 5, 2], perm[2, 3, 6, 5, 4, 1], 
   perm[3, 4, 1, 6, 5, 2], perm[4, 5, 2, 1, 6, 3], perm[5, 6, 3, 2, 1, 4]}, 
  {perm[1, 4, 3, 2, 5, 6], perm[1, 4, 5, 6, 3, 2], perm[2, 5, 6, 1, 4, 3], 
   perm[2, 5, 4, 3, 6, 1], perm[3, 6, 1, 2, 5, 4], perm[3, 6, 5, 4, 1, 2]}, 
  {perm[1, 4, 5, 2, 3, 6], perm[1, 4, 3, 6, 5, 2], perm[2, 5, 4, 1, 6, 3], 
   perm[2, 5, 6, 3, 4, 1], perm[3, 6, 5, 2, 1, 4], perm[3, 6, 1, 4, 5, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 1, 6, 5, 3, 4], 
   perm[2, 3, 4, 5, 1, 6], perm[3, 2, 1, 6, 4, 5], perm[3, 4, 5, 6, 2, 1], 
   perm[4, 3, 2, 1, 5, 6], perm[4, 5, 6, 1, 3, 2], perm[5, 4, 3, 2, 6, 1], 
   perm[5, 6, 1, 2, 4, 3], perm[6, 1, 2, 3, 5, 4], perm[6, 5, 4, 3, 1, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 3, 4, 1, 5, 6], 
   perm[3, 4, 5, 2, 6, 1], perm[4, 5, 6, 3, 1, 2], perm[5, 6, 1, 4, 2, 3]}, 
  {perm[1, 2, 5, 4, 6, 3], perm[1, 6, 3, 4, 2, 5], perm[2, 3, 6, 5, 1, 4], 
   perm[3, 4, 1, 6, 2, 5], perm[4, 5, 2, 1, 3, 6], perm[5, 6, 3, 2, 4, 1]}, 
  {perm[1, 4, 3, 2, 6, 5], perm[1, 4, 5, 6, 2, 3], perm[2, 5, 6, 1, 3, 4], 
   perm[2, 5, 4, 3, 1, 6], perm[3, 6, 1, 2, 4, 5], perm[3, 6, 5, 4, 2, 1]}, 
  {perm[1, 4, 5, 2, 6, 3], perm[1, 4, 3, 6, 2, 5], perm[2, 5, 4, 1, 3, 6], 
   perm[2, 5, 6, 3, 1, 4], perm[3, 6, 5, 2, 4, 1], perm[3, 6, 1, 4, 2, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2], perm[2, 1, 6, 4, 5, 3], 
   perm[2, 3, 4, 6, 5, 1], perm[3, 2, 1, 5, 6, 4], perm[3, 4, 5, 1, 6, 2], 
   perm[4, 3, 2, 6, 1, 5], perm[4, 5, 6, 2, 1, 3], perm[5, 4, 3, 1, 2, 6], 
   perm[5, 6, 1, 3, 2, 4], perm[6, 1, 2, 4, 3, 5], perm[6, 5, 4, 2, 3, 1]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 1, 6, 4, 3, 5], 
   perm[2, 3, 4, 6, 1, 5], perm[3, 2, 1, 5, 4, 6], perm[3, 4, 5, 1, 2, 6], 
   perm[4, 3, 2, 6, 5, 1], perm[4, 5, 6, 2, 3, 1], perm[5, 4, 3, 1, 6, 2], 
   perm[5, 6, 1, 3, 4, 2], perm[6, 1, 2, 4, 5, 3], perm[6, 5, 4, 2, 1, 3]}, 
  {perm[1, 4, 3, 5, 2, 6], perm[2, 5, 6, 4, 1, 3], perm[3, 6, 1, 5, 2, 4], 
   perm[4, 1, 2, 6, 3, 5], perm[5, 2, 3, 1, 4, 6], perm[6, 3, 2, 4, 1, 5]}, 
  {perm[1, 4, 5, 3, 2, 6], perm[2, 5, 4, 6, 1, 3], perm[3, 6, 5, 1, 2, 4], 
   perm[4, 1, 6, 2, 3, 5], perm[5, 2, 1, 3, 4, 6], perm[6, 3, 4, 2, 1, 5]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[2, 4, 3, 5, 6, 1], perm[3, 1, 2, 6, 5, 4], perm[3, 5, 4, 6, 1, 2], 
   perm[4, 2, 3, 1, 6, 5], perm[4, 6, 5, 1, 2, 3], perm[5, 3, 4, 2, 1, 6], 
   perm[5, 1, 6, 2, 3, 4], perm[6, 2, 1, 3, 4, 5], perm[6, 4, 5, 3, 2, 1]}, 
  {perm[1, 5, 2, 4, 3, 6], perm[1, 3, 6, 4, 5, 2], perm[2, 4, 1, 5, 6, 3], 
   perm[2, 6, 3, 5, 4, 1], perm[3, 5, 2, 6, 1, 4], perm[3, 1, 4, 6, 5, 2], 
   perm[4, 6, 3, 1, 2, 5], perm[4, 2, 5, 1, 6, 3], perm[5, 1, 4, 2, 3, 6], 
   perm[5, 3, 6, 2, 1, 4], perm[6, 4, 1, 3, 2, 5], perm[6, 2, 5, 3, 4, 1]}, 
  {perm[1, 5, 2, 6, 3, 4], perm[1, 3, 6, 2, 5, 4], perm[2, 4, 1, 3, 6, 5], 
   perm[2, 6, 3, 1, 4, 5], perm[3, 5, 2, 4, 1, 6], perm[3, 1, 4, 2, 5, 6], 
   perm[4, 6, 3, 5, 2, 1], perm[4, 2, 5, 3, 6, 1], perm[5, 1, 4, 6, 3, 2], 
   perm[5, 3, 6, 4, 1, 2], perm[6, 4, 1, 5, 2, 3], perm[6, 2, 5, 1, 4, 3]}, 
  {perm[1, 3, 2, 5, 4, 6], perm[1, 5, 6, 3, 4, 2], perm[2, 6, 1, 4, 5, 3], 
   perm[2, 4, 3, 6, 5, 1], perm[3, 1, 2, 5, 6, 4], perm[3, 5, 4, 1, 6, 2], 
   perm[4, 2, 3, 6, 1, 5], perm[4, 6, 5, 2, 1, 3], perm[5, 3, 4, 1, 2, 6], 
   perm[5, 1, 6, 3, 2, 4], perm[6, 2, 1, 4, 3, 5], perm[6, 4, 5, 2, 3, 1]}, 
  {perm[1, 5, 2, 3, 4, 6], perm[1, 3, 6, 5, 4, 2], perm[2, 4, 1, 6, 5, 3], 
   perm[2, 6, 3, 4, 5, 1], perm[3, 5, 2, 1, 6, 4], perm[3, 1, 4, 5, 6, 2], 
   perm[4, 6, 3, 2, 1, 5], perm[4, 2, 5, 6, 1, 3], perm[5, 1, 4, 3, 2, 6], 
   perm[5, 3, 6, 1, 2, 4], perm[6, 4, 1, 2, 3, 5], perm[6, 2, 5, 4, 3, 1]}, 
  {perm[1, 5, 2, 3, 6, 4], perm[1, 3, 6, 5, 2, 4], perm[2, 4, 1, 6, 3, 5], 
   perm[2, 6, 3, 4, 1, 5], perm[3, 5, 2, 1, 4, 6], perm[3, 1, 4, 5, 2, 6], 
   perm[4, 6, 3, 2, 5, 1], perm[4, 2, 5, 6, 3, 1], perm[5, 1, 4, 3, 6, 2], 
   perm[5, 3, 6, 1, 4, 2], perm[6, 4, 1, 2, 5, 3], perm[6, 2, 5, 4, 1, 3]}}, 
 {{perm[1, 2, 3, 4, 5, 6], perm[1, 6, 5, 4, 3, 2], perm[2, 3, 4, 5, 6, 1], 
   perm[3, 4, 5, 6, 1, 2], perm[4, 5, 6, 1, 2, 3], perm[5, 6, 1, 2, 3, 4]}, 
  {perm[1, 2, 3, 6, 5, 4], perm[1, 6, 5, 2, 3, 4], perm[2, 1, 6, 3, 4, 5], 
   perm[2, 3, 4, 1, 6, 5], perm[3, 2, 1, 4, 5, 6], perm[3, 4, 5, 2, 1, 6], 
   perm[4, 3, 2, 5, 6, 1], perm[4, 5, 6, 3, 2, 1], perm[5, 4, 3, 6, 1, 2], 
   perm[5, 6, 1, 4, 3, 2], perm[6, 1, 2, 5, 4, 3], perm[6, 5, 4, 1, 2, 3]}, 
  {perm[1, 2, 5, 6, 3, 4], perm[1, 6, 3, 2, 5, 4], perm[2, 3, 6, 1, 4, 5], 
   perm[3, 4, 1, 2, 5, 6], perm[4, 5, 2, 3, 6, 1], perm[5, 6, 3, 4, 1, 2]}, 
  {perm[1, 2, 3, 4, 6, 5], perm[1, 6, 5, 4, 2, 3], perm[2, 3, 4, 5, 1, 6], 
   perm[3, 4, 5, 6, 2, 1], perm[4, 5, 6, 1, 3, 2], perm[5, 6, 1, 2, 4, 3]}, 
  {perm[1, 2, 3, 5, 6, 4], perm[1, 6, 5, 3, 2, 4], perm[2, 3, 4, 6, 1, 5]}, 
  {perm[1, 2, 6, 5, 3, 4], perm[1, 6, 2, 3, 5, 4], perm[2, 3, 1, 6, 4, 5]}, 
  {perm[1, 2, 3, 5, 4, 6], perm[1, 6, 5, 3, 4, 2]}, 
  {perm[1, 2, 3, 6, 4, 5], perm[1, 6, 5, 2, 4, 3], perm[2, 1, 6, 3, 5, 4], 
   perm[2, 3, 4, 1, 5, 6], perm[3, 2, 1, 4, 6, 5], perm[3, 4, 5, 2, 6, 1]}, 
  {perm[1, 3, 2, 4, 5, 6], perm[1, 5, 6, 4, 3, 2], perm[2, 6, 1, 5, 4, 3], 
   perm[3, 1, 2, 6, 5, 4], perm[4, 2, 3, 1, 6, 5], perm[5, 3, 4, 2, 1, 6]}, 
  {perm[1, 3, 2, 6, 5, 4], perm[1, 5, 6, 2, 3, 4], perm[2, 6, 1, 3, 4, 5], 
   perm[2, 4, 3, 1, 6, 5], perm[3, 1, 2, 4, 5, 6], perm[3, 5, 4, 2, 1, 6]}, 
  {perm[1, 4, 2, 3, 5, 6], perm[1, 4, 6, 5, 3, 2], perm[2, 5, 1, 6, 4, 3]}, 
  {perm[1, 4, 3, 5, 6, 2]}}}


==> anc/ansatzAndGram/ansatzAndGram.m <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]]


(* ::Section::Closed:: *)
(*Helper Functions*)


(* Canonicalize integration labels: *)
ClearAll[canonicalInt]
canonicalInt[expr_, n_Integer, l_Integer] := Module[
	{permtab = Table[Thread[Range[n+1,n+l] -> perm], {perm, Permutations[Range[n+1,n+l]]}]},
	Sort[Table[expr /. x_x :> (x /. repl), {repl, permtab}]][[1]]
]
canonicalInt[n_Integer, l_Integer] := Function[expr, canonicalInt[expr, n, l]]


(* lab is expected to be a list of lists of permutations.
   These are applied to the graph g. Each sublist is symmetrically summed over,
   and becomes one term with a free coefficient. *)
graphToTerms[g_Graph, lab_List, coeff_] := Module[
	{n, l},
	n = Length[lab[[1,1]]];
	l = VertexCount[g] - n;
	lab /. \
	p_perm :> perm@@Thread[Range[Length[p]] -> List@@p] /. \
	p_perm :> (Times@@(EdgeList[g] /. List@@p /. UndirectedEdge -> x) // canonicalInt[n, l]) // \
	Map[Apply[Plus]] // # . Array[coeff, Length[#]]&
]


(* Table of evaluations on a random configuration over all permutations of integration points: *)
randevalsymm[expr_, n_, l_] := Module[
	{randconf, randconfperms, xeval},
	randconf = RandomInteger[{1,100},{n+l,4}];
	randconfperms = Table[Permute[randconf, p], {p, GroupElements[PermutationGroup[{Cycles[{Range[n+1,n+2]}], Cycles[{Range[n+1,n+l]}]}]]}];
	xeval[k_Integer][i_,j_] := xeval[k][i,j] = (# . DiagonalMatrix[{-1,1,1,1}] . #&)[randconfperms[[k,i]]-randconfperms[[k,j]]];
	Table[Block[{x=xeval[k]}, expr], {k, Length[randconfperms]}]
]
randevalsymm[n_, l_] := Function[expr, randevalsymm[expr, n, l]]


(* ::Section::Closed:: *)
(*Ans\[ADoubleDot]tze*)


(* Construct the 5-point 2-loop ansatz: *)
ClearAll[gl52, ansatz52term];
gl52 := gl52 = Import["gl52.m.gz"];
ansatz52term[term_] /; MemberQ[{23,5}, term] := ansatz52term[term] = Plus@@MapThread[
	graphToTerms[#2, #1, Function[j, cc[term, #3, j]]]&,
	{Import["ansatz52term" <> ToString[term] <> "-labels.m.gz"], gl52, Range[Length[gl52]]}
];


(* Construct the 6-point 2-loop ansatz: *)
ClearAll[gl62, ansatz62term];
gl62 := gl62 = Import["gl62.m.gz"];
ansatz62term[term_] /; MemberQ[{222,24,33,6}, term] := ansatz62term[term] = Plus@@MapThread[
	graphToTerms[#2, #1, Function[j, cc[term, #3, j]]]&,
	{Import["ansatz62term" <> ToString[term] <> "-labels.m.gz"], gl62, Range[Length[gl62]]}
];


(* Construct the 7-point 2-loop ansatz: *)
ClearAll[gl72, ansatz72term];
gl72 := gl72 = Import["gl72.m.gz"];
ansatz72term[term_] /; MemberQ[{223,25,34,7}, term] := ansatz72term[term] = Plus@@MapThread[
	graphToTerms[#2, #1, Function[j, cc[term, #3, j]]]&,
	{Import["ansatz72term" <> ToString[term] <> "-labels.m.gz"], gl72, Range[Length[gl72]]}
];


(* Construct the 5-point 3-loop ansatz: *)
ClearAll[gl53, ansatz53term];
gl53 := gl53 = Import["gl53.m.gz"];
ansatz53term[term_] /; MemberQ[{23,5}, term] := ansatz53term[term] = Plus@@MapThread[
	graphToTerms[#2, #1, Function[j, cc[term, #3, j]]]&,
	{Import["ansatz53term" <> ToString[term] <> "-labels.m.gz"], gl53, Range[Length[gl53]]}
];


(* ::Section::Closed:: *)
(*Gram Relations*)


(* n=5, l=2: *)
ClearAll[gram52termsol, gram52term];
gram52termsol[term_] /; MemberQ[{23,5}, term] := gram52termsol[term] = Import["gram52term" <> ToString[term] <> "sol.m.gz"] /. cc[a__] :> cc[term, a];
gram52term[term_] /; MemberQ[{23,5}, term] := gram52term[term] = ansatz52term[term] // Table[Block[{cc}, sol /. Rule -> Set; #], {sol, gram52termsol[term]}]&;


(* n=6, l=2: *)
ClearAll[gram62termsol, gram62term];
gram62termsol[term_] /; MemberQ[{222,24,33,6}, term] := gram62termsol[term] = Import["gram62term" <> ToString[term] <> "sol.m.gz"] /. cc[a__] :> cc[term, a];
gram62term[term_] /; MemberQ[{222,24,33,6}, term] := gram62term[term] = ansatz62term[term] // Table[Block[{cc}, sol /. Rule -> Set; #], {sol, gram62termsol[term]}]&;


(* n=7, l=2: *)
ClearAll[gram72termsol, gram72term];
gram72termsol[term_] /; MemberQ[{223,25,34,7}, term] := gram72termsol[term] = Import["gram72term" <> ToString[term] <> "sol.m.gz"] /. cc[a__] :> cc[term, a];
gram72term[term_] /; MemberQ[{223,25,34,7}, term] := gram72term[term] = ansatz72term[term] // Table[Block[{cc}, sol /. Rule -> Set; #], {sol, gram72termsol[term]}]&;


(* n=5, l=3: *)
ClearAll[gram53termsol, gram53term];
gram53termsol[term_] /; MemberQ[{23,5}, term] := gram53termsol[term] = Import["gram53term" <> ToString[term] <> "sol.m.gz"] /. cc[a__] :> cc[term, a] // Flatten[#,1]& // Union;
gram53term[term_] /; MemberQ[{23,5}, term] := gram53term[term] = ansatz53term[term] // Table[Block[{cc}, sol /. Rule -> Set; #], {sol, gram53termsol[term]}]&;


(* ::Section:: *)
(*Tests*)


(* Verify 5-point 2-loop Gram relations: *)
gram52term[23] // randevalsymm[5,2] // Apply[Plus]
gram52term[5] // randevalsymm[5,2] // Apply[Plus]


(* Verify 6-point 2-loop Gram relations: *)
gram62term[222] // randevalsymm[6,2] // Apply[Plus] // Tally
gram62term[24] // randevalsymm[6,2] // Apply[Plus] // Tally
gram62term[33] // randevalsymm[6,2] // Apply[Plus] // Tally
gram62term[6] // randevalsymm[6,2] // Apply[Plus] // Tally


(* Verify 7-point 2-loop Gram relations: *)
tmp = ansatz72term[223] // randevalsymm[7,2] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram72termsol[223]}] // Tally
tmp = ansatz72term[25] // randevalsymm[7,2] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram72termsol[25]}] // Tally
tmp = ansatz72term[34] // randevalsymm[7,2] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram72termsol[34]}] // Tally
tmp = ansatz72term[7] // randevalsymm[7,2] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram72termsol[7]}] // Tally


(* Verify 5-point 3-loop Gram relations: *)
tmp = ansatz53term[23] // randevalsymm[5,3] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram53termsol[23]}] // Tally
tmp = ansatz53term[5] // randevalsymm[5,3] // Apply[Plus];
Table[Block[{cc}, sol /. Rule -> Set; tmp], {sol, gram53termsol[5]}] // Tally


(* Find numbers of independent 6-point 2-loop Gram relations: *)
vars[222] = List@@ansatz62term[222] // #/(# /. _cc -> 1)&;
gram62mat[222] = Table[Block[{cc}, sol /. Rule -> Set; vars[222]], {sol, gram62termsol[222]}];
gram62mat[222] // MatrixRank
vars[24] = List@@ansatz62term[24] // #/(# /. _cc -> 1)&;
gram62mat[24] = Table[Block[{cc}, sol /. Rule -> Set; vars[24]], {sol, gram62termsol[24]}];
gram62mat[24] // MatrixRank
vars[33] = List@@ansatz62term[33] // #/(# /. _cc -> 1)&;
gram62mat[34] = Table[Block[{cc}, sol /. Rule -> Set; vars[33]], {sol, gram62termsol[33]}];
gram62mat[34] // MatrixRank
vars[6] = List@@ansatz62term[6] // #/(# /. _cc -> 1)&;
gram62mat[6] = Table[Block[{cc}, sol /. Rule -> Set; vars[6]], {sol, gram62termsol[6]}];
gram62mat[6] // MatrixRank


(* Find numbers of independent 7-point 2-loop Gram relations: *)
vars[223] = List@@ansatz72term[223] // #/(# /. _cc -> 1)&;
gram72mat[223] = Table[Block[{cc}, sol /. Rule -> Set; vars[223]], {sol, gram72termsol[223]}];
gram72mat[223] // MatrixRank
vars[25] = List@@ansatz72term[25] // #/(# /. _cc -> 1)&;
gram72mat[25] = Table[Block[{cc}, sol /. Rule -> Set; vars[25]], {sol, gram72termsol[25]}];
gram72mat[25] // MatrixRank
vars[34] = List@@ansatz72term[34] // #/(# /. _cc -> 1)&;
gram72mat[34] = Table[Block[{cc}, sol /. Rule -> Set; vars[34]], {sol, gram72termsol[34]}];
gram72mat[34] // MatrixRank
vars[7] = List@@ansatz72term[7] // #/(# /. _cc -> 1)&;
gram72mat[7] = Table[Block[{cc}, sol /. Rule -> Set; vars[7]], {sol, gram72termsol[7]}];
gram72mat[7] // MatrixRank


(* Find numbers of independent 5-point 3-loop Gram relations: *)
vars[23] = List@@ansatz53term[23] // #/(# /. _cc -> 1)&;
gram53mat[23] = Table[Block[{cc}, sol /. Rule -> Set; vars[23]], {sol, gram53termsol[23]}];
gram53mat[23] // MatrixRank
vars[5] = List@@ansatz53term[5] // #/(# /. _cc -> 1)&;
gram53mat[5] = Table[Block[{cc}, sol /. Rule -> Set; vars[5]], {sol, gram53termsol[5]}];
gram53mat[5] // MatrixRank





==> anc/ansatzAndGram/gl52.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7]}]}


==> anc/ansatzAndGram/gl53.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[1, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[1, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 5], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 3], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[7, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[6, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[3, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[5, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 6], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[1, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 5], UndirectedEdge[1, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[1, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[1, 4], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[6, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[5, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[7, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[5, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[6, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[2, 3], 
   UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[1, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[1, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[1, 4], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[2, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[1, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 3], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[1, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[2, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[2, 4], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 3], UndirectedEdge[1, 3], 
   UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[2, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[1, 5], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[6, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[2, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 3], UndirectedEdge[1, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[3, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[2, 4], UndirectedEdge[3, 4], UndirectedEdge[1, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[3, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[6, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 4], UndirectedEdge[1, 4], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[3, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[4, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[2, 5], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 5], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[2, 3], 
   UndirectedEdge[4, 5], UndirectedEdge[1, 6], UndirectedEdge[1, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}]}


==> anc/ansatzAndGram/gl62.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[3, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[7, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[3, 5], UndirectedEdge[1, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[6, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[7, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[3, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[6, 7], 
   UndirectedEdge[5, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[3, 4], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[5, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[3, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[3, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[1, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[1, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[7, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[1, 2], UndirectedEdge[1, 2], 
   UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[3, 7], UndirectedEdge[3, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[5, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[7, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[7, 8]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
  {UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[7, 8]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {UndirectedEdge[2, 3], UndirectedEdge[2, 4], 
   UndirectedEdge[1, 5], UndirectedEdge[4, 5], UndirectedEdge[1, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[7, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[7, 8]}]}


==> anc/ansatzAndGram/gl72.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[1, 7], UndirectedEdge[6, 7], UndirectedEdge[2, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 3], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[7, 8], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[6, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[6, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[6, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[5, 9], UndirectedEdge[5, 9], UndirectedEdge[7, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[3, 4], UndirectedEdge[2, 5], 
   UndirectedEdge[1, 6], UndirectedEdge[4, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[2, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[2, 5], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[2, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[2, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[1, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[6, 7], UndirectedEdge[4, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[3, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[7, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[1, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[3, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[2, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[1, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[2, 9], UndirectedEdge[2, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[6, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[4, 7], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[6, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 9], UndirectedEdge[6, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 4], UndirectedEdge[3, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[2, 6], UndirectedEdge[2, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 9], UndirectedEdge[5, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[2, 7], UndirectedEdge[3, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[4, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[3, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 5], UndirectedEdge[3, 6], UndirectedEdge[4, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[5, 7], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[6, 7], UndirectedEdge[5, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[5, 9], UndirectedEdge[6, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[3, 9], UndirectedEdge[5, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[2, 9], UndirectedEdge[2, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[2, 3], 
   UndirectedEdge[2, 3], UndirectedEdge[4, 5], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[6, 9], UndirectedEdge[7, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[3, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[6, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8], UndirectedEdge[3, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9], UndirectedEdge[5, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[2, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8], UndirectedEdge[5, 9], UndirectedEdge[6, 9], 
   UndirectedEdge[7, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9], UndirectedEdge[5, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 5], 
   UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[4, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[3, 7], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[3, 4], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[6, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 5], UndirectedEdge[4, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[1, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 5], 
   UndirectedEdge[4, 5], UndirectedEdge[2, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[4, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 5], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[4, 6], UndirectedEdge[1, 7], UndirectedEdge[2, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[1, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[6, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[3, 5], UndirectedEdge[2, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[2, 7], UndirectedEdge[4, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[2, 4], UndirectedEdge[3, 4], 
   UndirectedEdge[1, 6], UndirectedEdge[5, 6], UndirectedEdge[1, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[8, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 5], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[2, 7], 
   UndirectedEdge[3, 7], UndirectedEdge[1, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[6, 8], UndirectedEdge[5, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[3, 4], 
   UndirectedEdge[3, 4], UndirectedEdge[5, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[7, 8], UndirectedEdge[7, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[2, 3], 
   UndirectedEdge[4, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[2, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[3, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[2, 6], 
   UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[2, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[4, 6], UndirectedEdge[5, 6], UndirectedEdge[3, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[2, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[4, 5], UndirectedEdge[3, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 5], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[5, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[1, 4], UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[6, 7], UndirectedEdge[5, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[4, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 6], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[5, 7], UndirectedEdge[2, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[4, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[6, 7], UndirectedEdge[3, 8], 
   UndirectedEdge[4, 8], UndirectedEdge[5, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[6, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[1, 8], UndirectedEdge[2, 8], 
   UndirectedEdge[6, 8], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9], UndirectedEdge[5, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[2, 9], UndirectedEdge[3, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[3, 4], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[2, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[1, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[6, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[2, 3], UndirectedEdge[4, 6], UndirectedEdge[5, 6], 
   UndirectedEdge[4, 7], UndirectedEdge[5, 7], UndirectedEdge[2, 8], 
   UndirectedEdge[3, 8], UndirectedEdge[1, 9], UndirectedEdge[1, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[3, 5], UndirectedEdge[4, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[2, 8], UndirectedEdge[3, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[4, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[6, 8], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 6], UndirectedEdge[4, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[5, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 5], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[6, 8], 
   UndirectedEdge[7, 8], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[5, 6], 
   UndirectedEdge[5, 7], UndirectedEdge[6, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[2, 8], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[1, 9], UndirectedEdge[2, 9], UndirectedEdge[3, 9], 
   UndirectedEdge[4, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[3, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[3, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[4, 8], UndirectedEdge[4, 8], UndirectedEdge[5, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[3, 9], UndirectedEdge[6, 9], 
   UndirectedEdge[8, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[1, 2], UndirectedEdge[1, 2], UndirectedEdge[4, 6], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[5, 7], 
   UndirectedEdge[3, 8], UndirectedEdge[3, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9], UndirectedEdge[8, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[2, 3], 
   UndirectedEdge[5, 6], UndirectedEdge[4, 7], UndirectedEdge[1, 8], 
   UndirectedEdge[1, 8], UndirectedEdge[6, 8], UndirectedEdge[7, 8], 
   UndirectedEdge[2, 9], UndirectedEdge[3, 9], UndirectedEdge[4, 9], 
   UndirectedEdge[5, 9]}], Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {UndirectedEdge[3, 4], UndirectedEdge[5, 7], UndirectedEdge[6, 7], 
   UndirectedEdge[1, 8], UndirectedEdge[2, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[5, 8], UndirectedEdge[1, 9], UndirectedEdge[2, 9], 
   UndirectedEdge[3, 9], UndirectedEdge[6, 9]}], 
 Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {UndirectedEdge[1, 2], 
   UndirectedEdge[1, 2], UndirectedEdge[5, 6], UndirectedEdge[5, 7], 
   UndirectedEdge[6, 7], UndirectedEdge[3, 8], UndirectedEdge[4, 8], 
   UndirectedEdge[3, 9], UndirectedEdge[4, 9], UndirectedEdge[8, 9], 
   UndirectedEdge[8, 9]}]}


==> anc/ansatzAndGram/gram52term23sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> -2, cc[1, 2] -> -2, cc[1, 3] -> -2, cc[1, 4] -> -2, 
  cc[1, 5] -> -2, cc[1, 6] -> -2, cc[2, 1] -> 2, cc[2, 2] -> 2, 
  cc[2, 3] -> 2, cc[2, 4] -> 2, cc[2, 5] -> 2, cc[3, 1] -> 4, cc[3, 2] -> 4, 
  cc[3, 3] -> 4, cc[3, 4] -> 4, cc[3, 5] -> 4, cc[4, 1] -> 4, cc[4, 2] -> 4, 
  cc[4, 3] -> 4, cc[5, 1] -> -1, cc[5, 2] -> -1, cc[5, 3] -> -1, 
  cc[6, 1] -> -2, cc[6, 2] -> -2, cc[6, 3] -> -2, cc[7, 1] -> -2, 
  cc[7, 2] -> -2, cc[7, 3] -> -2, cc[7, 4] -> -2, cc[7, 5] -> -2, 
  cc[7, 6] -> -2, cc[8, 1] -> -2, cc[8, 2] -> -2, cc[8, 3] -> -2, 
  cc[8, 4] -> -2, cc[8, 5] -> -2, cc[8, 6] -> -2, cc[9, 1] -> 2, 
  cc[9, 2] -> 2, cc[9, 3] -> 2, cc[10, 1] -> 2, cc[10, 2] -> 2, 
  cc[10, 3] -> 2, cc[11, 1] -> 2, cc[11, 2] -> 2, cc[11, 3] -> 2, 
  cc[11, 4] -> 2, cc[11, 5] -> 2, cc[11, 6] -> 2, cc[12, 1] -> -2, 
  cc[12, 2] -> -2, cc[12, 3] -> -2, cc[12, 4] -> -2, cc[12, 5] -> -2, 
  cc[13, 1] -> 1, cc[13, 2] -> 1, cc[14, 1] -> 2, cc[14, 2] -> 2, 
  cc[14, 3] -> 2, cc[14, 4] -> 2, cc[14, 5] -> 2, cc[15, 1] -> -1, 
  cc[15, 2] -> -1, cc[15, 3] -> -1, cc[__] -> 0}}


==> anc/ansatzAndGram/gram52term5sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> 2, cc[1, 2] -> 2, cc[1, 3] -> 2, cc[1, 4] -> 2, cc[1, 5] -> 2, 
  cc[1, 6] -> 2, cc[1, 7] -> 2, cc[1, 8] -> 2, cc[2, 1] -> -2, 
  cc[2, 2] -> -2, cc[2, 3] -> -2, cc[2, 4] -> -2, cc[3, 1] -> -4, 
  cc[3, 2] -> -4, cc[3, 3] -> -4, cc[3, 4] -> -4, cc[4, 1] -> -4, 
  cc[4, 2] -> -4, cc[5, 1] -> 1, cc[5, 2] -> 1, cc[5, 3] -> 1, cc[6, 1] -> 2, 
  cc[6, 2] -> 2, cc[7, 1] -> 2, cc[7, 2] -> 2, cc[7, 3] -> 2, cc[7, 4] -> 2, 
  cc[7, 5] -> 2, cc[7, 6] -> 2, cc[7, 7] -> 2, cc[7, 8] -> 2, cc[8, 1] -> 2, 
  cc[8, 2] -> 2, cc[8, 3] -> 2, cc[8, 4] -> 2, cc[8, 5] -> 2, cc[8, 6] -> 2, 
  cc[8, 7] -> 2, cc[8, 8] -> 2, cc[9, 1] -> -2, cc[9, 2] -> -2, 
  cc[10, 1] -> -2, cc[10, 2] -> -2, cc[10, 3] -> -2, cc[11, 1] -> -2, 
  cc[11, 2] -> -2, cc[11, 3] -> -2, cc[11, 4] -> -2, cc[11, 5] -> -2, 
  cc[11, 6] -> -2, cc[11, 7] -> -2, cc[11, 8] -> -2, cc[12, 1] -> 2, 
  cc[12, 2] -> 2, cc[12, 3] -> 2, cc[12, 4] -> 2, cc[13, 1] -> -1, 
  cc[13, 2] -> -1, cc[13, 3] -> -1, cc[13, 4] -> -1, cc[14, 1] -> -2, 
  cc[14, 2] -> -2, cc[14, 3] -> -2, cc[14, 4] -> -2, cc[15, 1] -> 1, 
  cc[15, 2] -> 1, cc[__] -> 0}}


==> anc/ansatzAndGram/gram62term222sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> -2, cc[1, 2] -> -2, cc[1, 3] -> -2, cc[1, 4] -> -2, 
  cc[1, 5] -> -2, cc[1, 6] -> -2, cc[1, 7] -> -2, cc[5, 1] -> 2, 
  cc[5, 2] -> 2, cc[5, 3] -> 2, cc[5, 4] -> 2, cc[7, 1] -> 2, cc[7, 2] -> 2, 
  cc[7, 3] -> 2, cc[7, 4] -> 2, cc[7, 5] -> 2, cc[7, 6] -> 2, cc[7, 7] -> 2, 
  cc[7, 8] -> 2, cc[7, 9] -> 2, cc[7, 10] -> 2, cc[7, 11] -> 2, 
  cc[9, 1] -> -1, cc[9, 2] -> -1, cc[9, 3] -> -1, cc[10, 1] -> -4, 
  cc[10, 2] -> -4, cc[10, 3] -> -4, cc[22, 1] -> 2, cc[22, 2] -> 2, 
  cc[22, 3] -> 2, cc[22, 4] -> 2, cc[31, 1] -> -2, cc[31, 2] -> -2, 
  cc[31, 3] -> -2, cc[34, 1] -> 4, cc[34, 2] -> 4, cc[35, 1] -> 2, 
  cc[35, 2] -> 2, cc[35, 3] -> 2, cc[38, 1] -> -4, cc[38, 2] -> -4, 
  cc[38, 3] -> -4, cc[38, 4] -> -4, cc[41, 1] -> -2, cc[41, 2] -> -2, 
  cc[41, 3] -> -2, cc[41, 4] -> -2, cc[41, 5] -> -2, cc[__] -> 0}, 
 {cc[1, 1] -> 1, cc[1, 2] -> 1, cc[1, 3] -> 1, cc[1, 4] -> 1, cc[1, 5] -> 1, 
  cc[1, 6] -> 1, cc[1, 7] -> 1, cc[2, 1] -> -2, cc[2, 2] -> -2, 
  cc[2, 3] -> -2, cc[2, 4] -> -2, cc[2, 5] -> -2, cc[2, 6] -> -2, 
  cc[2, 7] -> -2, cc[2, 8] -> -2, cc[6, 1] -> 2, cc[6, 2] -> 2, 
  cc[6, 3] -> 2, cc[6, 4] -> 2, cc[7, 1] -> -1, cc[7, 2] -> -1, 
  cc[7, 3] -> -1, cc[7, 4] -> -1, cc[7, 5] -> -1, cc[7, 6] -> -1, 
  cc[7, 7] -> -1, cc[7, 8] -> -1, cc[7, 9] -> -1, cc[7, 10] -> -1, 
  cc[7, 11] -> -1, cc[10, 1] -> 2, cc[10, 2] -> 2, cc[10, 3] -> 2, 
  cc[13, 1] -> -2, cc[13, 2] -> -2, cc[13, 3] -> -2, cc[13, 4] -> -2, 
  cc[13, 5] -> -2, cc[13, 6] -> -2, cc[13, 7] -> -2, cc[13, 8] -> -2, 
  cc[13, 9] -> -2, cc[13, 10] -> -2, cc[13, 11] -> -2, cc[14, 1] -> -4, 
  cc[14, 2] -> -4, cc[14, 3] -> -4, cc[15, 1] -> 4, cc[15, 2] -> 4, 
  cc[15, 3] -> 4, cc[15, 4] -> 4, cc[15, 5] -> 4, cc[18, 1] -> -1, 
  cc[18, 2] -> -1, cc[18, 3] -> -1, cc[18, 4] -> -1, cc[20, 1] -> 2, 
  cc[20, 2] -> 2, cc[20, 3] -> 2, cc[20, 4] -> 2, cc[20, 5] -> 2, 
  cc[20, 6] -> 2, cc[20, 7] -> 2, cc[20, 8] -> 2, cc[20, 9] -> 2, 
  cc[21, 1] -> 2, cc[21, 2] -> 2, cc[21, 3] -> 2, cc[21, 4] -> 2, 
  cc[21, 5] -> 2, cc[21, 6] -> 2, cc[22, 1] -> -1, cc[22, 2] -> -1, 
  cc[22, 3] -> -1, cc[22, 4] -> -1, cc[24, 1] -> 2, cc[24, 2] -> 2, 
  cc[24, 3] -> 2, cc[24, 4] -> 2, cc[24, 5] -> 2, cc[24, 6] -> 2, 
  cc[25, 1] -> 1, cc[25, 2] -> 1, cc[25, 3] -> 1, cc[25, 4] -> 1, 
  cc[28, 1] -> -4, cc[28, 2] -> -4, cc[28, 3] -> -4, cc[28, 4] -> -4, 
  cc[31, 1] -> 1, cc[31, 2] -> 1, cc[31, 3] -> 1, cc[32, 1] -> 4, 
  cc[32, 2] -> 4, cc[32, 3] -> 4, cc[33, 1] -> -2, cc[33, 2] -> -2, 
  cc[33, 3] -> -2, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 6] -> -2, 
  cc[33, 7] -> -2, cc[33, 8] -> -2, cc[33, 9] -> -2, cc[35, 1] -> -1, 
  cc[35, 2] -> -1, cc[35, 3] -> -1, cc[36, 1] -> -2, cc[36, 2] -> -2, 
  cc[36, 3] -> -2, cc[36, 4] -> -2, cc[36, 5] -> -2, cc[36, 6] -> -2, 
  cc[38, 1] -> 2, cc[38, 2] -> 2, cc[38, 3] -> 2, cc[38, 4] -> 2, 
  cc[39, 1] -> -2, cc[39, 2] -> -2, cc[39, 3] -> -2, cc[39, 4] -> -2, 
  cc[40, 1] -> 4, cc[40, 2] -> 4, cc[40, 3] -> 4, cc[40, 4] -> 4, 
  cc[40, 5] -> 4, cc[40, 6] -> 4, cc[40, 7] -> 4, cc[__] -> 0}, 
 {cc[3, 1] -> 6, cc[3, 2] -> 6, cc[4, 1] -> 4, cc[4, 2] -> 4, cc[4, 3] -> 4, 
  cc[4, 4] -> 4, cc[4, 5] -> 4, cc[4, 6] -> 4, cc[6, 1] -> 4, cc[6, 2] -> 4, 
  cc[6, 3] -> 4, cc[6, 4] -> 4, cc[16, 1] -> 2, cc[16, 2] -> 2, 
  cc[16, 3] -> 2, cc[16, 4] -> 2, cc[16, 5] -> 2, cc[16, 6] -> 2, 
  cc[16, 7] -> 2, cc[16, 8] -> 2, cc[16, 9] -> 2, cc[18, 1] -> -2, 
  cc[18, 2] -> -2, cc[18, 3] -> -2, cc[18, 4] -> -2, cc[23, 1] -> -4, 
  cc[23, 2] -> -4, cc[23, 3] -> -4, cc[23, 4] -> -4, cc[23, 5] -> -4, 
  cc[23, 6] -> -4, cc[23, 7] -> -4, cc[24, 1] -> 2, cc[24, 2] -> 2, 
  cc[24, 3] -> 2, cc[24, 4] -> 2, cc[24, 5] -> 2, cc[24, 6] -> 2, 
  cc[26, 1] -> -2, cc[26, 2] -> -2, cc[26, 3] -> -2, cc[26, 4] -> -2, 
  cc[26, 5] -> -2, cc[26, 6] -> -2, cc[29, 1] -> 4, cc[29, 2] -> 4, 
  cc[29, 3] -> 4, cc[29, 4] -> 4, cc[29, 5] -> 4, cc[30, 1] -> -2, 
  cc[30, 2] -> -2, cc[30, 3] -> -2, cc[31, 1] -> 1, cc[31, 2] -> 1, 
  cc[31, 3] -> 1, cc[32, 1] -> 4, cc[32, 2] -> 4, cc[32, 3] -> 4, 
  cc[33, 1] -> -2, cc[33, 2] -> -2, cc[33, 3] -> -2, cc[33, 4] -> -2, 
  cc[33, 5] -> -2, cc[33, 6] -> -2, cc[33, 7] -> -2, cc[33, 8] -> -2, 
  cc[33, 9] -> -2, cc[35, 1] -> -1, cc[35, 2] -> -1, cc[35, 3] -> -1, 
  cc[37, 1] -> -2, cc[37, 2] -> -2, cc[37, 3] -> -2, cc[37, 4] -> -2, 
  cc[37, 5] -> -2, cc[37, 6] -> -2, cc[37, 7] -> -2, cc[37, 8] -> -2, 
  cc[37, 9] -> -2, cc[__] -> 0}, {cc[1, 1] -> -6, cc[1, 2] -> -4, 
  cc[1, 3] -> -8, cc[1, 4] -> -2, cc[1, 6] -> -2, cc[2, 2] -> 2, 
  cc[2, 5] -> 4, cc[2, 8] -> 4, cc[5, 1] -> 2, cc[5, 2] -> 4, cc[5, 4] -> 1, 
  cc[6, 2] -> -4, cc[6, 4] -> -2, cc[7, 1] -> 2, cc[7, 2] -> 4, 
  cc[7, 5] -> 4, cc[7, 8] -> 2, cc[7, 9] -> 2, cc[7, 10] -> 2, 
  cc[7, 11] -> 6, cc[9, 1] -> -3, cc[9, 2] -> -1, cc[10, 1] -> -4, 
  cc[10, 3] -> -8, cc[13, 1] -> 4, cc[13, 2] -> 6, cc[13, 3] -> 2, 
  cc[13, 4] -> 2, cc[13, 5] -> 2, cc[13, 7] -> 2, cc[13, 9] -> 2, 
  cc[14, 1] -> 4, cc[14, 2] -> 8, cc[15, 2] -> -4, cc[15, 5] -> -8, 
  cc[18, 1] -> 4, cc[18, 2] -> 2, cc[20, 2] -> -4, cc[20, 3] -> -2, 
  cc[20, 6] -> -4, cc[20, 7] -> -2, cc[20, 9] -> -2, cc[21, 1] -> -4, 
  cc[21, 2] -> -4, cc[21, 3] -> -8, cc[21, 6] -> -2, cc[22, 1] -> 10, 
  cc[22, 2] -> 4, cc[22, 3] -> 2, cc[24, 1] -> -6, cc[24, 2] -> -4, 
  cc[24, 3] -> -2, cc[25, 1] -> -4, cc[25, 2] -> -2, cc[28, 1] -> 16, 
  cc[28, 2] -> 8, cc[28, 3] -> 4, cc[31, 1] -> -2, cc[31, 3] -> -4, 
  cc[32, 1] -> -4, cc[32, 2] -> -8, cc[33, 2] -> 4, cc[33, 3] -> 2, 
  cc[33, 6] -> 4, cc[33, 7] -> 2, cc[33, 9] -> 2, cc[34, 1] -> 4, 
  cc[35, 1] -> 6, cc[35, 2] -> 2, cc[36, 1] -> 6, cc[36, 2] -> 4, 
  cc[36, 3] -> 2, cc[38, 1] -> -4, cc[38, 2] -> -12, cc[38, 4] -> -4, 
  cc[39, 2] -> 4, cc[39, 4] -> 2, cc[40, 1] -> -8, cc[40, 2] -> -4, 
  cc[40, 3] -> -12, cc[40, 4] -> -4, cc[40, 6] -> -4, cc[41, 3] -> -2, 
  cc[41, 4] -> -1, cc[41, 5] -> -3, cc[__] -> 0}, 
 {cc[1, 1] -> 1, cc[1, 7] -> 1, cc[2, 1] -> -4, cc[2, 2] -> -2, 
  cc[2, 3] -> 2, cc[2, 4] -> 1, cc[2, 5] -> 1, cc[3, 1] -> -2, 
  cc[4, 1] -> -1, cc[4, 2] -> -2, cc[4, 3] -> -2, cc[4, 4] -> -1, 
  cc[4, 6] -> 2, cc[6, 1] -> -2, cc[6, 2] -> -2, cc[7, 1] -> -1, 
  cc[7, 2] -> -1, cc[7, 3] -> -1, cc[8, 1] -> -2, cc[8, 2] -> 2, 
  cc[8, 4] -> -1, cc[8, 5] -> 1, cc[8, 7] -> -1, cc[10, 1] -> 2, 
  cc[11, 1] -> -2, cc[11, 2] -> 1, cc[11, 4] -> 3, cc[11, 5] -> -6, 
  cc[12, 1] -> 4, cc[12, 2] -> -2, cc[12, 3] -> 1, cc[12, 4] -> -3, 
  cc[12, 5] -> 6, cc[13, 1] -> -4, cc[13, 2] -> -2, cc[13, 3] -> -2, 
  cc[13, 4] -> 2, cc[13, 5] -> 1, cc[13, 6] -> 1, cc[13, 10] -> -2, 
  cc[13, 11] -> -2, cc[14, 1] -> -2, cc[15, 3] -> 2, cc[15, 4] -> 1, 
  cc[15, 5] -> 1, cc[16, 1] -> -2, cc[16, 2] -> -2, cc[16, 3] -> -2, 
  cc[16, 5] -> 1, cc[16, 6] -> 1, cc[16, 7] -> -1, cc[16, 8] -> -1, 
  cc[17, 1] -> 1, cc[17, 3] -> 3, cc[17, 4] -> -2, cc[17, 5] -> -3, 
  cc[17, 8] -> 2, cc[17, 9] -> -1, cc[18, 1] -> 1, cc[18, 3] -> 1, 
  cc[19, 1] -> 2, cc[19, 2] -> 1, cc[19, 3] -> 1, cc[19, 4] -> -2, 
  cc[19, 5] -> -1, cc[19, 6] -> -1, cc[19, 10] -> 1, cc[19, 11] -> 1, 
  cc[20, 1] -> 1, cc[20, 2] -> 1, cc[20, 3] -> 1, cc[21, 2] -> -2, 
  cc[21, 3] -> 4, cc[21, 5] -> -1, cc[21, 6] -> 2, cc[22, 1] -> -1, 
  cc[22, 3] -> -1, cc[23, 2] -> 2, cc[23, 3] -> 2, cc[23, 4] -> 2, 
  cc[23, 5] -> 1, cc[23, 6] -> 1, cc[23, 7] -> -2, cc[24, 1] -> -1, 
  cc[24, 2] -> 2, cc[24, 4] -> 2, cc[24, 6] -> -1, cc[25, 1] -> 1, 
  cc[25, 3] -> 1, cc[26, 1] -> 2, cc[26, 4] -> 1, cc[26, 5] -> -1, 
  cc[26, 6] -> 2, cc[27, 1] -> -2, cc[27, 2] -> -3, cc[27, 3] -> 1, 
  cc[27, 4] -> 3, cc[27, 8] -> -1, cc[27, 9] -> 2, cc[28, 2] -> -2, 
  cc[28, 4] -> -1, cc[29, 2] -> -2, cc[29, 3] -> 2, cc[29, 4] -> -1, 
  cc[29, 5] -> -2, cc[30, 1] -> -2, cc[30, 2] -> 2, cc[32, 1] -> -2, 
  cc[32, 2] -> 4, cc[33, 1] -> 1, cc[33, 2] -> 1, cc[33, 3] -> 1, 
  cc[33, 4] -> -2, cc[33, 7] -> -2, cc[36, 1] -> -1, cc[36, 6] -> -1, 
  cc[37, 1] -> 1, cc[37, 2] -> 2, cc[37, 3] -> -1, cc[37, 4] -> -1, 
  cc[37, 5] -> 1, cc[37, 6] -> 2, cc[37, 7] -> -4, cc[37, 8] -> 2, 
  cc[38, 1] -> 2, cc[38, 2] -> 2, cc[39, 1] -> -2, cc[39, 2] -> -2, 
  cc[40, 4] -> 2, cc[40, 5] -> 1, cc[40, 6] -> 1, cc[__] -> 0}, 
 {cc[1, 1] -> 4, cc[1, 2] -> 6, cc[1, 3] -> 2, cc[1, 4] -> 8, cc[1, 5] -> 10, 
  cc[1, 6] -> 8, cc[1, 7] -> 10, cc[2, 1] -> -8, cc[2, 2] -> -6, 
  cc[2, 3] -> -8, cc[2, 4] -> -8, cc[2, 5] -> -4, cc[2, 6] -> -8, 
  cc[2, 7] -> -8, cc[2, 8] -> -4, cc[5, 1] -> -4, cc[5, 2] -> -2, 
  cc[5, 3] -> -6, cc[5, 4] -> -5, cc[6, 1] -> 8, cc[6, 2] -> 4, 
  cc[6, 3] -> 8, cc[6, 4] -> 6, cc[7, 1] -> -8, cc[7, 2] -> -6, 
  cc[7, 3] -> -10, cc[7, 4] -> -10, cc[7, 5] -> -6, cc[7, 6] -> -10, 
  cc[7, 7] -> -10, cc[7, 8] -> -8, cc[7, 9] -> -8, cc[7, 10] -> -8, 
  cc[7, 11] -> -4, cc[9, 2] -> 2, cc[9, 3] -> 3, cc[10, 1] -> 16, 
  cc[10, 2] -> 20, cc[10, 3] -> 12, cc[13, 1] -> -4, cc[13, 2] -> -2, 
  cc[13, 3] -> -6, cc[13, 4] -> -6, cc[13, 5] -> -6, cc[13, 6] -> -8, 
  cc[13, 7] -> -6, cc[13, 8] -> -8, cc[13, 9] -> -6, cc[13, 10] -> -8, 
  cc[13, 11] -> -8, cc[14, 1] -> -12, cc[14, 2] -> -8, cc[14, 3] -> -16, 
  cc[15, 1] -> 16, cc[15, 2] -> 12, cc[15, 3] -> 16, cc[15, 4] -> 16, 
  cc[15, 5] -> 8, cc[18, 2] -> -2, cc[18, 3] -> -4, cc[18, 4] -> -4, 
  cc[20, 1] -> 8, cc[20, 2] -> 4, cc[20, 3] -> 6, cc[20, 4] -> 8, 
  cc[20, 5] -> 8, cc[20, 6] -> 4, cc[20, 7] -> 6, cc[20, 8] -> 8, 
  cc[20, 9] -> 6, cc[21, 1] -> 4, cc[21, 2] -> 4, cc[21, 4] -> 8, 
  cc[21, 5] -> 8, cc[21, 6] -> 6, cc[22, 2] -> -6, cc[22, 3] -> -8, 
  cc[22, 4] -> -10, cc[24, 1] -> 2, cc[24, 2] -> 4, cc[24, 3] -> 6, 
  cc[24, 4] -> 8, cc[24, 5] -> 8, cc[24, 6] -> 8, cc[25, 2] -> 2, 
  cc[25, 3] -> 4, cc[25, 4] -> 4, cc[28, 2] -> -8, cc[28, 3] -> -12, 
  cc[28, 4] -> -16, cc[31, 1] -> 8, cc[31, 2] -> 10, cc[31, 3] -> 6, 
  cc[32, 1] -> 12, cc[32, 2] -> 8, cc[32, 3] -> 16, cc[33, 1] -> -8, 
  cc[33, 2] -> -4, cc[33, 3] -> -6, cc[33, 4] -> -8, cc[33, 5] -> -8, 
  cc[33, 6] -> -4, cc[33, 7] -> -6, cc[33, 8] -> -8, cc[33, 9] -> -6, 
  cc[34, 1] -> -8, cc[34, 2] -> -12, cc[35, 1] -> -4, cc[35, 2] -> -8, 
  cc[35, 3] -> -10, cc[36, 1] -> -2, cc[36, 2] -> -4, cc[36, 3] -> -6, 
  cc[36, 4] -> -8, cc[36, 5] -> -8, cc[36, 6] -> -8, cc[38, 1] -> 16, 
  cc[38, 2] -> 8, cc[38, 3] -> 20, cc[38, 4] -> 16, cc[39, 1] -> -8, 
  cc[39, 2] -> -4, cc[39, 3] -> -8, cc[39, 4] -> -6, cc[40, 1] -> 8, 
  cc[40, 2] -> 12, cc[40, 3] -> 4, cc[40, 4] -> 12, cc[40, 5] -> 16, 
  cc[40, 6] -> 12, cc[40, 7] -> 16, cc[41, 1] -> 6, cc[41, 2] -> 6, 
  cc[41, 3] -> 4, cc[41, 4] -> 5, cc[41, 5] -> 3, cc[__] -> 0}, 
 {cc[1, 2] -> -1, cc[1, 3] -> -1, cc[1, 4] -> -1, cc[1, 5] -> -1, 
  cc[1, 6] -> -1, cc[2, 1] -> -2, cc[2, 3] -> 4, cc[2, 4] -> 3, 
  cc[2, 5] -> 3, cc[2, 6] -> 2, cc[2, 7] -> 2, cc[2, 8] -> 2, cc[3, 1] -> 4, 
  cc[3, 2] -> 6, cc[4, 1] -> 3, cc[4, 2] -> 2, cc[4, 3] -> 2, cc[4, 4] -> 3, 
  cc[4, 5] -> 4, cc[4, 6] -> 6, cc[6, 3] -> 2, cc[6, 4] -> 2, cc[7, 4] -> 1, 
  cc[7, 5] -> 1, cc[7, 6] -> 1, cc[7, 7] -> 1, cc[7, 8] -> 1, cc[7, 9] -> 1, 
  cc[7, 10] -> 1, cc[7, 11] -> 1, cc[8, 1] -> -2, cc[8, 2] -> 2, 
  cc[8, 4] -> -1, cc[8, 5] -> 1, cc[8, 7] -> -1, cc[10, 2] -> -2, 
  cc[10, 3] -> -2, cc[11, 1] -> -2, cc[11, 2] -> 1, cc[11, 4] -> 3, 
  cc[11, 5] -> -6, cc[12, 1] -> 4, cc[12, 2] -> -2, cc[12, 3] -> 1, 
  cc[12, 4] -> -3, cc[12, 5] -> 6, cc[13, 1] -> -2, cc[13, 4] -> 4, 
  cc[13, 5] -> 3, cc[13, 6] -> 3, cc[13, 7] -> 2, cc[13, 8] -> 2, 
  cc[13, 9] -> 2, cc[14, 1] -> 2, cc[14, 2] -> 4, cc[14, 3] -> 4, 
  cc[15, 1] -> -4, cc[15, 2] -> -4, cc[15, 3] -> -2, cc[15, 4] -> -3, 
  cc[15, 5] -> -3, cc[16, 4] -> 2, cc[16, 5] -> 3, cc[16, 6] -> 3, 
  cc[16, 7] -> 1, cc[16, 8] -> 1, cc[16, 9] -> 2, cc[17, 1] -> 1, 
  cc[17, 3] -> 3, cc[17, 4] -> -2, cc[17, 5] -> -3, cc[17, 8] -> 2, 
  cc[17, 9] -> -1, cc[18, 2] -> -1, cc[18, 4] -> -1, cc[19, 1] -> 2, 
  cc[19, 2] -> 1, cc[19, 3] -> 1, cc[19, 4] -> -2, cc[19, 5] -> -1, 
  cc[19, 6] -> -1, cc[19, 10] -> 1, cc[19, 11] -> 1, cc[20, 1] -> -1, 
  cc[20, 2] -> -1, cc[20, 3] -> -1, cc[20, 4] -> -2, cc[20, 5] -> -2, 
  cc[20, 6] -> -2, cc[20, 7] -> -2, cc[20, 8] -> -2, cc[20, 9] -> -2, 
  cc[21, 1] -> -2, cc[21, 2] -> -4, cc[21, 3] -> 2, cc[21, 4] -> -2, 
  cc[21, 5] -> -3, cc[22, 2] -> 1, cc[22, 4] -> 1, cc[23, 1] -> -4, 
  cc[23, 2] -> -2, cc[23, 3] -> -2, cc[23, 4] -> -2, cc[23, 5] -> -3, 
  cc[23, 6] -> -3, cc[23, 7] -> -6, cc[24, 1] -> -1, cc[24, 2] -> 2, 
  cc[24, 4] -> 2, cc[24, 6] -> -1, cc[25, 2] -> -1, cc[25, 4] -> -1, 
  cc[26, 2] -> -2, cc[26, 3] -> -2, cc[26, 4] -> -1, cc[26, 5] -> -3, 
  cc[27, 1] -> -2, cc[27, 2] -> -3, cc[27, 3] -> 1, cc[27, 4] -> 3, 
  cc[27, 8] -> -1, cc[27, 9] -> 2, cc[28, 1] -> 4, cc[28, 2] -> 2, 
  cc[28, 3] -> 4, cc[28, 4] -> 3, cc[29, 1] -> 4, cc[29, 2] -> 2, 
  cc[29, 3] -> 6, cc[29, 4] -> 3, cc[29, 5] -> 2, cc[30, 1] -> -4, 
  cc[30, 3] -> -2, cc[32, 1] -> -2, cc[32, 2] -> 4, cc[33, 1] -> 1, 
  cc[33, 2] -> 1, cc[33, 3] -> 1, cc[33, 4] -> -2, cc[33, 7] -> -2, 
  cc[36, 1] -> 1, cc[36, 2] -> 2, cc[36, 3] -> 2, cc[36, 4] -> 2, 
  cc[36, 5] -> 2, cc[36, 6] -> 1, cc[37, 1] -> -1, cc[37, 3] -> -3, 
  cc[37, 4] -> -3, cc[37, 5] -> -1, cc[37, 7] -> -6, cc[37, 9] -> -2, 
  cc[38, 3] -> -2, cc[38, 4] -> -2, cc[39, 3] -> 2, cc[39, 4] -> 2, 
  cc[40, 1] -> -4, cc[40, 2] -> -4, cc[40, 3] -> -4, cc[40, 4] -> -2, 
  cc[40, 5] -> -3, cc[40, 6] -> -3, cc[40, 7] -> -4, cc[__] -> 0}}


==> anc/ansatzAndGram/gram62term24sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> -2, cc[1, 2] -> -2, cc[1, 3] -> -2, cc[1, 4] -> -2, 
  cc[1, 5] -> -2, cc[1, 6] -> -2, cc[1, 7] -> -2, cc[1, 8] -> -2, 
  cc[1, 9] -> -2, cc[1, 10] -> -2, cc[1, 11] -> -2, cc[1, 12] -> -2, 
  cc[1, 13] -> -2, cc[1, 14] -> -2, cc[1, 15] -> -2, cc[1, 16] -> -2, 
  cc[1, 17] -> -2, cc[5, 1] -> 2, cc[5, 2] -> 2, cc[5, 3] -> 2, 
  cc[5, 4] -> 2, cc[5, 5] -> 2, cc[5, 6] -> 2, cc[5, 7] -> 2, cc[5, 8] -> 2, 
  cc[7, 1] -> 2, cc[7, 2] -> 2, cc[7, 3] -> 2, cc[7, 4] -> 2, cc[7, 5] -> 2, 
  cc[7, 6] -> 2, cc[7, 7] -> 2, cc[7, 8] -> 2, cc[7, 9] -> 2, cc[7, 10] -> 2, 
  cc[7, 11] -> 2, cc[7, 12] -> 2, cc[7, 13] -> 2, cc[7, 14] -> 2, 
  cc[7, 15] -> 2, cc[7, 16] -> 2, cc[7, 17] -> 2, cc[7, 18] -> 2, 
  cc[7, 19] -> 2, cc[7, 20] -> 2, cc[7, 21] -> 2, cc[7, 22] -> 2, 
  cc[7, 23] -> 2, cc[7, 24] -> 2, cc[7, 25] -> 2, cc[7, 26] -> 2, 
  cc[7, 27] -> 2, cc[9, 1] -> -1, cc[9, 2] -> -1, cc[9, 3] -> -1, 
  cc[9, 4] -> -1, cc[10, 1] -> -4, cc[10, 2] -> -4, cc[10, 3] -> -4, 
  cc[10, 4] -> -4, cc[10, 5] -> -4, cc[10, 6] -> -4, cc[10, 7] -> -4, 
  cc[10, 8] -> -4, cc[22, 1] -> 2, cc[22, 2] -> 2, cc[22, 3] -> 2, 
  cc[22, 4] -> 2, cc[22, 5] -> 2, cc[22, 6] -> 2, cc[22, 7] -> 2, 
  cc[22, 8] -> 2, cc[31, 1] -> -2, cc[31, 2] -> -2, cc[31, 3] -> -2, 
  cc[31, 4] -> -2, cc[31, 5] -> -2, cc[31, 6] -> -2, cc[31, 7] -> -2, 
  cc[34, 1] -> 4, cc[34, 2] -> 4, cc[34, 3] -> 4, cc[35, 1] -> 2, 
  cc[35, 2] -> 2, cc[35, 3] -> 2, cc[35, 4] -> 2, cc[35, 5] -> 2, 
  cc[35, 6] -> 2, cc[35, 7] -> 2, cc[35, 8] -> 2, cc[38, 1] -> -4, 
  cc[38, 2] -> -4, cc[38, 3] -> -4, cc[38, 4] -> -4, cc[38, 5] -> -4, 
  cc[38, 6] -> -4, cc[38, 7] -> -4, cc[38, 8] -> -4, cc[41, 1] -> -2, 
  cc[41, 2] -> -2, cc[41, 3] -> -2, cc[41, 4] -> -2, cc[41, 5] -> -2, 
  cc[41, 6] -> -2, cc[41, 7] -> -2, cc[41, 8] -> -2, cc[__] -> 0}, 
 {cc[1, 1] -> 2, cc[1, 2] -> 2, cc[1, 3] -> 2, cc[1, 4] -> 1, cc[1, 5] -> 1, 
  cc[1, 6] -> 1, cc[1, 7] -> 2, cc[1, 8] -> 2, cc[1, 9] -> 2, cc[1, 12] -> 1, 
  cc[1, 13] -> 1, cc[1, 14] -> 1, cc[1, 15] -> 1, cc[1, 16] -> 2, 
  cc[1, 17] -> 2, cc[2, 1] -> -2, cc[2, 2] -> -2, cc[2, 3] -> -2, 
  cc[2, 4] -> -2, cc[2, 5] -> -2, cc[2, 6] -> -2, cc[2, 7] -> -2, 
  cc[2, 8] -> -2, cc[2, 9] -> -3, cc[2, 10] -> -3, cc[2, 11] -> -3, 
  cc[2, 12] -> -3, cc[2, 13] -> -3, cc[2, 14] -> -3, cc[2, 15] -> -4, 
  cc[2, 16] -> -4, cc[2, 17] -> -4, cc[6, 3] -> 2, cc[6, 4] -> 2, 
  cc[6, 5] -> 4, cc[6, 6] -> 4, cc[6, 7] -> 4, cc[6, 8] -> 4, cc[7, 4] -> -1, 
  cc[7, 5] -> -1, cc[7, 6] -> -1, cc[7, 7] -> -1, cc[7, 8] -> -1, 
  cc[7, 9] -> -1, cc[7, 10] -> -1, cc[7, 11] -> -1, cc[7, 12] -> -1, 
  cc[7, 13] -> -1, cc[7, 14] -> -1, cc[7, 15] -> -1, cc[7, 16] -> -2, 
  cc[7, 17] -> -2, cc[7, 18] -> -2, cc[7, 19] -> -2, cc[7, 20] -> -2, 
  cc[7, 21] -> -2, cc[7, 22] -> -2, cc[7, 23] -> -2, cc[7, 24] -> -2, 
  cc[7, 25] -> -2, cc[7, 26] -> -2, cc[7, 27] -> -2, cc[10, 2] -> 2, 
  cc[10, 3] -> 2, cc[10, 4] -> 4, cc[10, 5] -> 4, cc[10, 6] -> 2, 
  cc[10, 7] -> 4, cc[10, 8] -> 4, cc[13, 1] -> -2, cc[13, 2] -> -2, 
  cc[13, 3] -> -2, cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 6] -> -2, 
  cc[13, 7] -> -2, cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 10] -> -3, 
  cc[13, 11] -> -3, cc[13, 12] -> -3, cc[13, 13] -> -3, cc[13, 14] -> -3, 
  cc[13, 15] -> -3, cc[13, 16] -> -2, cc[13, 17] -> -2, cc[13, 18] -> -2, 
  cc[13, 19] -> -3, cc[13, 20] -> -3, cc[13, 21] -> -3, cc[13, 22] -> -3, 
  cc[13, 23] -> -3, cc[13, 24] -> -3, cc[13, 25] -> -4, cc[13, 26] -> -4, 
  cc[13, 27] -> -4, cc[14, 1] -> -2, cc[14, 2] -> -4, cc[14, 3] -> -4, 
  cc[14, 4] -> -4, cc[14, 5] -> -6, cc[14, 6] -> -6, cc[14, 7] -> -8, 
  cc[14, 8] -> -8, cc[15, 1] -> 4, cc[15, 2] -> 4, cc[15, 3] -> 4, 
  cc[15, 4] -> 4, cc[15, 5] -> 4, cc[15, 6] -> 6, cc[15, 7] -> 6, 
  cc[15, 8] -> 6, cc[15, 9] -> 6, cc[15, 10] -> 8, cc[15, 11] -> 8, 
  cc[18, 1] -> -2, cc[18, 2] -> -2, cc[18, 3] -> -2, cc[18, 4] -> -2, 
  cc[18, 5] -> -1, cc[18, 6] -> -1, cc[20, 1] -> 1, cc[20, 2] -> 1, 
  cc[20, 3] -> 1, cc[20, 4] -> 2, cc[20, 5] -> 2, cc[20, 6] -> 2, 
  cc[20, 7] -> 2, cc[20, 8] -> 2, cc[20, 9] -> 2, cc[20, 10] -> 2, 
  cc[20, 11] -> 2, cc[20, 12] -> 3, cc[20, 13] -> 3, cc[20, 14] -> 3, 
  cc[20, 15] -> 3, cc[20, 16] -> 3, cc[20, 17] -> 3, cc[20, 18] -> 3, 
  cc[20, 19] -> 3, cc[20, 20] -> 3, cc[20, 21] -> 4, cc[20, 22] -> 4, 
  cc[20, 23] -> 4, cc[20, 24] -> 4, cc[20, 25] -> 4, cc[21, 1] -> 4, 
  cc[21, 2] -> 4, cc[21, 3] -> 4, cc[21, 4] -> 3, cc[21, 5] -> 3, 
  cc[21, 6] -> 3, cc[21, 7] -> 2, cc[21, 8] -> 2, cc[21, 9] -> 2, 
  cc[21, 10] -> 2, cc[21, 11] -> 2, cc[21, 12] -> 2, cc[22, 1] -> -2, 
  cc[22, 2] -> -2, cc[22, 3] -> -2, cc[22, 4] -> -2, cc[22, 5] -> -1, 
  cc[22, 6] -> -1, cc[24, 1] -> 4, cc[24, 2] -> 4, cc[24, 3] -> 2, 
  cc[24, 4] -> 2, cc[24, 5] -> 3, cc[24, 6] -> 3, cc[24, 7] -> 3, 
  cc[24, 8] -> 4, cc[24, 9] -> 4, cc[24, 10] -> 1, cc[24, 11] -> 1, 
  cc[24, 12] -> 2, cc[24, 13] -> 2, cc[24, 14] -> 2, cc[24, 15] -> 2, 
  cc[24, 16] -> 3, cc[24, 17] -> 3, cc[25, 1] -> 2, cc[25, 2] -> 2, 
  cc[25, 3] -> 2, cc[25, 4] -> 2, cc[25, 5] -> 1, cc[25, 6] -> 1, 
  cc[28, 1] -> -8, cc[28, 2] -> -8, cc[28, 3] -> -6, cc[28, 4] -> -6, 
  cc[28, 5] -> -4, cc[28, 6] -> -4, cc[28, 7] -> -4, cc[28, 8] -> -4, 
  cc[31, 4] -> 2, cc[31, 5] -> 2, cc[31, 6] -> 2, cc[31, 7] -> 2, 
  cc[32, 1] -> 2, cc[32, 2] -> 4, cc[32, 3] -> 4, cc[32, 4] -> 4, 
  cc[32, 5] -> 6, cc[32, 6] -> 6, cc[32, 7] -> 8, cc[32, 8] -> 8, 
  cc[33, 1] -> -1, cc[33, 2] -> -1, cc[33, 3] -> -1, cc[33, 4] -> -2, 
  cc[33, 5] -> -2, cc[33, 6] -> -2, cc[33, 7] -> -2, cc[33, 8] -> -2, 
  cc[33, 9] -> -2, cc[33, 10] -> -2, cc[33, 11] -> -2, cc[33, 12] -> -3, 
  cc[33, 13] -> -3, cc[33, 14] -> -3, cc[33, 15] -> -3, cc[33, 16] -> -3, 
  cc[33, 17] -> -3, cc[33, 18] -> -3, cc[33, 19] -> -3, cc[33, 20] -> -3, 
  cc[33, 21] -> -4, cc[33, 22] -> -4, cc[33, 23] -> -4, cc[33, 24] -> -4, 
  cc[33, 25] -> -4, cc[35, 1] -> -2, cc[35, 2] -> -2, cc[35, 3] -> -2, 
  cc[35, 4] -> -2, cc[35, 5] -> -2, cc[36, 1] -> -4, cc[36, 2] -> -4, 
  cc[36, 3] -> -2, cc[36, 4] -> -2, cc[36, 5] -> -3, cc[36, 6] -> -3, 
  cc[36, 7] -> -3, cc[36, 8] -> -4, cc[36, 9] -> -4, cc[36, 10] -> -1, 
  cc[36, 11] -> -1, cc[36, 12] -> -2, cc[36, 13] -> -2, cc[36, 14] -> -2, 
  cc[36, 15] -> -2, cc[36, 16] -> -3, cc[36, 17] -> -3, cc[38, 3] -> 2, 
  cc[38, 4] -> 2, cc[38, 5] -> 4, cc[38, 6] -> 4, cc[38, 7] -> 4, 
  cc[38, 8] -> 4, cc[39, 3] -> -2, cc[39, 4] -> -2, cc[39, 5] -> -4, 
  cc[39, 6] -> -4, cc[39, 7] -> -4, cc[39, 8] -> -4, cc[40, 1] -> 4, 
  cc[40, 2] -> 4, cc[40, 3] -> 4, cc[40, 4] -> 4, cc[40, 5] -> 4, 
  cc[40, 6] -> 4, cc[40, 7] -> 6, cc[40, 8] -> 6, cc[40, 9] -> 6, 
  cc[40, 10] -> 4, cc[40, 11] -> 4, cc[40, 12] -> 6, cc[40, 13] -> 6, 
  cc[40, 14] -> 6, cc[40, 15] -> 6, cc[40, 16] -> 8, cc[40, 17] -> 8, 
  cc[__] -> 0}, {cc[1, 4] -> 1, cc[1, 5] -> 1, cc[1, 6] -> 1, cc[1, 10] -> 2, 
  cc[1, 11] -> 2, cc[1, 12] -> 1, cc[1, 13] -> 1, cc[1, 14] -> 1, 
  cc[1, 15] -> 1, cc[2, 1] -> -2, cc[2, 2] -> -2, cc[2, 3] -> -2, 
  cc[2, 4] -> -2, cc[2, 5] -> -2, cc[2, 6] -> -2, cc[2, 7] -> -2, 
  cc[2, 8] -> -2, cc[2, 9] -> -1, cc[2, 10] -> -1, cc[2, 11] -> -1, 
  cc[2, 12] -> -1, cc[2, 13] -> -1, cc[2, 14] -> -1, cc[6, 1] -> 4, 
  cc[6, 2] -> 4, cc[6, 3] -> 2, cc[6, 4] -> 2, cc[7, 1] -> -2, 
  cc[7, 2] -> -2, cc[7, 3] -> -2, cc[7, 4] -> -1, cc[7, 5] -> -1, 
  cc[7, 6] -> -1, cc[7, 7] -> -1, cc[7, 8] -> -1, cc[7, 9] -> -1, 
  cc[7, 10] -> -1, cc[7, 11] -> -1, cc[7, 12] -> -1, cc[7, 13] -> -1, 
  cc[7, 14] -> -1, cc[7, 15] -> -1, cc[10, 1] -> 4, cc[10, 2] -> 2, 
  cc[10, 3] -> 2, cc[10, 6] -> 2, cc[13, 1] -> -2, cc[13, 2] -> -2, 
  cc[13, 3] -> -2, cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 6] -> -2, 
  cc[13, 7] -> -2, cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 10] -> -1, 
  cc[13, 11] -> -1, cc[13, 12] -> -1, cc[13, 13] -> -1, cc[13, 14] -> -1, 
  cc[13, 15] -> -1, cc[13, 16] -> -2, cc[13, 17] -> -2, cc[13, 18] -> -2, 
  cc[13, 19] -> -1, cc[13, 20] -> -1, cc[13, 21] -> -1, cc[13, 22] -> -1, 
  cc[13, 23] -> -1, cc[13, 24] -> -1, cc[14, 1] -> -6, cc[14, 2] -> -4, 
  cc[14, 3] -> -4, cc[14, 4] -> -4, cc[14, 5] -> -2, cc[14, 6] -> -2, 
  cc[15, 1] -> 4, cc[15, 2] -> 4, cc[15, 3] -> 4, cc[15, 4] -> 4, 
  cc[15, 5] -> 4, cc[15, 6] -> 2, cc[15, 7] -> 2, cc[15, 8] -> 2, 
  cc[15, 9] -> 2, cc[18, 5] -> -1, cc[18, 6] -> -1, cc[18, 7] -> -2, 
  cc[18, 8] -> -2, cc[20, 1] -> 3, cc[20, 2] -> 3, cc[20, 3] -> 3, 
  cc[20, 4] -> 2, cc[20, 5] -> 2, cc[20, 6] -> 2, cc[20, 7] -> 2, 
  cc[20, 8] -> 2, cc[20, 9] -> 2, cc[20, 10] -> 2, cc[20, 11] -> 2, 
  cc[20, 12] -> 1, cc[20, 13] -> 1, cc[20, 14] -> 1, cc[20, 15] -> 1, 
  cc[20, 16] -> 1, cc[20, 17] -> 1, cc[20, 18] -> 1, cc[20, 19] -> 1, 
  cc[20, 20] -> 1, cc[21, 4] -> 1, cc[21, 5] -> 1, cc[21, 6] -> 1, 
  cc[21, 7] -> 2, cc[21, 8] -> 2, cc[21, 9] -> 2, cc[21, 10] -> 2, 
  cc[21, 11] -> 2, cc[21, 12] -> 2, cc[22, 5] -> -1, cc[22, 6] -> -1, 
  cc[22, 7] -> -2, cc[22, 8] -> -2, cc[24, 3] -> 2, cc[24, 4] -> 2, 
  cc[24, 5] -> 1, cc[24, 6] -> 1, cc[24, 7] -> 1, cc[24, 10] -> 3, 
  cc[24, 11] -> 3, cc[24, 12] -> 2, cc[24, 13] -> 2, cc[24, 14] -> 2, 
  cc[24, 15] -> 2, cc[24, 16] -> 1, cc[24, 17] -> 1, cc[25, 5] -> 1, 
  cc[25, 6] -> 1, cc[25, 7] -> 2, cc[25, 8] -> 2, cc[28, 3] -> -2, 
  cc[28, 4] -> -2, cc[28, 5] -> -4, cc[28, 6] -> -4, cc[28, 7] -> -4, 
  cc[28, 8] -> -4, cc[31, 1] -> 2, cc[31, 2] -> 2, cc[31, 3] -> 2, 
  cc[32, 1] -> 6, cc[32, 2] -> 4, cc[32, 3] -> 4, cc[32, 4] -> 4, 
  cc[32, 5] -> 2, cc[32, 6] -> 2, cc[33, 1] -> -3, cc[33, 2] -> -3, 
  cc[33, 3] -> -3, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 6] -> -2, 
  cc[33, 7] -> -2, cc[33, 8] -> -2, cc[33, 9] -> -2, cc[33, 10] -> -2, 
  cc[33, 11] -> -2, cc[33, 12] -> -1, cc[33, 13] -> -1, cc[33, 14] -> -1, 
  cc[33, 15] -> -1, cc[33, 16] -> -1, cc[33, 17] -> -1, cc[33, 18] -> -1, 
  cc[33, 19] -> -1, cc[33, 20] -> -1, cc[35, 6] -> -2, cc[35, 7] -> -2, 
  cc[35, 8] -> -2, cc[36, 3] -> -2, cc[36, 4] -> -2, cc[36, 5] -> -1, 
  cc[36, 6] -> -1, cc[36, 7] -> -1, cc[36, 10] -> -3, cc[36, 11] -> -3, 
  cc[36, 12] -> -2, cc[36, 13] -> -2, cc[36, 14] -> -2, cc[36, 15] -> -2, 
  cc[36, 16] -> -1, cc[36, 17] -> -1, cc[38, 1] -> 4, cc[38, 2] -> 4, 
  cc[38, 3] -> 2, cc[38, 4] -> 2, cc[39, 1] -> -4, cc[39, 2] -> -4, 
  cc[39, 3] -> -2, cc[39, 4] -> -2, cc[40, 1] -> 4, cc[40, 2] -> 4, 
  cc[40, 3] -> 4, cc[40, 4] -> 4, cc[40, 5] -> 4, cc[40, 6] -> 4, 
  cc[40, 7] -> 2, cc[40, 8] -> 2, cc[40, 9] -> 2, cc[40, 10] -> 4, 
  cc[40, 11] -> 4, cc[40, 12] -> 2, cc[40, 13] -> 2, cc[40, 14] -> 2, 
  cc[40, 15] -> 2, cc[__] -> 0}, {cc[3, 1] -> 2, cc[3, 2] -> 4, 
  cc[3, 3] -> 4, cc[3, 4] -> 6, cc[4, 7] -> 4, cc[4, 8] -> 4, cc[4, 9] -> 4, 
  cc[4, 10] -> 4, cc[4, 11] -> 4, cc[4, 12] -> 4, cc[4, 13] -> 4, 
  cc[4, 14] -> 4, cc[4, 15] -> 4, cc[4, 16] -> 4, cc[4, 17] -> 4, 
  cc[6, 3] -> 2, cc[6, 4] -> 2, cc[6, 5] -> 4, cc[6, 6] -> 4, cc[6, 7] -> 4, 
  cc[6, 8] -> 4, cc[16, 4] -> 2, cc[16, 5] -> 2, cc[16, 6] -> 2, 
  cc[16, 7] -> 2, cc[16, 8] -> 2, cc[16, 9] -> 2, cc[16, 16] -> 2, 
  cc[16, 17] -> 2, cc[16, 18] -> 2, cc[16, 19] -> 2, cc[16, 20] -> 2, 
  cc[16, 21] -> 2, cc[16, 22] -> 2, cc[16, 23] -> 2, cc[16, 24] -> 2, 
  cc[16, 25] -> 2, cc[18, 1] -> -2, cc[18, 2] -> -2, cc[18, 3] -> -2, 
  cc[18, 4] -> -2, cc[18, 5] -> -1, cc[18, 6] -> -1, cc[23, 4] -> -2, 
  cc[23, 5] -> -2, cc[23, 6] -> -2, cc[23, 7] -> -2, cc[23, 8] -> -2, 
  cc[23, 9] -> -2, cc[23, 10] -> -4, cc[23, 11] -> -4, cc[23, 12] -> -4, 
  cc[23, 13] -> -4, cc[23, 14] -> -4, cc[23, 15] -> -4, cc[23, 16] -> -4, 
  cc[23, 17] -> -4, cc[24, 1] -> 2, cc[24, 2] -> 2, cc[24, 5] -> 2, 
  cc[24, 6] -> 2, cc[24, 7] -> 2, cc[24, 8] -> 2, cc[24, 9] -> 2, 
  cc[24, 14] -> 2, cc[24, 15] -> 2, cc[24, 16] -> 2, cc[24, 17] -> 2, 
  cc[26, 1] -> -2, cc[26, 2] -> -2, cc[26, 3] -> -2, cc[26, 4] -> -2, 
  cc[26, 7] -> -2, cc[26, 8] -> -2, cc[26, 9] -> -2, cc[26, 12] -> -2, 
  cc[26, 13] -> -2, cc[26, 16] -> -2, cc[26, 17] -> -2, cc[29, 1] -> 4, 
  cc[29, 2] -> 4, cc[29, 3] -> 2, cc[29, 4] -> 2, cc[29, 5] -> 4, 
  cc[29, 6] -> 4, cc[29, 9] -> 2, cc[29, 10] -> 2, cc[29, 11] -> 4, 
  cc[29, 12] -> 4, cc[30, 1] -> -2, cc[30, 2] -> -2, cc[30, 3] -> -2, 
  cc[30, 4] -> -2, cc[30, 5] -> -2, cc[31, 4] -> 1, cc[31, 5] -> 1, 
  cc[31, 6] -> 1, cc[31, 7] -> 1, cc[32, 4] -> 4, cc[32, 5] -> 4, 
  cc[32, 6] -> 4, cc[32, 7] -> 4, cc[32, 8] -> 4, cc[33, 10] -> -2, 
  cc[33, 11] -> -2, cc[33, 12] -> -2, cc[33, 13] -> -2, cc[33, 14] -> -2, 
  cc[33, 15] -> -2, cc[33, 16] -> -2, cc[33, 17] -> -2, cc[33, 18] -> -2, 
  cc[33, 19] -> -2, cc[33, 20] -> -2, cc[33, 21] -> -2, cc[33, 22] -> -2, 
  cc[33, 23] -> -2, cc[33, 24] -> -2, cc[33, 25] -> -2, cc[35, 1] -> -1, 
  cc[35, 2] -> -1, cc[35, 3] -> -1, cc[35, 4] -> -1, cc[35, 5] -> -1, 
  cc[37, 10] -> -2, cc[37, 11] -> -2, cc[37, 12] -> -2, cc[37, 13] -> -2, 
  cc[37, 14] -> -2, cc[37, 15] -> -2, cc[37, 16] -> -2, cc[37, 17] -> -2, 
  cc[37, 18] -> -2, cc[37, 19] -> -2, cc[37, 20] -> -2, cc[37, 21] -> -2, 
  cc[37, 22] -> -2, cc[37, 23] -> -2, cc[37, 24] -> -2, cc[37, 25] -> -2, 
  cc[__] -> 0}, {cc[1, 1] -> -6, cc[1, 2] -> -2, cc[1, 3] -> -4, 
  cc[1, 4] -> -4, cc[1, 5] -> -2, cc[1, 6] -> -2, cc[1, 8] -> -2, 
  cc[1, 9] -> -2, cc[1, 10] -> -6, cc[1, 12] -> -4, cc[1, 14] -> -6, 
  cc[1, 16] -> -4, cc[2, 1] -> 2, cc[2, 2] -> 4, cc[2, 3] -> 4, 
  cc[2, 5] -> 4, cc[2, 6] -> 4, cc[2, 8] -> 4, cc[2, 9] -> 2, cc[2, 11] -> 2, 
  cc[2, 12] -> 2, cc[2, 13] -> 4, cc[2, 14] -> 2, cc[5, 1] -> 2, 
  cc[5, 2] -> 4, cc[5, 3] -> 1, cc[5, 4] -> 2, cc[5, 5] -> 2, cc[5, 6] -> 3, 
  cc[6, 1] -> -4, cc[6, 2] -> -8, cc[6, 3] -> -2, cc[6, 4] -> -4, 
  cc[6, 6] -> -2, cc[7, 1] -> 2, cc[7, 2] -> 6, cc[7, 3] -> 4, cc[7, 5] -> 4, 
  cc[7, 6] -> 4, cc[7, 7] -> 2, cc[7, 8] -> 2, cc[7, 9] -> 4, cc[7, 10] -> 4, 
  cc[7, 11] -> 2, cc[7, 12] -> 2, cc[7, 13] -> 4, cc[7, 14] -> 2, 
  cc[7, 15] -> 6, cc[7, 16] -> 4, cc[7, 18] -> 4, cc[7, 19] -> 4, 
  cc[7, 20] -> 2, cc[7, 21] -> 2, cc[7, 23] -> 2, cc[7, 24] -> 2, 
  cc[7, 25] -> 2, cc[7, 26] -> 2, cc[9, 1] -> -2, cc[9, 3] -> -1, 
  cc[10, 1] -> -8, cc[10, 2] -> -8, cc[10, 4] -> -4, cc[10, 5] -> -8, 
  cc[10, 6] -> -8, cc[10, 7] -> -4, cc[13, 1] -> 2, cc[13, 2] -> 6, 
  cc[13, 3] -> 4, cc[13, 4] -> 2, cc[13, 5] -> 4, cc[13, 6] -> 2, 
  cc[13, 7] -> 4, cc[13, 8] -> 2, cc[13, 9] -> 2, cc[13, 10] -> 2, 
  cc[13, 11] -> 2, cc[13, 14] -> 2, cc[13, 15] -> 2, cc[13, 16] -> 4, 
  cc[13, 17] -> 4, cc[13, 19] -> 4, cc[13, 20] -> 4, cc[13, 22] -> 2, 
  cc[13, 23] -> 2, cc[13, 25] -> 2, cc[13, 26] -> 2, cc[14, 1] -> 8, 
  cc[14, 2] -> 8, cc[14, 4] -> 8, cc[14, 5] -> 4, cc[14, 7] -> 4, 
  cc[15, 1] -> -4, cc[15, 2] -> -8, cc[15, 3] -> -8, cc[15, 5] -> -8, 
  cc[15, 6] -> -4, cc[15, 8] -> -4, cc[15, 9] -> -8, cc[18, 1] -> 2, 
  cc[18, 5] -> 2, cc[18, 7] -> 4, cc[20, 1] -> -2, cc[20, 2] -> -4, 
  cc[20, 3] -> -6, cc[20, 4] -> -4, cc[20, 6] -> -4, cc[20, 7] -> -4, 
  cc[20, 8] -> -2, cc[20, 9] -> -2, cc[20, 10] -> -2, cc[20, 11] -> -4, 
  cc[20, 12] -> -2, cc[20, 14] -> -2, cc[20, 15] -> -2, cc[20, 16] -> -2, 
  cc[20, 18] -> -2, cc[20, 19] -> -4, cc[20, 20] -> -2, cc[20, 22] -> -2, 
  cc[20, 23] -> -2, cc[21, 1] -> -4, cc[21, 3] -> -4, cc[21, 4] -> -2, 
  cc[21, 6] -> -2, cc[21, 7] -> -4, cc[21, 9] -> -4, cc[21, 11] -> -6, 
  cc[22, 1] -> 6, cc[22, 2] -> 2, cc[22, 5] -> 4, cc[22, 7] -> 8, 
  cc[24, 1] -> -2, cc[24, 2] -> -4, cc[24, 3] -> -2, cc[24, 4] -> -4, 
  cc[24, 5] -> -2, cc[24, 6] -> -2, cc[24, 10] -> -6, cc[24, 12] -> -4, 
  cc[24, 14] -> -4, cc[24, 16] -> -4, cc[25, 1] -> -2, cc[25, 5] -> -2, 
  cc[25, 7] -> -4, cc[28, 1] -> 8, cc[28, 3] -> 4, cc[28, 5] -> 12, 
  cc[28, 6] -> 8, cc[31, 1] -> -6, cc[31, 2] -> -2, cc[31, 3] -> -4, 
  cc[31, 4] -> -2, cc[31, 6] -> -2, cc[31, 7] -> -4, cc[32, 1] -> -8, 
  cc[32, 2] -> -8, cc[32, 4] -> -8, cc[32, 5] -> -4, cc[32, 7] -> -4, 
  cc[33, 1] -> 2, cc[33, 2] -> 4, cc[33, 3] -> 6, cc[33, 4] -> 4, 
  cc[33, 6] -> 4, cc[33, 7] -> 4, cc[33, 8] -> 2, cc[33, 9] -> 2, 
  cc[33, 10] -> 2, cc[33, 11] -> 4, cc[33, 12] -> 2, cc[33, 14] -> 2, 
  cc[33, 15] -> 2, cc[33, 16] -> 2, cc[33, 18] -> 2, cc[33, 19] -> 4, 
  cc[33, 20] -> 2, cc[33, 22] -> 2, cc[33, 23] -> 2, cc[34, 1] -> 4, 
  cc[34, 3] -> 4, cc[35, 1] -> 4, cc[35, 2] -> 2, cc[35, 4] -> 4, 
  cc[35, 6] -> 4, cc[35, 7] -> 6, cc[36, 1] -> 2, cc[36, 2] -> 4, 
  cc[36, 3] -> 2, cc[36, 4] -> 4, cc[36, 5] -> 2, cc[36, 6] -> 2, 
  cc[36, 10] -> 6, cc[36, 12] -> 4, cc[36, 14] -> 4, cc[36, 16] -> 4, 
  cc[38, 1] -> -8, cc[38, 2] -> -16, cc[38, 3] -> -4, cc[38, 4] -> -8, 
  cc[38, 5] -> -4, cc[38, 6] -> -8, cc[39, 1] -> 4, cc[39, 2] -> 8, 
  cc[39, 3] -> 2, cc[39, 4] -> 4, cc[39, 6] -> 2, cc[40, 1] -> -12, 
  cc[40, 2] -> -4, cc[40, 3] -> -8, cc[40, 4] -> -8, cc[40, 5] -> -4, 
  cc[40, 6] -> -4, cc[40, 8] -> -4, cc[40, 9] -> -4, cc[40, 10] -> -8, 
  cc[40, 12] -> -4, cc[40, 14] -> -8, cc[40, 16] -> -4, cc[41, 1] -> -2, 
  cc[41, 3] -> -2, cc[41, 4] -> -2, cc[41, 5] -> -2, cc[41, 6] -> -1, 
  cc[41, 7] -> -3, cc[41, 8] -> -1, cc[__] -> 0}, 
 {cc[1, 1] -> 1, cc[1, 2] -> 1, cc[1, 7] -> 1, cc[1, 9] -> 1, cc[1, 16] -> 1, 
  cc[2, 1] -> -2, cc[2, 3] -> 1, cc[2, 4] -> 1, cc[2, 9] -> -2, 
  cc[2, 10] -> 1, cc[2, 11] -> -1, cc[2, 12] -> -2, cc[2, 13] -> 1, 
  cc[2, 14] -> -1, cc[2, 15] -> -4, cc[2, 16] -> -2, cc[2, 17] -> 2, 
  cc[3, 2] -> -2, cc[3, 4] -> -4, cc[4, 1] -> 1, cc[4, 2] -> 2, 
  cc[4, 3] -> 1, cc[4, 4] -> 2, cc[4, 5] -> 2, cc[4, 6] -> 4, cc[4, 7] -> -2, 
  cc[4, 8] -> -4, cc[4, 9] -> -1, cc[4, 10] -> -4, cc[4, 11] -> -1, 
  cc[4, 12] -> -3, cc[4, 13] -> -2, cc[4, 14] -> -2, cc[4, 15] -> -4, 
  cc[4, 16] -> -3, cc[4, 17] -> -2, cc[6, 5] -> -2, cc[6, 6] -> -2, 
  cc[7, 16] -> -1, cc[7, 17] -> -1, cc[7, 19] -> -1, cc[7, 20] -> -1, 
  cc[7, 22] -> -1, cc[7, 23] -> -1, cc[7, 25] -> -1, cc[7, 26] -> -1, 
  cc[8, 1] -> -2, cc[8, 3] -> 2, cc[8, 4] -> -1, cc[8, 6] -> 1, 
  cc[8, 8] -> 1, cc[8, 9] -> -1, cc[8, 10] -> -1, cc[8, 12] -> 1, 
  cc[8, 16] -> -1, cc[10, 4] -> 2, cc[10, 7] -> 2, cc[11, 1] -> -1, 
  cc[11, 2] -> 2, cc[11, 3] -> 2, cc[11, 4] -> -1, cc[11, 5] -> -4, 
  cc[11, 6] -> 2, cc[11, 7] -> 1, cc[11, 8] -> -2, cc[12, 1] -> 2, 
  cc[12, 2] -> -4, cc[12, 3] -> -1, cc[12, 4] -> 2, cc[12, 5] -> -1, 
  cc[12, 6] -> -2, cc[12, 7] -> 5, cc[12, 8] -> -4, cc[12, 9] -> 1, 
  cc[12, 10] -> 2, cc[12, 11] -> 4, cc[13, 1] -> -2, cc[13, 2] -> -2, 
  cc[13, 4] -> 1, cc[13, 5] -> 1, cc[13, 10] -> -2, cc[13, 11] -> 1, 
  cc[13, 12] -> -1, cc[13, 13] -> -2, cc[13, 14] -> 1, cc[13, 15] -> -1, 
  cc[13, 16] -> -2, cc[13, 17] -> -2, cc[13, 19] -> -1, cc[13, 20] -> -2, 
  cc[13, 21] -> 1, cc[13, 22] -> -1, cc[13, 23] -> -2, cc[13, 24] -> 1, 
  cc[13, 25] -> -4, cc[13, 26] -> -2, cc[13, 27] -> 2, cc[14, 5] -> -2, 
  cc[14, 7] -> -2, cc[14, 8] -> -4, cc[15, 3] -> 1, cc[15, 4] -> 1, 
  cc[15, 6] -> 1, cc[15, 7] -> 2, cc[15, 8] -> 1, cc[15, 9] -> 2, 
  cc[15, 10] -> 2, cc[15, 11] -> 4, cc[16, 4] -> -1, cc[16, 5] -> -1, 
  cc[16, 7] -> -1, cc[16, 8] -> -2, cc[16, 9] -> -1, cc[16, 10] -> 1, 
  cc[16, 11] -> 1, cc[16, 13] -> 1, cc[16, 14] -> 2, cc[16, 15] -> 1, 
  cc[16, 16] -> -2, cc[16, 18] -> -3, cc[16, 19] -> -1, cc[16, 21] -> -3, 
  cc[16, 22] -> -1, cc[16, 24] -> -2, cc[17, 1] -> 2, cc[17, 2] -> -1, 
  cc[17, 3] -> 1, cc[17, 4] -> -1, cc[17, 5] -> -2, cc[17, 8] -> 1, 
  cc[17, 9] -> -2, cc[17, 11] -> -2, cc[17, 12] -> 2, cc[17, 14] -> 1, 
  cc[17, 15] -> -1, cc[17, 16] -> 1, cc[17, 17] -> -1, cc[17, 18] -> -2, 
  cc[17, 19] -> 3, cc[17, 21] -> -3, cc[17, 22] -> 1, cc[17, 23] -> 2, 
  cc[17, 26] -> -1, cc[17, 27] -> 2, cc[18, 1] -> 1, cc[18, 2] -> 1, 
  cc[19, 1] -> 1, cc[19, 2] -> 1, cc[19, 4] -> -1, cc[19, 5] -> -1, 
  cc[19, 10] -> 1, cc[19, 11] -> -1, cc[19, 13] -> 1, cc[19, 14] -> -1, 
  cc[19, 16] -> 1, cc[19, 17] -> 1, cc[19, 20] -> 1, cc[19, 21] -> -1, 
  cc[19, 23] -> 1, cc[19, 24] -> -1, cc[19, 25] -> 2, cc[19, 27] -> -2, 
  cc[20, 12] -> 1, cc[20, 13] -> 1, cc[20, 15] -> 1, cc[20, 16] -> 1, 
  cc[20, 18] -> 1, cc[20, 19] -> 1, cc[20, 21] -> 1, cc[20, 22] -> 2, 
  cc[20, 23] -> 1, cc[20, 24] -> 1, cc[20, 25] -> 2, cc[21, 1] -> 4, 
  cc[21, 2] -> -2, cc[21, 3] -> 2, cc[21, 4] -> 2, cc[21, 5] -> -1, 
  cc[21, 6] -> 1, cc[21, 9] -> -1, cc[21, 11] -> 2, cc[22, 1] -> -1, 
  cc[22, 2] -> -1, cc[23, 1] -> -2, cc[23, 2] -> -2, cc[23, 4] -> 1, 
  cc[23, 5] -> 1, cc[23, 7] -> -1, cc[23, 8] -> 2, cc[23, 9] -> -1, 
  cc[23, 10] -> 2, cc[23, 12] -> 3, cc[23, 13] -> 2, cc[23, 14] -> 3, 
  cc[23, 15] -> 2, cc[23, 16] -> 2, cc[23, 17] -> 4, cc[24, 1] -> 1, 
  cc[24, 2] -> -2, cc[24, 3] -> 2, cc[24, 5] -> -1, cc[24, 7] -> -1, 
  cc[24, 8] -> 1, cc[24, 9] -> -2, cc[24, 12] -> 2, cc[24, 16] -> -1, 
  cc[25, 1] -> 1, cc[25, 2] -> 1, cc[26, 1] -> 2, cc[26, 3] -> 1, 
  cc[26, 4] -> 2, cc[26, 5] -> -1, cc[26, 6] -> -2, cc[26, 7] -> 3, 
  cc[26, 9] -> 1, cc[26, 12] -> 1, cc[26, 14] -> -1, cc[26, 16] -> 2, 
  cc[27, 1] -> -1, cc[27, 2] -> -2, cc[27, 3] -> -1, cc[27, 4] -> 2, 
  cc[27, 5] -> 1, cc[27, 8] -> 1, cc[27, 9] -> -2, cc[27, 11] -> 1, 
  cc[27, 12] -> -1, cc[27, 13] -> 1, cc[27, 14] -> 2, cc[27, 18] -> -2, 
  cc[27, 19] -> 2, cc[27, 20] -> -2, cc[27, 21] -> -1, cc[27, 22] -> 1, 
  cc[27, 23] -> -3, cc[27, 25] -> 3, cc[27, 26] -> -1, cc[27, 27] -> 2, 
  cc[28, 1] -> -2, cc[28, 2] -> -4, cc[28, 3] -> -1, cc[28, 4] -> -2, 
  cc[28, 6] -> -1, cc[29, 1] -> -2, cc[29, 2] -> -4, cc[29, 3] -> 1, 
  cc[29, 4] -> -2, cc[29, 5] -> -3, cc[29, 6] -> -2, cc[29, 7] -> 2, 
  cc[29, 9] -> -1, cc[29, 11] -> -2, cc[30, 2] -> 2, cc[30, 5] -> 4, 
  cc[30, 7] -> -2, cc[32, 2] -> 4, cc[32, 5] -> -2, cc[32, 7] -> 2, 
  cc[32, 8] -> -4, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 7] -> -2, 
  cc[33, 8] -> -2, cc[33, 12] -> 1, cc[33, 13] -> 1, cc[33, 15] -> 1, 
  cc[33, 16] -> 1, cc[33, 18] -> 1, cc[33, 19] -> 1, cc[33, 21] -> -1, 
  cc[33, 22] -> 2, cc[33, 23] -> -1, cc[33, 24] -> -1, cc[33, 25] -> 2, 
  cc[36, 1] -> -1, cc[36, 2] -> -2, cc[36, 5] -> -1, cc[36, 7] -> -1, 
  cc[36, 8] -> -1, cc[36, 9] -> -2, cc[36, 16] -> -1, cc[37, 1] -> -2, 
  cc[37, 2] -> 1, cc[37, 3] -> -1, cc[37, 4] -> -1, cc[37, 5] -> -2, 
  cc[37, 6] -> 1, cc[37, 7] -> -4, cc[37, 8] -> -2, cc[37, 9] -> 2, 
  cc[37, 10] -> -1, cc[37, 11] -> 2, cc[37, 12] -> 2, cc[37, 13] -> 2, 
  cc[37, 14] -> 2, cc[37, 15] -> 1, cc[37, 16] -> 2, cc[37, 17] -> 1, 
  cc[37, 19] -> 1, cc[37, 20] -> 3, cc[37, 21] -> -1, cc[37, 22] -> 2, 
  cc[37, 23] -> 1, cc[37, 24] -> 3, cc[38, 5] -> 2, cc[38, 6] -> 2, 
  cc[39, 5] -> -2, cc[39, 6] -> -2, cc[40, 4] -> 1, cc[40, 5] -> 1, 
  cc[40, 7] -> 1, cc[40, 8] -> 2, cc[40, 9] -> 1, cc[40, 12] -> 1, 
  cc[40, 13] -> 2, cc[40, 14] -> 1, cc[40, 15] -> 2, cc[40, 16] -> 2, 
  cc[40, 17] -> 4, cc[__] -> 0}, {cc[1, 2] -> 4, cc[1, 3] -> 2, 
  cc[1, 5] -> 2, cc[1, 6] -> 2, cc[1, 7] -> 2, cc[1, 11] -> 6, 
  cc[1, 13] -> 4, cc[1, 15] -> 6, cc[1, 17] -> 4, cc[2, 1] -> -2, 
  cc[2, 4] -> -4, cc[2, 7] -> -4, cc[2, 10] -> -2, cc[2, 12] -> -2, 
  cc[2, 14] -> -2, cc[5, 1] -> -2, cc[5, 3] -> -1, cc[5, 7] -> -2, 
  cc[5, 8] -> -3, cc[6, 1] -> 4, cc[6, 3] -> 2, cc[6, 8] -> 2, 
  cc[7, 1] -> -4, cc[7, 3] -> -2, cc[7, 4] -> -4, cc[7, 7] -> -2, 
  cc[7, 8] -> -2, cc[7, 11] -> -2, cc[7, 12] -> -2, cc[7, 13] -> -2, 
  cc[7, 14] -> -4, cc[7, 17] -> -4, cc[7, 20] -> -2, cc[7, 21] -> -2, 
  cc[7, 22] -> -2, cc[7, 27] -> -2, cc[9, 2] -> 2, cc[9, 4] -> 1, 
  cc[10, 1] -> 4, cc[10, 3] -> 8, cc[10, 4] -> 4, cc[10, 6] -> 4, 
  cc[10, 8] -> 4, cc[13, 1] -> -4, cc[13, 3] -> -2, cc[13, 4] -> -2, 
  cc[13, 6] -> -2, cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 12] -> -2, 
  cc[13, 13] -> -2, cc[13, 18] -> -4, cc[13, 21] -> -4, cc[13, 24] -> -2, 
  cc[13, 27] -> -2, cc[14, 1] -> -4, cc[14, 3] -> -8, cc[14, 4] -> -4, 
  cc[14, 6] -> -4, cc[14, 8] -> -4, cc[15, 1] -> 4, cc[15, 4] -> 8, 
  cc[15, 7] -> 4, cc[15, 8] -> 4, cc[18, 3] -> -2, cc[18, 6] -> -2, 
  cc[18, 8] -> -4, cc[20, 1] -> 4, cc[20, 2] -> 2, cc[20, 5] -> 4, 
  cc[20, 8] -> 2, cc[20, 9] -> 2, cc[20, 10] -> 2, cc[20, 13] -> 2, 
  cc[20, 17] -> 2, cc[20, 18] -> 2, cc[20, 20] -> 2, cc[20, 21] -> 2, 
  cc[21, 2] -> 4, cc[21, 5] -> 2, cc[21, 8] -> 4, cc[21, 10] -> 4, 
  cc[21, 12] -> 6, cc[22, 3] -> -6, cc[22, 4] -> -2, cc[22, 6] -> -4, 
  cc[22, 8] -> -8, cc[24, 1] -> 2, cc[24, 3] -> 2, cc[24, 7] -> 2, 
  cc[24, 11] -> 6, cc[24, 13] -> 4, cc[24, 15] -> 4, cc[24, 17] -> 4, 
  cc[25, 3] -> 2, cc[25, 6] -> 2, cc[25, 8] -> 4, cc[28, 2] -> -8, 
  cc[28, 4] -> -4, cc[28, 7] -> -12, cc[28, 8] -> -8, cc[31, 2] -> 4, 
  cc[31, 3] -> 2, cc[31, 5] -> 2, cc[31, 6] -> 2, cc[32, 1] -> 4, 
  cc[32, 3] -> 8, cc[32, 4] -> 4, cc[32, 6] -> 4, cc[32, 8] -> 4, 
  cc[33, 1] -> -4, cc[33, 2] -> -2, cc[33, 5] -> -4, cc[33, 8] -> -2, 
  cc[33, 9] -> -2, cc[33, 10] -> -2, cc[33, 13] -> -2, cc[33, 17] -> -2, 
  cc[33, 18] -> -2, cc[33, 20] -> -2, cc[33, 21] -> -2, cc[34, 2] -> -4, 
  cc[34, 3] -> -2, cc[35, 1] -> -2, cc[35, 3] -> -2, cc[35, 5] -> -4, 
  cc[35, 6] -> -2, cc[35, 8] -> -6, cc[36, 1] -> -2, cc[36, 3] -> -2, 
  cc[36, 7] -> -2, cc[36, 11] -> -6, cc[36, 13] -> -4, cc[36, 15] -> -4, 
  cc[36, 17] -> -4, cc[38, 1] -> 8, cc[38, 3] -> 4, cc[38, 7] -> 4, 
  cc[38, 8] -> 8, cc[39, 1] -> -4, cc[39, 3] -> -2, cc[39, 8] -> -2, 
  cc[40, 2] -> 8, cc[40, 3] -> 4, cc[40, 5] -> 4, cc[40, 6] -> 4, 
  cc[40, 7] -> 4, cc[40, 11] -> 8, cc[40, 13] -> 4, cc[40, 15] -> 8, 
  cc[40, 17] -> 4, cc[41, 2] -> 2, cc[41, 5] -> 1, cc[41, 6] -> 1, 
  cc[41, 8] -> 2, cc[__] -> 0}, {cc[1, 3] -> -1, cc[1, 8] -> -1, 
  cc[1, 17] -> -1, cc[2, 2] -> 2, cc[2, 5] -> -1, cc[2, 9] -> -1, 
  cc[2, 10] -> 2, cc[2, 12] -> -1, cc[2, 13] -> 2, cc[2, 15] -> -2, 
  cc[2, 17] -> 4, cc[3, 3] -> 2, cc[3, 4] -> 2, cc[4, 1] -> -1, 
  cc[4, 3] -> -1, cc[4, 5] -> -2, cc[4, 7] -> 2, cc[4, 9] -> 2, 
  cc[4, 10] -> -1, cc[4, 11] -> 2, cc[4, 12] -> 1, cc[4, 13] -> 2, 
  cc[4, 14] -> 2, cc[4, 16] -> 1, cc[4, 17] -> 2, cc[6, 7] -> 2, 
  cc[6, 8] -> 2, cc[7, 18] -> 1, cc[7, 21] -> 1, cc[7, 24] -> 1, 
  cc[7, 27] -> 1, cc[8, 1] -> -2, cc[8, 3] -> 2, cc[8, 4] -> -1, 
  cc[8, 6] -> 1, cc[8, 8] -> 1, cc[8, 9] -> -1, cc[8, 11] -> 1, 
  cc[8, 13] -> -1, cc[8, 17] -> 1, cc[10, 5] -> -2, cc[10, 8] -> -2, 
  cc[11, 1] -> -1, cc[11, 2] -> 2, cc[11, 3] -> 1, cc[11, 4] -> -2, 
  cc[11, 5] -> -2, cc[11, 6] -> 4, cc[12, 1] -> 2, cc[12, 2] -> -4, 
  cc[12, 3] -> -1, cc[12, 4] -> 2, cc[12, 5] -> 1, cc[12, 7] -> 4, 
  cc[12, 8] -> -5, cc[12, 10] -> -2, cc[13, 3] -> 2, cc[13, 6] -> -1, 
  cc[13, 10] -> -1, cc[13, 11] -> 2, cc[13, 13] -> -1, cc[13, 14] -> 2, 
  cc[13, 18] -> 2, cc[13, 20] -> -1, cc[13, 21] -> 2, cc[13, 23] -> -1, 
  cc[13, 24] -> 2, cc[13, 25] -> -2, cc[13, 27] -> 4, cc[14, 6] -> 2, 
  cc[14, 7] -> 2, cc[15, 5] -> -1, cc[15, 6] -> -1, cc[15, 8] -> -1, 
  cc[15, 10] -> -2, cc[16, 6] -> 1, cc[16, 7] -> 1, cc[16, 9] -> 1, 
  cc[16, 12] -> -1, cc[16, 13] -> -1, cc[16, 15] -> -1, cc[16, 17] -> 2, 
  cc[16, 18] -> -1, cc[16, 19] -> 1, cc[16, 20] -> 2, cc[16, 21] -> -1, 
  cc[16, 22] -> 1, cc[16, 23] -> 2, cc[16, 25] -> 2, cc[17, 1] -> 1, 
  cc[17, 2] -> -2, cc[17, 4] -> 1, cc[17, 8] -> 1, cc[17, 9] -> -2, 
  cc[17, 11] -> -2, cc[17, 12] -> 2, cc[17, 14] -> 1, cc[17, 15] -> -1, 
  cc[17, 16] -> 2, cc[17, 18] -> -1, cc[17, 19] -> 3, cc[17, 21] -> -3, 
  cc[17, 22] -> -1, cc[17, 26] -> -1, cc[17, 27] -> 2, cc[18, 3] -> -1, 
  cc[18, 4] -> -1, cc[19, 3] -> -1, cc[19, 6] -> 1, cc[19, 10] -> 1, 
  cc[19, 11] -> -1, cc[19, 13] -> 1, cc[19, 14] -> -1, cc[19, 18] -> -1, 
  cc[19, 20] -> 1, cc[19, 21] -> -1, cc[19, 23] -> 1, cc[19, 24] -> -1, 
  cc[19, 25] -> 2, cc[19, 27] -> -2, cc[20, 14] -> -1, cc[20, 17] -> -1, 
  cc[20, 20] -> -1, cc[20, 21] -> -1, cc[20, 23] -> -1, cc[20, 24] -> -1, 
  cc[21, 1] -> 2, cc[21, 2] -> -4, cc[21, 4] -> 1, cc[21, 5] -> -2, 
  cc[21, 10] -> 1, cc[21, 12] -> -2, cc[22, 3] -> 1, cc[22, 4] -> 1, 
  cc[23, 3] -> 2, cc[23, 6] -> -1, cc[23, 7] -> -1, cc[23, 8] -> 2, 
  cc[23, 9] -> -1, cc[23, 11] -> -2, cc[23, 12] -> -1, cc[23, 13] -> -2, 
  cc[23, 14] -> -1, cc[23, 15] -> -2, cc[23, 16] -> -2, cc[24, 1] -> 1, 
  cc[24, 2] -> -2, cc[24, 4] -> -2, cc[24, 6] -> 1, cc[24, 8] -> 1, 
  cc[24, 9] -> -2, cc[24, 13] -> -2, cc[24, 17] -> 1, cc[25, 3] -> -1, 
  cc[25, 4] -> -1, cc[26, 2] -> -2, cc[26, 3] -> -1, cc[26, 5] -> 1, 
  cc[26, 7] -> 1, cc[26, 8] -> -2, cc[26, 9] -> -1, cc[26, 13] -> -1, 
  cc[26, 15] -> 1, cc[26, 17] -> -2, cc[27, 1] -> 1, cc[27, 3] -> -2, 
  cc[27, 4] -> 1, cc[27, 8] -> 1, cc[27, 9] -> -2, cc[27, 11] -> 1, 
  cc[27, 12] -> -1, cc[27, 13] -> -1, cc[27, 18] -> -2, cc[27, 19] -> 2, 
  cc[27, 20] -> -1, cc[27, 22] -> 2, cc[27, 23] -> -3, cc[27, 25] -> 3, 
  cc[27, 26] -> -1, cc[27, 27] -> 2, cc[28, 1] -> 2, cc[28, 3] -> 1, 
  cc[28, 8] -> 1, cc[29, 1] -> 2, cc[29, 3] -> 1, cc[29, 4] -> -2, 
  cc[29, 5] -> 1, cc[29, 6] -> 2, cc[29, 8] -> -2, cc[29, 10] -> 1, 
  cc[29, 12] -> 2, cc[30, 3] -> -2, cc[30, 4] -> -2, cc[30, 5] -> 2, 
  cc[30, 8] -> 2, cc[32, 3] -> -4, cc[32, 6] -> 2, cc[32, 7] -> 2, 
  cc[32, 8] -> -4, cc[33, 6] -> 2, cc[33, 9] -> 2, cc[33, 14] -> -1, 
  cc[33, 17] -> -1, cc[33, 20] -> -1, cc[33, 21] -> -1, cc[33, 22] -> 2, 
  cc[33, 23] -> -1, cc[33, 24] -> -1, cc[33, 25] -> 2, cc[36, 1] -> 1, 
  cc[36, 6] -> 1, cc[36, 8] -> 1, cc[36, 17] -> 1, cc[37, 1] -> -1, 
  cc[37, 2] -> 2, cc[37, 5] -> -1, cc[37, 6] -> 2, cc[37, 7] -> -2, 
  cc[37, 9] -> 4, cc[37, 10] -> -1, cc[37, 11] -> 2, cc[37, 12] -> -1, 
  cc[37, 13] -> -1, cc[37, 14] -> -1, cc[37, 15] -> -1, cc[37, 17] -> -1, 
  cc[37, 18] -> -2, cc[37, 19] -> -1, cc[37, 20] -> 1, cc[37, 21] -> -1, 
  cc[37, 22] -> 2, cc[37, 23] -> -1, cc[37, 24] -> 1, cc[37, 25] -> -2, 
  cc[38, 7] -> -2, cc[38, 8] -> -2, cc[39, 7] -> 2, cc[39, 8] -> 2, 
  cc[40, 6] -> -1, cc[40, 7] -> -1, cc[40, 9] -> -1, cc[40, 12] -> -1, 
  cc[40, 14] -> -1, cc[40, 16] -> -2, cc[__] -> 0}, 
 {cc[1, 4] -> -3, cc[1, 5] -> -3, cc[1, 6] -> -3, cc[1, 7] -> -4, 
  cc[1, 8] -> -4, cc[1, 9] -> -4, cc[1, 10] -> -2, cc[1, 11] -> -2, 
  cc[1, 12] -> -3, cc[1, 13] -> -3, cc[1, 14] -> -1, cc[1, 15] -> -1, 
  cc[1, 16] -> -2, cc[1, 17] -> -2, cc[2, 1] -> 2, cc[2, 2] -> 2, 
  cc[2, 3] -> 2, cc[2, 4] -> 2, cc[2, 5] -> 2, cc[2, 6] -> 2, cc[2, 7] -> 2, 
  cc[2, 8] -> 2, cc[2, 9] -> 3, cc[2, 10] -> 3, cc[2, 11] -> 3, 
  cc[2, 12] -> 1, cc[2, 13] -> 1, cc[2, 14] -> 1, cc[2, 15] -> 4, 
  cc[2, 16] -> 4, cc[2, 17] -> 4, cc[5, 3] -> 2, cc[5, 4] -> 2, 
  cc[5, 5] -> 2, cc[5, 6] -> 1, cc[5, 7] -> 2, cc[5, 8] -> 1, cc[6, 3] -> -2, 
  cc[6, 4] -> -2, cc[6, 5] -> -4, cc[6, 6] -> -2, cc[6, 7] -> -4, 
  cc[6, 8] -> -2, cc[7, 1] -> 2, cc[7, 2] -> 2, cc[7, 3] -> 2, cc[7, 4] -> 3, 
  cc[7, 5] -> 3, cc[7, 6] -> 3, cc[7, 7] -> 3, cc[7, 8] -> 3, cc[7, 9] -> 3, 
  cc[7, 10] -> 3, cc[7, 11] -> 3, cc[7, 12] -> 3, cc[7, 13] -> 1, 
  cc[7, 14] -> 1, cc[7, 15] -> 1, cc[7, 16] -> 2, cc[7, 17] -> 2, 
  cc[7, 18] -> 2, cc[7, 19] -> 2, cc[7, 20] -> 2, cc[7, 21] -> 2, 
  cc[7, 22] -> 4, cc[7, 23] -> 4, cc[7, 24] -> 4, cc[7, 25] -> 4, 
  cc[7, 26] -> 4, cc[7, 27] -> 4, cc[9, 3] -> -1, cc[9, 4] -> -1, 
  cc[10, 1] -> -4, cc[10, 2] -> -6, cc[10, 3] -> -6, cc[10, 4] -> -4, 
  cc[10, 5] -> -4, cc[10, 6] -> -2, cc[10, 7] -> -8, cc[10, 8] -> -8, 
  cc[13, 4] -> 2, cc[13, 5] -> 2, cc[13, 6] -> 2, cc[13, 7] -> 2, 
  cc[13, 8] -> 2, cc[13, 9] -> 2, cc[13, 10] -> 3, cc[13, 11] -> 3, 
  cc[13, 12] -> 3, cc[13, 13] -> 3, cc[13, 14] -> 3, cc[13, 15] -> 3, 
  cc[13, 16] -> 2, cc[13, 17] -> 2, cc[13, 18] -> 2, cc[13, 19] -> 1, 
  cc[13, 20] -> 1, cc[13, 21] -> 1, cc[13, 22] -> 3, cc[13, 23] -> 3, 
  cc[13, 24] -> 3, cc[13, 25] -> 2, cc[13, 26] -> 2, cc[13, 27] -> 2, 
  cc[14, 1] -> 2, cc[14, 2] -> 4, cc[14, 3] -> 4, cc[14, 5] -> 6, 
  cc[14, 6] -> 6, cc[14, 7] -> 4, cc[14, 8] -> 4, cc[15, 1] -> -4, 
  cc[15, 2] -> -4, cc[15, 3] -> -4, cc[15, 4] -> -4, cc[15, 5] -> -4, 
  cc[15, 6] -> -6, cc[15, 7] -> -6, cc[15, 8] -> -2, cc[15, 9] -> -2, 
  cc[15, 10] -> -8, cc[15, 11] -> -8, cc[18, 2] -> 2, cc[18, 4] -> 2, 
  cc[18, 5] -> 1, cc[18, 6] -> 1, cc[20, 1] -> -1, cc[20, 2] -> -1, 
  cc[20, 3] -> -1, cc[20, 4] -> -2, cc[20, 5] -> -2, cc[20, 6] -> -2, 
  cc[20, 7] -> -2, cc[20, 8] -> -2, cc[20, 9] -> -2, cc[20, 10] -> -2, 
  cc[20, 11] -> -2, cc[20, 12] -> -3, cc[20, 13] -> -3, cc[20, 14] -> -3, 
  cc[20, 15] -> -3, cc[20, 16] -> -3, cc[20, 17] -> -3, cc[20, 18] -> -1, 
  cc[20, 19] -> -1, cc[20, 20] -> -1, cc[20, 21] -> -2, cc[20, 22] -> -2, 
  cc[20, 23] -> -2, cc[20, 24] -> -4, cc[20, 25] -> -4, cc[21, 4] -> -3, 
  cc[21, 5] -> -3, cc[21, 6] -> -3, cc[21, 7] -> -2, cc[21, 8] -> -2, 
  cc[21, 9] -> -2, cc[21, 10] -> -2, cc[22, 2] -> 4, cc[22, 4] -> 4, 
  cc[22, 5] -> 3, cc[22, 6] -> 3, cc[24, 3] -> -2, cc[24, 4] -> -2, 
  cc[24, 5] -> -3, cc[24, 6] -> -3, cc[24, 7] -> -3, cc[24, 8] -> -4, 
  cc[24, 9] -> -4, cc[24, 10] -> -1, cc[24, 11] -> -1, cc[24, 12] -> -2, 
  cc[24, 13] -> -2, cc[24, 14] -> -2, cc[24, 15] -> -2, cc[24, 16] -> -1, 
  cc[24, 17] -> -1, cc[25, 2] -> -2, cc[25, 4] -> -2, cc[25, 5] -> -1, 
  cc[25, 6] -> -1, cc[28, 3] -> 6, cc[28, 4] -> 6, cc[28, 6] -> 4, 
  cc[28, 8] -> 4, cc[31, 1] -> -2, cc[31, 2] -> -2, cc[31, 3] -> -2, 
  cc[31, 4] -> -4, cc[31, 5] -> -4, cc[31, 6] -> -2, cc[31, 7] -> -2, 
  cc[32, 1] -> -2, cc[32, 2] -> -4, cc[32, 3] -> -4, cc[32, 5] -> -6, 
  cc[32, 6] -> -6, cc[32, 7] -> -4, cc[32, 8] -> -4, cc[33, 1] -> 1, 
  cc[33, 2] -> 1, cc[33, 3] -> 1, cc[33, 4] -> 2, cc[33, 5] -> 2, 
  cc[33, 6] -> 2, cc[33, 7] -> 2, cc[33, 8] -> 2, cc[33, 9] -> 2, 
  cc[33, 10] -> 2, cc[33, 11] -> 2, cc[33, 12] -> 3, cc[33, 13] -> 3, 
  cc[33, 14] -> 3, cc[33, 15] -> 3, cc[33, 16] -> 3, cc[33, 17] -> 3, 
  cc[33, 18] -> 1, cc[33, 19] -> 1, cc[33, 20] -> 1, cc[33, 21] -> 2, 
  cc[33, 22] -> 2, cc[33, 23] -> 2, cc[33, 24] -> 4, cc[33, 25] -> 4, 
  cc[34, 1] -> 4, cc[34, 2] -> 4, cc[34, 3] -> 2, cc[35, 2] -> 4, 
  cc[35, 3] -> 4, cc[35, 4] -> 2, cc[35, 5] -> 2, cc[35, 6] -> 2, 
  cc[35, 7] -> 2, cc[35, 8] -> 2, cc[36, 3] -> 2, cc[36, 4] -> 2, 
  cc[36, 5] -> 3, cc[36, 6] -> 3, cc[36, 7] -> 3, cc[36, 8] -> 4, 
  cc[36, 9] -> 4, cc[36, 10] -> 1, cc[36, 11] -> 1, cc[36, 12] -> 2, 
  cc[36, 13] -> 2, cc[36, 14] -> 2, cc[36, 15] -> 2, cc[36, 16] -> 1, 
  cc[36, 17] -> 1, cc[38, 3] -> -6, cc[38, 4] -> -6, cc[38, 5] -> -8, 
  cc[38, 6] -> -4, cc[38, 7] -> -8, cc[38, 8] -> -4, cc[39, 3] -> 2, 
  cc[39, 4] -> 2, cc[39, 5] -> 4, cc[39, 6] -> 2, cc[39, 7] -> 4, 
  cc[39, 8] -> 2, cc[40, 4] -> -4, cc[40, 5] -> -4, cc[40, 6] -> -4, 
  cc[40, 7] -> -6, cc[40, 8] -> -6, cc[40, 9] -> -6, cc[40, 10] -> -4, 
  cc[40, 11] -> -4, cc[40, 12] -> -6, cc[40, 13] -> -6, cc[40, 14] -> -2, 
  cc[40, 15] -> -2, cc[40, 16] -> -4, cc[40, 17] -> -4, cc[41, 1] -> -2, 
  cc[41, 2] -> -2, cc[41, 3] -> -2, cc[41, 4] -> -2, cc[41, 5] -> -1, 
  cc[41, 6] -> -2, cc[41, 7] -> -1, cc[41, 8] -> -1, cc[__] -> 0}, 
 {cc[1, 4] -> 1, cc[1, 5] -> 1, cc[1, 6] -> 1, cc[1, 12] -> 1, 
  cc[1, 13] -> 1, cc[1, 14] -> 1, cc[1, 15] -> 1, cc[2, 1] -> 2, 
  cc[2, 2] -> 2, cc[2, 3] -> -4, cc[2, 4] -> -4, cc[2, 5] -> -4, 
  cc[2, 6] -> -2, cc[2, 7] -> -2, cc[2, 8] -> -2, cc[2, 9] -> -1, 
  cc[2, 10] -> -1, cc[2, 11] -> -1, cc[2, 12] -> -1, cc[2, 13] -> -1, 
  cc[2, 14] -> -1, cc[3, 1] -> -4, cc[3, 2] -> -4, cc[3, 3] -> -4, 
  cc[4, 1] -> -4, cc[4, 2] -> -4, cc[4, 3] -> -4, cc[4, 4] -> -4, 
  cc[4, 5] -> -8, cc[4, 6] -> -8, cc[4, 9] -> -2, cc[4, 10] -> -2, 
  cc[4, 11] -> -2, cc[6, 3] -> -2, cc[6, 4] -> -2, cc[7, 4] -> -1, 
  cc[7, 5] -> -1, cc[7, 6] -> -1, cc[7, 7] -> -1, cc[7, 8] -> -1, 
  cc[7, 9] -> -1, cc[7, 10] -> -1, cc[7, 11] -> -1, cc[7, 12] -> -1, 
  cc[7, 13] -> -1, cc[7, 14] -> -1, cc[7, 15] -> -1, cc[8, 10] -> 2, 
  cc[8, 11] -> 2, cc[8, 12] -> -2, cc[8, 13] -> -2, cc[8, 16] -> 2, 
  cc[8, 17] -> 2, cc[10, 2] -> 2, cc[10, 3] -> 2, cc[10, 6] -> 2, 
  cc[11, 3] -> -2, cc[11, 4] -> -2, cc[11, 5] -> 4, cc[11, 6] -> 4, 
  cc[11, 7] -> -2, cc[11, 8] -> 4, cc[12, 5] -> 4, cc[12, 6] -> 4, 
  cc[12, 7] -> -2, cc[12, 8] -> -2, cc[12, 9] -> -2, cc[12, 10] -> -8, 
  cc[12, 11] -> -8, cc[13, 1] -> 2, cc[13, 2] -> 2, cc[13, 3] -> 2, 
  cc[13, 4] -> -4, cc[13, 5] -> -4, cc[13, 6] -> -4, cc[13, 7] -> -2, 
  cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 10] -> -1, cc[13, 11] -> -1, 
  cc[13, 12] -> -1, cc[13, 13] -> -1, cc[13, 14] -> -1, cc[13, 15] -> -1, 
  cc[13, 16] -> 2, cc[13, 17] -> 2, cc[13, 18] -> 2, cc[13, 19] -> -1, 
  cc[13, 20] -> -1, cc[13, 21] -> -1, cc[13, 22] -> -1, cc[13, 23] -> -1, 
  cc[13, 24] -> -1, cc[14, 1] -> -2, cc[14, 2] -> -4, cc[14, 3] -> -4, 
  cc[14, 4] -> -4, cc[14, 5] -> -2, cc[14, 6] -> -2, cc[15, 1] -> 4, 
  cc[15, 2] -> 4, cc[15, 3] -> 2, cc[15, 4] -> 2, cc[15, 5] -> 2, 
  cc[15, 6] -> 2, cc[15, 7] -> 2, cc[15, 8] -> 2, cc[15, 9] -> 2, 
  cc[16, 4] -> -2, cc[16, 5] -> -2, cc[16, 6] -> -2, cc[16, 10] -> -2, 
  cc[16, 11] -> -2, cc[16, 12] -> -2, cc[16, 13] -> -4, cc[16, 14] -> -4, 
  cc[16, 15] -> -4, cc[17, 1] -> -2, cc[17, 2] -> -2, cc[17, 3] -> -2, 
  cc[17, 4] -> 4, cc[17, 5] -> 4, cc[17, 16] -> 2, cc[17, 17] -> 2, 
  cc[17, 18] -> 2, cc[17, 22] -> -4, cc[17, 23] -> -4, cc[18, 5] -> 1, 
  cc[18, 6] -> 1, cc[19, 1] -> -2, cc[19, 2] -> -2, cc[19, 3] -> -2, 
  cc[19, 4] -> 2, cc[19, 5] -> 2, cc[19, 6] -> 2, cc[19, 16] -> -2, 
  cc[19, 17] -> -2, cc[19, 18] -> -2, cc[20, 1] -> 1, cc[20, 2] -> 1, 
  cc[20, 3] -> 1, cc[20, 4] -> 2, cc[20, 5] -> 2, cc[20, 6] -> 2, 
  cc[20, 7] -> 2, cc[20, 8] -> 2, cc[20, 9] -> 2, cc[20, 10] -> 2, 
  cc[20, 11] -> 2, cc[20, 12] -> 1, cc[20, 13] -> 1, cc[20, 14] -> 1, 
  cc[20, 15] -> 1, cc[20, 16] -> 1, cc[20, 17] -> 1, cc[20, 18] -> 1, 
  cc[20, 19] -> 1, cc[20, 20] -> 1, cc[21, 4] -> 1, cc[21, 5] -> 1, 
  cc[21, 6] -> 1, cc[21, 7] -> 2, cc[21, 8] -> 2, cc[21, 9] -> 4, 
  cc[21, 10] -> 4, cc[21, 11] -> -2, cc[21, 12] -> -2, cc[22, 5] -> -1, 
  cc[22, 6] -> -1, cc[23, 1] -> 4, cc[23, 2] -> 4, cc[23, 3] -> 4, 
  cc[23, 4] -> 2, cc[23, 5] -> 2, cc[23, 6] -> 2, cc[23, 7] -> 4, 
  cc[23, 8] -> 4, cc[23, 9] -> 4, cc[23, 10] -> 4, cc[23, 11] -> 4, 
  cc[24, 3] -> -2, cc[24, 4] -> -2, cc[24, 5] -> 1, cc[24, 6] -> 1, 
  cc[24, 7] -> 1, cc[24, 10] -> 1, cc[24, 11] -> 1, cc[24, 12] -> -2, 
  cc[24, 13] -> -2, cc[24, 14] -> -2, cc[24, 15] -> -2, cc[24, 16] -> 1, 
  cc[24, 17] -> 1, cc[25, 5] -> 1, cc[25, 6] -> 1, cc[26, 5] -> 4, 
  cc[26, 6] -> 4, cc[26, 12] -> 2, cc[26, 13] -> 2, cc[26, 14] -> 2, 
  cc[26, 15] -> 2, cc[27, 1] -> 4, cc[27, 2] -> 4, cc[27, 3] -> -2, 
  cc[27, 4] -> -2, cc[27, 5] -> -2, cc[27, 13] -> -4, cc[27, 14] -> -4, 
  cc[27, 20] -> 2, cc[27, 21] -> 2, cc[27, 22] -> 2, cc[28, 3] -> -2, 
  cc[28, 4] -> -2, cc[28, 5] -> -4, cc[28, 6] -> -2, cc[28, 7] -> -4, 
  cc[28, 8] -> -2, cc[29, 3] -> -4, cc[29, 4] -> -4, cc[29, 7] -> -4, 
  cc[29, 8] -> -4, cc[29, 9] -> -2, cc[29, 10] -> -2, cc[29, 11] -> -4, 
  cc[29, 12] -> -4, cc[30, 1] -> 4, cc[30, 7] -> 4, cc[30, 8] -> 4, 
  cc[32, 1] -> 2, cc[32, 2] -> -4, cc[32, 3] -> -4, cc[32, 4] -> -4, 
  cc[32, 5] -> 2, cc[32, 6] -> 2, cc[33, 1] -> -1, cc[33, 2] -> -1, 
  cc[33, 3] -> -1, cc[33, 4] -> 2, cc[33, 5] -> 2, cc[33, 6] -> 2, 
  cc[33, 7] -> 2, cc[33, 8] -> 2, cc[33, 9] -> 2, cc[33, 10] -> 2, 
  cc[33, 11] -> 2, cc[33, 12] -> -1, cc[33, 13] -> -1, cc[33, 14] -> -1, 
  cc[33, 15] -> -1, cc[33, 16] -> -1, cc[33, 17] -> -1, cc[33, 18] -> -1, 
  cc[33, 19] -> -1, cc[33, 20] -> -1, cc[36, 3] -> -2, cc[36, 4] -> -2, 
  cc[36, 5] -> -1, cc[36, 6] -> -1, cc[36, 7] -> -1, cc[36, 10] -> -1, 
  cc[36, 11] -> -1, cc[36, 12] -> -2, cc[36, 13] -> -2, cc[36, 14] -> -2, 
  cc[36, 15] -> -2, cc[36, 16] -> -1, cc[36, 17] -> -1, cc[37, 1] -> 2, 
  cc[37, 2] -> 2, cc[37, 3] -> 2, cc[37, 4] -> 2, cc[37, 5] -> 2, 
  cc[37, 6] -> 2, cc[37, 7] -> 4, cc[37, 8] -> 4, cc[37, 9] -> 4, 
  cc[37, 10] -> 4, cc[37, 11] -> 4, cc[37, 12] -> -2, cc[37, 13] -> -2, 
  cc[37, 14] -> -2, cc[37, 21] -> 4, cc[37, 22] -> 4, cc[38, 3] -> 2, 
  cc[38, 4] -> 2, cc[39, 3] -> -2, cc[39, 4] -> -2, cc[40, 1] -> 4, 
  cc[40, 2] -> 4, cc[40, 3] -> 4, cc[40, 4] -> 2, cc[40, 5] -> 2, 
  cc[40, 6] -> 2, cc[40, 7] -> 2, cc[40, 8] -> 2, cc[40, 9] -> 2, 
  cc[40, 10] -> 4, cc[40, 11] -> 4, cc[40, 12] -> 2, cc[40, 13] -> 2, 
  cc[40, 14] -> 2, cc[40, 15] -> 2, cc[__] -> 0}, 
 {cc[3, 1] -> 4, cc[3, 2] -> 2, cc[3, 3] -> 2, cc[4, 1] -> 4, cc[4, 2] -> 4, 
  cc[4, 3] -> 4, cc[4, 4] -> 4, cc[4, 5] -> 4, cc[4, 6] -> 4, cc[6, 1] -> 4, 
  cc[6, 2] -> 4, cc[6, 3] -> 2, cc[6, 4] -> 2, cc[16, 1] -> 2, 
  cc[16, 2] -> 2, cc[16, 3] -> 2, cc[16, 10] -> 2, cc[16, 11] -> 2, 
  cc[16, 12] -> 2, cc[16, 13] -> 2, cc[16, 14] -> 2, cc[16, 15] -> 2, 
  cc[18, 5] -> -1, cc[18, 6] -> -1, cc[18, 7] -> -2, cc[18, 8] -> -2, 
  cc[23, 1] -> -4, cc[23, 2] -> -4, cc[23, 3] -> -4, cc[23, 4] -> -2, 
  cc[23, 5] -> -2, cc[23, 6] -> -2, cc[23, 7] -> -2, cc[23, 8] -> -2, 
  cc[23, 9] -> -2, cc[24, 3] -> 2, cc[24, 4] -> 2, cc[24, 10] -> 2, 
  cc[24, 11] -> 2, cc[24, 12] -> 2, cc[24, 13] -> 2, cc[26, 5] -> -2, 
  cc[26, 6] -> -2, cc[26, 10] -> -2, cc[26, 11] -> -2, cc[26, 14] -> -2, 
  cc[26, 15] -> -2, cc[29, 3] -> 2, cc[29, 4] -> 2, cc[29, 7] -> 4, 
  cc[29, 8] -> 4, cc[29, 9] -> 2, cc[29, 10] -> 2, cc[30, 6] -> -2, 
  cc[30, 7] -> -2, cc[30, 8] -> -2, cc[31, 1] -> 1, cc[31, 2] -> 1, 
  cc[31, 3] -> 1, cc[32, 1] -> 4, cc[32, 2] -> 4, cc[32, 3] -> 4, 
  cc[33, 1] -> -2, cc[33, 2] -> -2, cc[33, 3] -> -2, cc[33, 4] -> -2, 
  cc[33, 5] -> -2, cc[33, 6] -> -2, cc[33, 7] -> -2, cc[33, 8] -> -2, 
  cc[33, 9] -> -2, cc[35, 6] -> -1, cc[35, 7] -> -1, cc[35, 8] -> -1, 
  cc[37, 1] -> -2, cc[37, 2] -> -2, cc[37, 3] -> -2, cc[37, 4] -> -2, 
  cc[37, 5] -> -2, cc[37, 6] -> -2, cc[37, 7] -> -2, cc[37, 8] -> -2, 
  cc[37, 9] -> -2, cc[__] -> 0}, {cc[1, 1] -> -4, cc[1, 2] -> -4, 
  cc[1, 3] -> -4, cc[1, 14] -> -2, cc[1, 15] -> -2, cc[1, 16] -> -2, 
  cc[1, 17] -> -2, cc[2, 12] -> 2, cc[2, 13] -> 2, cc[2, 14] -> 2, 
  cc[5, 1] -> 2, cc[5, 2] -> 2, cc[5, 6] -> 1, cc[5, 8] -> 1, cc[6, 6] -> -2, 
  cc[6, 8] -> -2, cc[7, 13] -> 2, cc[7, 14] -> 2, cc[7, 15] -> 2, 
  cc[7, 16] -> 2, cc[7, 17] -> 2, cc[7, 18] -> 2, cc[7, 19] -> 2, 
  cc[7, 20] -> 2, cc[7, 21] -> 2, cc[9, 1] -> -1, cc[9, 2] -> -1, 
  cc[10, 4] -> -4, cc[10, 5] -> -4, cc[10, 6] -> -4, cc[13, 1] -> 2, 
  cc[13, 2] -> 2, cc[13, 3] -> 2, cc[13, 19] -> 2, cc[13, 20] -> 2, 
  cc[13, 21] -> 2, cc[13, 25] -> 2, cc[13, 26] -> 2, cc[13, 27] -> 2, 
  cc[14, 4] -> 4, cc[14, 7] -> 4, cc[14, 8] -> 4, cc[15, 8] -> -4, 
  cc[15, 9] -> -4, cc[18, 1] -> 2, cc[18, 3] -> 2, cc[20, 18] -> -2, 
  cc[20, 19] -> -2, cc[20, 20] -> -2, cc[20, 21] -> -2, cc[20, 22] -> -2, 
  cc[20, 23] -> -2, cc[21, 1] -> -4, cc[21, 2] -> -4, cc[21, 3] -> -4, 
  cc[21, 11] -> -2, cc[21, 12] -> -2, cc[22, 1] -> 4, cc[22, 3] -> 4, 
  cc[22, 7] -> 2, cc[22, 8] -> 2, cc[24, 1] -> -4, cc[24, 2] -> -4, 
  cc[24, 16] -> -2, cc[24, 17] -> -2, cc[25, 1] -> -2, cc[25, 3] -> -2, 
  cc[28, 1] -> 8, cc[28, 2] -> 8, cc[28, 5] -> 4, cc[28, 7] -> 4, 
  cc[31, 6] -> -2, cc[31, 7] -> -2, cc[32, 4] -> -4, cc[32, 7] -> -4, 
  cc[32, 8] -> -4, cc[33, 18] -> 2, cc[33, 19] -> 2, cc[33, 20] -> 2, 
  cc[33, 21] -> 2, cc[33, 22] -> 2, cc[33, 23] -> 2, cc[34, 3] -> 2, 
  cc[35, 1] -> 4, cc[35, 4] -> 2, cc[35, 5] -> 2, cc[36, 1] -> 4, 
  cc[36, 2] -> 4, cc[36, 16] -> 2, cc[36, 17] -> 2, cc[38, 1] -> -4, 
  cc[38, 2] -> -4, cc[38, 6] -> -4, cc[38, 8] -> -4, cc[39, 6] -> 2, 
  cc[39, 8] -> 2, cc[40, 1] -> -4, cc[40, 2] -> -4, cc[40, 3] -> -4, 
  cc[40, 14] -> -4, cc[40, 15] -> -4, cc[40, 16] -> -4, cc[40, 17] -> -4, 
  cc[41, 5] -> -1, cc[41, 7] -> -1, cc[41, 8] -> -1, cc[__] -> 0}, 
 {cc[1, 10] -> 1, cc[1, 11] -> 1, cc[2, 1] -> -2, cc[2, 2] -> -2, 
  cc[2, 3] -> 1, cc[2, 4] -> 1, cc[2, 5] -> 1, cc[3, 1] -> -2, 
  cc[4, 1] -> -2, cc[4, 2] -> -2, cc[4, 3] -> -2, cc[4, 4] -> -2, 
  cc[4, 9] -> 1, cc[4, 10] -> 1, cc[4, 11] -> 1, cc[6, 1] -> -2, 
  cc[6, 2] -> -2, cc[7, 1] -> -1, cc[7, 2] -> -1, cc[7, 3] -> -1, 
  cc[8, 10] -> -1, cc[8, 11] -> -1, cc[8, 12] -> 1, cc[8, 13] -> 1, 
  cc[8, 16] -> -1, cc[8, 17] -> -1, cc[10, 1] -> 2, cc[11, 3] -> 1, 
  cc[11, 4] -> 1, cc[11, 5] -> -2, cc[11, 6] -> -2, cc[11, 7] -> 1, 
  cc[11, 8] -> -2, cc[12, 5] -> -2, cc[12, 6] -> -2, cc[12, 7] -> 1, 
  cc[12, 8] -> 1, cc[12, 9] -> 1, cc[12, 10] -> 4, cc[12, 11] -> 4, 
  cc[13, 1] -> -2, cc[13, 2] -> -2, cc[13, 3] -> -2, cc[13, 4] -> 1, 
  cc[13, 5] -> 1, cc[13, 6] -> 1, cc[13, 16] -> -2, cc[13, 17] -> -2, 
  cc[13, 18] -> -2, cc[14, 1] -> -2, cc[15, 3] -> 1, cc[15, 4] -> 1, 
  cc[15, 5] -> 1, cc[16, 1] -> -2, cc[16, 2] -> -2, cc[16, 3] -> -2, 
  cc[16, 4] -> 1, cc[16, 5] -> 1, cc[16, 6] -> 1, cc[16, 10] -> -1, 
  cc[16, 11] -> -1, cc[16, 12] -> -1, cc[17, 1] -> 1, cc[17, 2] -> 1, 
  cc[17, 3] -> 1, cc[17, 4] -> -2, cc[17, 5] -> -2, cc[17, 16] -> -1, 
  cc[17, 17] -> -1, cc[17, 18] -> -1, cc[17, 22] -> 2, cc[17, 23] -> 2, 
  cc[18, 7] -> 1, cc[18, 8] -> 1, cc[19, 1] -> 1, cc[19, 2] -> 1, 
  cc[19, 3] -> 1, cc[19, 4] -> -1, cc[19, 5] -> -1, cc[19, 6] -> -1, 
  cc[19, 16] -> 1, cc[19, 17] -> 1, cc[19, 18] -> 1, cc[20, 1] -> 1, 
  cc[20, 2] -> 1, cc[20, 3] -> 1, cc[21, 9] -> -1, cc[21, 10] -> -1, 
  cc[21, 11] -> 2, cc[21, 12] -> 2, cc[22, 7] -> -1, cc[22, 8] -> -1, 
  cc[23, 1] -> 2, cc[23, 2] -> 2, cc[23, 3] -> 2, cc[23, 4] -> 1, 
  cc[23, 5] -> 1, cc[23, 6] -> 1, cc[23, 10] -> -2, cc[23, 11] -> -2, 
  cc[24, 10] -> -1, cc[24, 11] -> -1, cc[24, 14] -> 2, cc[24, 15] -> 2, 
  cc[25, 7] -> 1, cc[25, 8] -> 1, cc[26, 10] -> 2, cc[26, 11] -> 2, 
  cc[26, 12] -> -1, cc[26, 13] -> -1, cc[26, 14] -> 1, cc[26, 15] -> 1, 
  cc[27, 1] -> -2, cc[27, 2] -> -2, cc[27, 3] -> 1, cc[27, 4] -> 1, 
  cc[27, 5] -> 1, cc[27, 13] -> 2, cc[27, 14] -> 2, cc[27, 20] -> -1, 
  cc[27, 21] -> -1, cc[27, 22] -> -1, cc[28, 6] -> -1, cc[28, 8] -> -1, 
  cc[29, 7] -> -2, cc[29, 8] -> -2, cc[29, 9] -> -1, cc[29, 10] -> -1, 
  cc[29, 11] -> 2, cc[29, 12] -> 2, cc[30, 1] -> -2, cc[30, 6] -> 2, 
  cc[32, 1] -> -2, cc[32, 4] -> 4, cc[33, 1] -> 1, cc[33, 2] -> 1, 
  cc[33, 3] -> 1, cc[33, 10] -> -2, cc[33, 11] -> -2, cc[36, 10] -> -1, 
  cc[36, 11] -> -1, cc[37, 1] -> 1, cc[37, 2] -> 1, cc[37, 3] -> 1, 
  cc[37, 4] -> 1, cc[37, 5] -> 1, cc[37, 6] -> 1, cc[37, 10] -> -2, 
  cc[37, 11] -> -2, cc[37, 12] -> 1, cc[37, 13] -> 1, cc[37, 14] -> 1, 
  cc[37, 21] -> -2, cc[37, 22] -> -2, cc[38, 1] -> 2, cc[38, 2] -> 2, 
  cc[39, 1] -> -2, cc[39, 2] -> -2, cc[40, 4] -> 1, cc[40, 5] -> 1, 
  cc[40, 6] -> 1, cc[__] -> 0}}


==> anc/ansatzAndGram/gram62term33sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> -2, cc[1, 2] -> -2, cc[1, 3] -> -2, cc[1, 4] -> -2, 
  cc[1, 5] -> -2, cc[5, 1] -> 2, cc[5, 2] -> 2, cc[5, 3] -> 2, cc[7, 1] -> 2, 
  cc[7, 2] -> 2, cc[7, 3] -> 2, cc[7, 4] -> 2, cc[7, 5] -> 2, cc[7, 6] -> 2, 
  cc[7, 7] -> 2, cc[9, 1] -> -1, cc[9, 2] -> -1, cc[10, 1] -> -4, 
  cc[10, 2] -> -4, cc[10, 3] -> -4, cc[22, 1] -> 2, cc[22, 2] -> 2, 
  cc[22, 3] -> 2, cc[31, 1] -> -2, cc[31, 2] -> -2, cc[34, 1] -> 4, 
  cc[34, 2] -> 4, cc[35, 1] -> 2, cc[35, 2] -> 2, cc[35, 3] -> 2, 
  cc[38, 1] -> -4, cc[38, 2] -> -4, cc[38, 3] -> -4, cc[41, 1] -> -2, 
  cc[41, 2] -> -2, cc[41, 3] -> -2, cc[__] -> 0}, 
 {cc[1, 1] -> 1, cc[1, 2] -> 1, cc[1, 3] -> 1, cc[1, 4] -> 1, cc[1, 5] -> 1, 
  cc[2, 1] -> -2, cc[2, 2] -> -2, cc[2, 3] -> -2, cc[2, 4] -> -2, 
  cc[2, 5] -> -2, cc[6, 1] -> 2, cc[6, 2] -> 2, cc[6, 3] -> 2, 
  cc[7, 1] -> -1, cc[7, 2] -> -1, cc[7, 3] -> -1, cc[7, 4] -> -1, 
  cc[7, 5] -> -1, cc[7, 6] -> -1, cc[7, 7] -> -1, cc[10, 1] -> 2, 
  cc[10, 2] -> 2, cc[10, 3] -> 2, cc[13, 1] -> -2, cc[13, 2] -> -2, 
  cc[13, 3] -> -2, cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 6] -> -2, 
  cc[13, 7] -> -2, cc[14, 1] -> -4, cc[14, 2] -> -4, cc[14, 3] -> -4, 
  cc[15, 1] -> 4, cc[15, 2] -> 4, cc[15, 3] -> 4, cc[15, 4] -> 4, 
  cc[18, 1] -> -1, cc[18, 2] -> -1, cc[18, 3] -> -1, cc[20, 1] -> 2, 
  cc[20, 2] -> 2, cc[20, 3] -> 2, cc[20, 4] -> 2, cc[20, 5] -> 2, 
  cc[20, 6] -> 2, cc[21, 1] -> 2, cc[21, 2] -> 2, cc[21, 3] -> 2, 
  cc[21, 4] -> 2, cc[22, 1] -> -1, cc[22, 2] -> -1, cc[22, 3] -> -1, 
  cc[24, 1] -> 2, cc[24, 2] -> 2, cc[24, 3] -> 2, cc[24, 4] -> 2, 
  cc[24, 5] -> 2, cc[25, 1] -> 1, cc[25, 2] -> 1, cc[25, 3] -> 1, 
  cc[28, 1] -> -4, cc[28, 2] -> -4, cc[28, 3] -> -4, cc[31, 1] -> 1, 
  cc[31, 2] -> 1, cc[32, 1] -> 4, cc[32, 2] -> 4, cc[32, 3] -> 4, 
  cc[33, 1] -> -2, cc[33, 2] -> -2, cc[33, 3] -> -2, cc[33, 4] -> -2, 
  cc[33, 5] -> -2, cc[33, 6] -> -2, cc[35, 1] -> -1, cc[35, 2] -> -1, 
  cc[35, 3] -> -1, cc[36, 1] -> -2, cc[36, 2] -> -2, cc[36, 3] -> -2, 
  cc[36, 4] -> -2, cc[36, 5] -> -2, cc[38, 1] -> 2, cc[38, 2] -> 2, 
  cc[38, 3] -> 2, cc[39, 1] -> -2, cc[39, 2] -> -2, cc[39, 3] -> -2, 
  cc[40, 1] -> 4, cc[40, 2] -> 4, cc[40, 3] -> 4, cc[40, 4] -> 4, 
  cc[40, 5] -> 4, cc[__] -> 0}, {cc[3, 1] -> 6, cc[3, 2] -> 6, cc[4, 1] -> 4, 
  cc[4, 2] -> 4, cc[4, 3] -> 4, cc[4, 4] -> 4, cc[4, 5] -> 4, cc[6, 1] -> 4, 
  cc[6, 2] -> 4, cc[6, 3] -> 4, cc[16, 1] -> 2, cc[16, 2] -> 2, 
  cc[16, 3] -> 2, cc[16, 4] -> 2, cc[16, 5] -> 2, cc[16, 6] -> 2, 
  cc[18, 1] -> -2, cc[18, 2] -> -2, cc[18, 3] -> -2, cc[23, 1] -> -4, 
  cc[23, 2] -> -4, cc[23, 3] -> -4, cc[23, 4] -> -4, cc[23, 5] -> -4, 
  cc[24, 1] -> 2, cc[24, 2] -> 2, cc[24, 3] -> 2, cc[24, 4] -> 2, 
  cc[24, 5] -> 2, cc[26, 1] -> -2, cc[26, 2] -> -2, cc[26, 3] -> -2, 
  cc[26, 4] -> -2, cc[26, 5] -> -2, cc[29, 1] -> 4, cc[29, 2] -> 4, 
  cc[29, 3] -> 4, cc[29, 4] -> 4, cc[30, 1] -> -2, cc[30, 2] -> -2, 
  cc[30, 3] -> -2, cc[31, 1] -> 1, cc[31, 2] -> 1, cc[32, 1] -> 4, 
  cc[32, 2] -> 4, cc[32, 3] -> 4, cc[33, 1] -> -2, cc[33, 2] -> -2, 
  cc[33, 3] -> -2, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 6] -> -2, 
  cc[35, 1] -> -1, cc[35, 2] -> -1, cc[35, 3] -> -1, cc[37, 1] -> -2, 
  cc[37, 2] -> -2, cc[37, 3] -> -2, cc[37, 4] -> -2, cc[37, 5] -> -2, 
  cc[37, 6] -> -2, cc[__] -> 0}, {cc[1, 1] -> -4, cc[1, 2] -> -3, 
  cc[1, 3] -> -1, cc[1, 5] -> -2, cc[2, 1] -> 1, cc[2, 3] -> 4, 
  cc[2, 4] -> 2, cc[2, 5] -> 2, cc[5, 1] -> 2, cc[5, 3] -> 1, cc[6, 1] -> -2, 
  cc[6, 3] -> -2, cc[7, 1] -> 1, cc[7, 2] -> 3, cc[7, 3] -> 2, cc[7, 4] -> 2, 
  cc[7, 5] -> 2, cc[7, 7] -> 4, cc[9, 1] -> -1, cc[10, 1] -> -2, 
  cc[10, 2] -> -10, cc[10, 3] -> -4, cc[13, 1] -> 3, cc[13, 2] -> 2, 
  cc[13, 3] -> 1, cc[13, 4] -> 2, cc[13, 7] -> 2, cc[14, 1] -> 8, 
  cc[14, 2] -> 2, cc[14, 3] -> 4, cc[15, 1] -> -2, cc[15, 3] -> -8, 
  cc[15, 4] -> -4, cc[18, 1] -> 1, cc[18, 2] -> 2, cc[20, 1] -> -2, 
  cc[20, 2] -> -1, cc[20, 3] -> -1, cc[20, 4] -> -3, cc[20, 5] -> -2, 
  cc[21, 1] -> -3, cc[21, 4] -> -2, cc[22, 1] -> 3, cc[22, 2] -> 4, 
  cc[24, 1] -> -4, cc[24, 2] -> -3, cc[24, 3] -> -2, cc[24, 4] -> -1, 
  cc[25, 1] -> -1, cc[25, 2] -> -2, cc[28, 1] -> 6, cc[28, 2] -> 4, 
  cc[31, 1] -> -1, cc[31, 2] -> -3, cc[32, 1] -> -8, cc[32, 2] -> -2, 
  cc[32, 3] -> -4, cc[33, 1] -> 2, cc[33, 2] -> 1, cc[33, 3] -> 1, 
  cc[33, 4] -> 3, cc[33, 5] -> 2, cc[34, 1] -> 2, cc[34, 2] -> 6, 
  cc[35, 1] -> 5, cc[35, 2] -> 3, cc[35, 3] -> 1, cc[36, 1] -> 4, 
  cc[36, 2] -> 3, cc[36, 3] -> 2, cc[36, 4] -> 1, cc[38, 1] -> -6, 
  cc[38, 3] -> -4, cc[39, 1] -> 2, cc[39, 3] -> 2, cc[40, 1] -> -6, 
  cc[40, 2] -> -4, cc[40, 3] -> -2, cc[40, 5] -> -4, cc[41, 1] -> -1, 
  cc[41, 3] -> -2, cc[__] -> 0}, {cc[1, 2] -> 1, cc[1, 3] -> 1, 
  cc[2, 1] -> -1, cc[2, 2] -> -4, cc[2, 3] -> -4, cc[2, 4] -> 2, 
  cc[3, 1] -> -6, cc[3, 2] -> -2, cc[4, 1] -> -4, cc[4, 2] -> -2, 
  cc[4, 4] -> -4, cc[6, 1] -> -2, cc[7, 1] -> -1, cc[7, 2] -> -1, 
  cc[8, 3] -> -2, cc[8, 4] -> 2, cc[10, 1] -> 2, cc[10, 2] -> 2, 
  cc[11, 2] -> 4, cc[11, 3] -> -2, cc[12, 2] -> -8, cc[12, 3] -> 4, 
  cc[12, 4] -> -2, cc[13, 1] -> -1, cc[13, 2] -> -4, cc[13, 3] -> -1, 
  cc[13, 4] -> 2, cc[13, 5] -> 2, cc[14, 1] -> -4, cc[14, 2] -> -2, 
  cc[15, 1] -> 2, cc[15, 4] -> 2, cc[16, 1] -> -2, cc[16, 2] -> -2, 
  cc[16, 3] -> 2, cc[16, 6] -> -2, cc[17, 1] -> 4, cc[17, 2] -> -2, 
  cc[17, 4] -> 2, cc[17, 6] -> -4, cc[18, 1] -> 1, cc[19, 2] -> 2, 
  cc[19, 4] -> -2, cc[19, 5] -> -2, cc[20, 1] -> 2, cc[20, 2] -> 1, 
  cc[20, 3] -> 1, cc[20, 4] -> 1, cc[21, 1] -> 1, cc[21, 3] -> -2, 
  cc[21, 4] -> 4, cc[22, 1] -> -1, cc[23, 1] -> 4, cc[23, 4] -> 2, 
  cc[23, 5] -> 2, cc[24, 1] -> 2, cc[24, 2] -> -1, cc[24, 4] -> -1, 
  cc[24, 5] -> 2, cc[25, 1] -> 1, cc[26, 1] -> 2, cc[26, 2] -> -2, 
  cc[26, 3] -> 2, cc[26, 4] -> 2, cc[27, 1] -> -2, cc[27, 3] -> -4, 
  cc[27, 4] -> 4, cc[27, 6] -> 2, cc[28, 1] -> -2, cc[28, 3] -> -2, 
  cc[29, 2] -> -4, cc[29, 4] -> -2, cc[30, 1] -> 2, cc[30, 2] -> -2, 
  cc[30, 3] -> 2, cc[32, 2] -> -2, cc[32, 3] -> 4, cc[33, 2] -> 1, 
  cc[33, 3] -> 1, cc[33, 4] -> 1, cc[33, 5] -> -2, cc[33, 6] -> -2, 
  cc[36, 2] -> -1, cc[36, 3] -> -2, cc[36, 4] -> -1, cc[37, 1] -> -2, 
  cc[37, 2] -> 4, cc[37, 3] -> 2, cc[37, 5] -> -2, cc[38, 1] -> 2, 
  cc[39, 1] -> -2, cc[40, 1] -> 2, cc[40, 3] -> 2, cc[40, 4] -> 2, 
  cc[40, 5] -> 2, cc[__] -> 0}, {cc[1, 1] -> 2, cc[1, 2] -> 4, cc[1, 3] -> 8, 
  cc[1, 4] -> 10, cc[1, 5] -> 6, cc[2, 1] -> -6, cc[2, 2] -> -8, 
  cc[2, 4] -> -4, cc[2, 5] -> -4, cc[5, 1] -> -2, cc[5, 2] -> -6, 
  cc[5, 3] -> -4, cc[6, 1] -> 4, cc[6, 2] -> 8, cc[6, 3] -> 4, 
  cc[7, 1] -> -8, cc[7, 2] -> -4, cc[7, 3] -> -6, cc[7, 4] -> -6, 
  cc[7, 5] -> -6, cc[7, 6] -> -10, cc[7, 7] -> -2, cc[9, 1] -> 1, 
  cc[9, 2] -> 3, cc[10, 1] -> 16, cc[10, 3] -> 12, cc[13, 1] -> -2, 
  cc[13, 2] -> -4, cc[13, 3] -> -6, cc[13, 4] -> -4, cc[13, 5] -> -8, 
  cc[13, 6] -> -8, cc[13, 7] -> -4, cc[14, 2] -> -12, cc[14, 3] -> -8, 
  cc[15, 1] -> 12, cc[15, 2] -> 16, cc[15, 4] -> 8, cc[18, 1] -> -2, 
  cc[18, 3] -> -4, cc[20, 1] -> 4, cc[20, 2] -> 6, cc[20, 3] -> 6, 
  cc[20, 4] -> 2, cc[20, 5] -> 4, cc[20, 6] -> 8, cc[21, 1] -> 2, 
  cc[21, 2] -> 8, cc[21, 3] -> 8, cc[21, 4] -> 4, cc[22, 1] -> -4, 
  cc[22, 2] -> -2, cc[22, 3] -> -10, cc[24, 2] -> 2, cc[24, 3] -> 4, 
  cc[24, 4] -> 6, cc[24, 5] -> 8, cc[25, 1] -> 2, cc[25, 3] -> 4, 
  cc[28, 1] -> -4, cc[28, 2] -> -8, cc[28, 3] -> -16, cc[31, 1] -> 8, 
  cc[31, 2] -> 4, cc[32, 2] -> 12, cc[32, 3] -> 8, cc[33, 1] -> -4, 
  cc[33, 2] -> -6, cc[33, 3] -> -6, cc[33, 4] -> -2, cc[33, 5] -> -4, 
  cc[33, 6] -> -8, cc[34, 1] -> -8, cc[35, 2] -> -4, cc[35, 3] -> -8, 
  cc[36, 2] -> -2, cc[36, 3] -> -4, cc[36, 4] -> -6, cc[36, 5] -> -8, 
  cc[38, 1] -> 8, cc[38, 2] -> 20, cc[38, 3] -> 12, cc[39, 1] -> -4, 
  cc[39, 2] -> -8, cc[39, 3] -> -4, cc[40, 1] -> 4, cc[40, 2] -> 8, 
  cc[40, 3] -> 12, cc[40, 4] -> 16, cc[40, 5] -> 8, cc[41, 1] -> 4, 
  cc[41, 2] -> 6, cc[41, 3] -> 2, cc[__] -> 0}, 
 {cc[1, 1] -> -1, cc[1, 4] -> -1, cc[1, 5] -> -1, cc[2, 1] -> 1, 
  cc[2, 2] -> -2, cc[2, 3] -> -2, cc[2, 4] -> 4, cc[2, 5] -> 2, 
  cc[3, 2] -> 4, cc[4, 2] -> 2, cc[4, 3] -> 4, cc[4, 5] -> 4, cc[6, 2] -> 2, 
  cc[6, 3] -> 2, cc[7, 3] -> 1, cc[7, 4] -> 1, cc[7, 5] -> 1, cc[7, 6] -> 1, 
  cc[7, 7] -> 1, cc[8, 3] -> -2, cc[8, 4] -> 2, cc[10, 3] -> -2, 
  cc[11, 2] -> 4, cc[11, 3] -> -2, cc[12, 2] -> -8, cc[12, 3] -> 4, 
  cc[12, 4] -> -2, cc[13, 1] -> 1, cc[13, 2] -> -2, cc[13, 3] -> 1, 
  cc[13, 4] -> 4, cc[13, 5] -> 4, cc[13, 6] -> 2, cc[13, 7] -> 2, 
  cc[14, 2] -> 2, cc[14, 3] -> 4, cc[15, 1] -> -2, cc[15, 2] -> -4, 
  cc[15, 3] -> -4, cc[15, 4] -> -2, cc[16, 3] -> 4, cc[16, 4] -> 2, 
  cc[16, 5] -> 2, cc[17, 1] -> 4, cc[17, 2] -> -2, cc[17, 4] -> 2, 
  cc[17, 6] -> -4, cc[18, 2] -> -1, cc[18, 3] -> -1, cc[19, 2] -> 2, 
  cc[19, 4] -> -2, cc[19, 5] -> -2, cc[20, 2] -> -1, cc[20, 3] -> -1, 
  cc[20, 4] -> -1, cc[20, 5] -> -2, cc[20, 6] -> -2, cc[21, 1] -> -1, 
  cc[21, 2] -> -2, cc[21, 3] -> -4, cc[21, 4] -> 2, cc[22, 2] -> 1, 
  cc[22, 3] -> 1, cc[23, 2] -> -4, cc[23, 3] -> -4, cc[23, 4] -> -2, 
  cc[23, 5] -> -2, cc[24, 1] -> 2, cc[24, 2] -> -1, cc[24, 4] -> -1, 
  cc[24, 5] -> 2, cc[25, 2] -> -1, cc[25, 3] -> -1, cc[26, 2] -> -4, 
  cc[26, 5] -> -2, cc[27, 1] -> -2, cc[27, 3] -> -4, cc[27, 4] -> 4, 
  cc[27, 6] -> 2, cc[28, 1] -> 2, cc[28, 2] -> 4, cc[28, 3] -> 2, 
  cc[29, 1] -> 4, cc[29, 3] -> 4, cc[29, 4] -> 2, cc[30, 2] -> -4, 
  cc[32, 2] -> -2, cc[32, 3] -> 4, cc[33, 2] -> 1, cc[33, 3] -> 1, 
  cc[33, 4] -> 1, cc[33, 5] -> -2, cc[33, 6] -> -2, cc[36, 1] -> 2, 
  cc[36, 2] -> 1, cc[36, 4] -> 1, cc[36, 5] -> 2, cc[37, 1] -> -4, 
  cc[37, 2] -> 2, cc[37, 4] -> -2, cc[37, 5] -> -4, cc[37, 6] -> -2, 
  cc[38, 2] -> -2, cc[38, 3] -> -2, cc[39, 2] -> 2, cc[39, 3] -> 2, 
  cc[40, 1] -> -2, cc[40, 2] -> -4, cc[40, 3] -> -2, cc[40, 4] -> -2, 
  cc[40, 5] -> -2, cc[__] -> 0}}


==> anc/ansatzAndGram/gram62term6sol.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{cc[1, 1] -> -2, cc[1, 2] -> -2, cc[1, 3] -> -2, cc[1, 4] -> -2, 
  cc[1, 5] -> -2, cc[1, 6] -> -2, cc[1, 7] -> -2, cc[1, 8] -> -2, 
  cc[1, 9] -> -2, cc[1, 10] -> -2, cc[1, 11] -> -2, cc[1, 12] -> -2, 
  cc[1, 13] -> -2, cc[1, 14] -> -2, cc[1, 15] -> -2, cc[1, 16] -> -2, 
  cc[1, 17] -> -2, cc[1, 18] -> -2, cc[1, 19] -> -2, cc[1, 20] -> -2, 
  cc[5, 1] -> 2, cc[5, 2] -> 2, cc[5, 3] -> 2, cc[5, 4] -> 2, cc[5, 5] -> 2, 
  cc[5, 6] -> 2, cc[5, 7] -> 2, cc[5, 8] -> 2, cc[7, 1] -> 2, cc[7, 2] -> 2, 
  cc[7, 3] -> 2, cc[7, 4] -> 2, cc[7, 5] -> 2, cc[7, 6] -> 2, cc[7, 7] -> 2, 
  cc[7, 8] -> 2, cc[7, 9] -> 2, cc[7, 10] -> 2, cc[7, 11] -> 2, 
  cc[7, 12] -> 2, cc[7, 13] -> 2, cc[7, 14] -> 2, cc[7, 15] -> 2, 
  cc[7, 16] -> 2, cc[7, 17] -> 2, cc[7, 18] -> 2, cc[7, 19] -> 2, 
  cc[7, 20] -> 2, cc[7, 21] -> 2, cc[7, 22] -> 2, cc[7, 23] -> 2, 
  cc[7, 24] -> 2, cc[7, 25] -> 2, cc[7, 26] -> 2, cc[7, 27] -> 2, 
  cc[7, 28] -> 2, cc[7, 29] -> 2, cc[7, 30] -> 2, cc[7, 31] -> 2, 
  cc[7, 32] -> 2, cc[7, 33] -> 2, cc[7, 34] -> 2, cc[7, 35] -> 2, 
  cc[7, 36] -> 2, cc[7, 37] -> 2, cc[7, 38] -> 2, cc[9, 1] -> -1, 
  cc[9, 2] -> -1, cc[9, 3] -> -1, cc[9, 4] -> -1, cc[9, 5] -> -1, 
  cc[10, 1] -> -4, cc[10, 2] -> -4, cc[10, 3] -> -4, cc[10, 4] -> -4, 
  cc[10, 5] -> -4, cc[10, 6] -> -4, cc[22, 1] -> 2, cc[22, 2] -> 2, 
  cc[22, 3] -> 2, cc[22, 4] -> 2, cc[22, 5] -> 2, cc[22, 6] -> 2, 
  cc[22, 7] -> 2, cc[22, 8] -> 2, cc[31, 1] -> -2, cc[31, 2] -> -2, 
  cc[31, 3] -> -2, cc[31, 4] -> -2, cc[31, 5] -> -2, cc[31, 6] -> -2, 
  cc[31, 7] -> -2, cc[31, 8] -> -2, cc[34, 1] -> 4, cc[34, 2] -> 4, 
  cc[34, 3] -> 4, cc[35, 1] -> 2, cc[35, 2] -> 2, cc[35, 3] -> 2, 
  cc[35, 4] -> 2, cc[35, 5] -> 2, cc[35, 6] -> 2, cc[38, 1] -> -4, 
  cc[38, 2] -> -4, cc[38, 3] -> -4, cc[38, 4] -> -4, cc[38, 5] -> -4, 
  cc[38, 6] -> -4, cc[38, 7] -> -4, cc[38, 8] -> -4, cc[41, 1] -> -2, 
  cc[41, 2] -> -2, cc[41, 3] -> -2, cc[41, 4] -> -2, cc[41, 5] -> -2, 
  cc[41, 6] -> -2, cc[41, 7] -> -2, cc[41, 8] -> -2, cc[41, 9] -> -2, 
  cc[41, 10] -> -2, cc[41, 11] -> -2, cc[41, 12] -> -2, cc[__] -> 0}, 
 {cc[1, 1] -> 1, cc[1, 2] -> 1, cc[1, 3] -> 1, cc[1, 4] -> 1, cc[1, 5] -> 1, 
  cc[1, 6] -> 1, cc[1, 7] -> 1, cc[1, 8] -> 1, cc[1, 9] -> 1, cc[1, 10] -> 1, 
  cc[1, 11] -> 1, cc[1, 12] -> 1, cc[1, 13] -> 1, cc[1, 14] -> 1, 
  cc[1, 15] -> 1, cc[1, 16] -> 1, cc[1, 17] -> 1, cc[1, 18] -> 1, 
  cc[1, 19] -> 1, cc[1, 20] -> 1, cc[2, 1] -> -2, cc[2, 2] -> -2, 
  cc[2, 3] -> -2, cc[2, 4] -> -2, cc[2, 5] -> -2, cc[2, 6] -> -2, 
  cc[2, 7] -> -2, cc[2, 8] -> -2, cc[2, 9] -> -2, cc[2, 10] -> -2, 
  cc[2, 11] -> -2, cc[2, 12] -> -2, cc[2, 13] -> -2, cc[2, 14] -> -2, 
  cc[2, 15] -> -2, cc[2, 16] -> -2, cc[2, 17] -> -2, cc[2, 18] -> -2, 
  cc[2, 19] -> -2, cc[2, 20] -> -2, cc[2, 21] -> -2, cc[2, 22] -> -2, 
  cc[2, 23] -> -2, cc[2, 24] -> -2, cc[6, 1] -> 2, cc[6, 2] -> 2, 
  cc[6, 3] -> 2, cc[6, 4] -> 2, cc[6, 5] -> 2, cc[6, 6] -> 2, cc[6, 7] -> 2, 
  cc[6, 8] -> 2, cc[7, 1] -> -1, cc[7, 2] -> -1, cc[7, 3] -> -1, 
  cc[7, 4] -> -1, cc[7, 5] -> -1, cc[7, 6] -> -1, cc[7, 7] -> -1, 
  cc[7, 8] -> -1, cc[7, 9] -> -1, cc[7, 10] -> -1, cc[7, 11] -> -1, 
  cc[7, 12] -> -1, cc[7, 13] -> -1, cc[7, 14] -> -1, cc[7, 15] -> -1, 
  cc[7, 16] -> -1, cc[7, 17] -> -1, cc[7, 18] -> -1, cc[7, 19] -> -1, 
  cc[7, 20] -> -1, cc[7, 21] -> -1, cc[7, 22] -> -1, cc[7, 23] -> -1, 
  cc[7, 24] -> -1, cc[7, 25] -> -1, cc[7, 26] -> -1, cc[7, 27] -> -1, 
  cc[7, 28] -> -1, cc[7, 29] -> -1, cc[7, 30] -> -1, cc[7, 31] -> -1, 
  cc[7, 32] -> -1, cc[7, 33] -> -1, cc[7, 34] -> -1, cc[7, 35] -> -1, 
  cc[7, 36] -> -1, cc[7, 37] -> -1, cc[7, 38] -> -1, cc[10, 1] -> 2, 
  cc[10, 2] -> 2, cc[10, 3] -> 2, cc[10, 4] -> 2, cc[10, 5] -> 2, 
  cc[10, 6] -> 2, cc[13, 1] -> -2, cc[13, 2] -> -2, cc[13, 3] -> -2, 
  cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 6] -> -2, cc[13, 7] -> -2, 
  cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 10] -> -2, cc[13, 11] -> -2, 
  cc[13, 12] -> -2, cc[13, 13] -> -2, cc[13, 14] -> -2, cc[13, 15] -> -2, 
  cc[13, 16] -> -2, cc[13, 17] -> -2, cc[13, 18] -> -2, cc[13, 19] -> -2, 
  cc[13, 20] -> -2, cc[13, 21] -> -2, cc[13, 22] -> -2, cc[13, 23] -> -2, 
  cc[13, 24] -> -2, cc[13, 25] -> -2, cc[13, 26] -> -2, cc[13, 27] -> -2, 
  cc[13, 28] -> -2, cc[13, 29] -> -2, cc[13, 30] -> -2, cc[13, 31] -> -2, 
  cc[13, 32] -> -2, cc[13, 33] -> -2, cc[13, 34] -> -2, cc[13, 35] -> -2, 
  cc[13, 36] -> -2, cc[13, 37] -> -2, cc[13, 38] -> -2, cc[14, 1] -> -4, 
  cc[14, 2] -> -4, cc[14, 3] -> -4, cc[14, 4] -> -4, cc[14, 5] -> -4, 
  cc[14, 6] -> -4, cc[15, 1] -> 4, cc[15, 2] -> 4, cc[15, 3] -> 4, 
  cc[15, 4] -> 4, cc[15, 5] -> 4, cc[15, 6] -> 4, cc[15, 7] -> 4, 
  cc[15, 8] -> 4, cc[15, 9] -> 4, cc[15, 10] -> 4, cc[15, 11] -> 4, 
  cc[15, 12] -> 4, cc[18, 1] -> -1, cc[18, 2] -> -1, cc[18, 3] -> -1, 
  cc[18, 4] -> -1, cc[18, 5] -> -1, cc[18, 6] -> -1, cc[18, 7] -> -1, 
  cc[18, 8] -> -1, cc[20, 1] -> 2, cc[20, 2] -> 2, cc[20, 3] -> 2, 
  cc[20, 4] -> 2, cc[20, 5] -> 2, cc[20, 6] -> 2, cc[20, 7] -> 2, 
  cc[20, 8] -> 2, cc[20, 9] -> 2, cc[20, 10] -> 2, cc[20, 11] -> 2, 
  cc[20, 12] -> 2, cc[20, 13] -> 2, cc[20, 14] -> 2, cc[20, 15] -> 2, 
  cc[20, 16] -> 2, cc[20, 17] -> 2, cc[20, 18] -> 2, cc[20, 19] -> 2, 
  cc[20, 20] -> 2, cc[20, 21] -> 2, cc[20, 22] -> 2, cc[20, 23] -> 2, 
  cc[20, 24] -> 2, cc[20, 25] -> 2, cc[20, 26] -> 2, cc[20, 27] -> 2, 
  cc[20, 28] -> 2, cc[20, 29] -> 2, cc[20, 30] -> 2, cc[20, 31] -> 2, 
  cc[20, 32] -> 2, cc[21, 1] -> 2, cc[21, 2] -> 2, cc[21, 3] -> 2, 
  cc[21, 4] -> 2, cc[21, 5] -> 2, cc[21, 6] -> 2, cc[21, 7] -> 2, 
  cc[21, 8] -> 2, cc[21, 9] -> 2, cc[21, 10] -> 2, cc[21, 11] -> 2, 
  cc[21, 12] -> 2, cc[21, 13] -> 2, cc[21, 14] -> 2, cc[21, 15] -> 2, 
  cc[22, 1] -> -1, cc[22, 2] -> -1, cc[22, 3] -> -1, cc[22, 4] -> -1, 
  cc[22, 5] -> -1, cc[22, 6] -> -1, cc[22, 7] -> -1, cc[22, 8] -> -1, 
  cc[24, 1] -> 2, cc[24, 2] -> 2, cc[24, 3] -> 2, cc[24, 4] -> 2, 
  cc[24, 5] -> 2, cc[24, 6] -> 2, cc[24, 7] -> 2, cc[24, 8] -> 2, 
  cc[24, 9] -> 2, cc[24, 10] -> 2, cc[24, 11] -> 2, cc[24, 12] -> 2, 
  cc[24, 13] -> 2, cc[24, 14] -> 2, cc[24, 15] -> 2, cc[24, 16] -> 2, 
  cc[25, 1] -> 1, cc[25, 2] -> 1, cc[25, 3] -> 1, cc[25, 4] -> 1, 
  cc[25, 5] -> 1, cc[25, 6] -> 1, cc[25, 7] -> 1, cc[25, 8] -> 1, 
  cc[28, 1] -> -4, cc[28, 2] -> -4, cc[28, 3] -> -4, cc[28, 4] -> -4, 
  cc[28, 5] -> -4, cc[28, 6] -> -4, cc[28, 7] -> -4, cc[28, 8] -> -4, 
  cc[31, 1] -> 1, cc[31, 2] -> 1, cc[31, 3] -> 1, cc[31, 4] -> 1, 
  cc[31, 5] -> 1, cc[31, 6] -> 1, cc[31, 7] -> 1, cc[31, 8] -> 1, 
  cc[32, 1] -> 4, cc[32, 2] -> 4, cc[32, 3] -> 4, cc[32, 4] -> 4, 
  cc[32, 5] -> 4, cc[32, 6] -> 4, cc[33, 1] -> -2, cc[33, 2] -> -2, 
  cc[33, 3] -> -2, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 6] -> -2, 
  cc[33, 7] -> -2, cc[33, 8] -> -2, cc[33, 9] -> -2, cc[33, 10] -> -2, 
  cc[33, 11] -> -2, cc[33, 12] -> -2, cc[33, 13] -> -2, cc[33, 14] -> -2, 
  cc[33, 15] -> -2, cc[33, 16] -> -2, cc[33, 17] -> -2, cc[33, 18] -> -2, 
  cc[33, 19] -> -2, cc[33, 20] -> -2, cc[33, 21] -> -2, cc[33, 22] -> -2, 
  cc[33, 23] -> -2, cc[33, 24] -> -2, cc[33, 25] -> -2, cc[33, 26] -> -2, 
  cc[33, 27] -> -2, cc[33, 28] -> -2, cc[33, 29] -> -2, cc[33, 30] -> -2, 
  cc[33, 31] -> -2, cc[33, 32] -> -2, cc[35, 1] -> -1, cc[35, 2] -> -1, 
  cc[35, 3] -> -1, cc[35, 4] -> -1, cc[35, 5] -> -1, cc[35, 6] -> -1, 
  cc[36, 1] -> -2, cc[36, 2] -> -2, cc[36, 3] -> -2, cc[36, 4] -> -2, 
  cc[36, 5] -> -2, cc[36, 6] -> -2, cc[36, 7] -> -2, cc[36, 8] -> -2, 
  cc[36, 9] -> -2, cc[36, 10] -> -2, cc[36, 11] -> -2, cc[36, 12] -> -2, 
  cc[36, 13] -> -2, cc[36, 14] -> -2, cc[36, 15] -> -2, cc[36, 16] -> -2, 
  cc[38, 1] -> 2, cc[38, 2] -> 2, cc[38, 3] -> 2, cc[38, 4] -> 2, 
  cc[38, 5] -> 2, cc[38, 6] -> 2, cc[38, 7] -> 2, cc[38, 8] -> 2, 
  cc[39, 1] -> -2, cc[39, 2] -> -2, cc[39, 3] -> -2, cc[39, 4] -> -2, 
  cc[39, 5] -> -2, cc[39, 6] -> -2, cc[39, 7] -> -2, cc[39, 8] -> -2, 
  cc[40, 1] -> 4, cc[40, 2] -> 4, cc[40, 3] -> 4, cc[40, 4] -> 4, 
  cc[40, 5] -> 4, cc[40, 6] -> 4, cc[40, 7] -> 4, cc[40, 8] -> 4, 
  cc[40, 9] -> 4, cc[40, 10] -> 4, cc[40, 11] -> 4, cc[40, 12] -> 4, 
  cc[40, 13] -> 4, cc[40, 14] -> 4, cc[40, 15] -> 4, cc[40, 16] -> 4, 
  cc[40, 17] -> 4, cc[40, 18] -> 4, cc[40, 19] -> 4, cc[40, 20] -> 4, 
  cc[__] -> 0}, {cc[3, 1] -> 6, cc[3, 2] -> 6, cc[3, 3] -> 6, cc[4, 1] -> 4, 
  cc[4, 2] -> 4, cc[4, 3] -> 4, cc[4, 4] -> 4, cc[4, 5] -> 4, cc[4, 6] -> 4, 
  cc[4, 7] -> 4, cc[4, 8] -> 4, cc[4, 9] -> 4, cc[4, 10] -> 4, 
  cc[4, 11] -> 4, cc[4, 12] -> 4, cc[4, 13] -> 4, cc[4, 14] -> 4, 
  cc[4, 15] -> 4, cc[4, 16] -> 4, cc[6, 1] -> 4, cc[6, 2] -> 4, 
  cc[6, 3] -> 4, cc[6, 4] -> 4, cc[6, 5] -> 4, cc[6, 6] -> 4, cc[6, 7] -> 4, 
  cc[6, 8] -> 4, cc[16, 1] -> 2, cc[16, 2] -> 2, cc[16, 3] -> 2, 
  cc[16, 4] -> 2, cc[16, 5] -> 2, cc[16, 6] -> 2, cc[16, 7] -> 2, 
  cc[16, 8] -> 2, cc[16, 9] -> 2, cc[16, 10] -> 2, cc[16, 11] -> 2, 
  cc[16, 12] -> 2, cc[16, 13] -> 2, cc[16, 14] -> 2, cc[16, 15] -> 2, 
  cc[16, 16] -> 2, cc[16, 17] -> 2, cc[16, 18] -> 2, cc[16, 19] -> 2, 
  cc[16, 20] -> 2, cc[16, 21] -> 2, cc[16, 22] -> 2, cc[16, 23] -> 2, 
  cc[16, 24] -> 2, cc[16, 25] -> 2, cc[16, 26] -> 2, cc[16, 27] -> 2, 
  cc[16, 28] -> 2, cc[16, 29] -> 2, cc[16, 30] -> 2, cc[16, 31] -> 2, 
  cc[16, 32] -> 2, cc[18, 1] -> -2, cc[18, 2] -> -2, cc[18, 3] -> -2, 
  cc[18, 4] -> -2, cc[18, 5] -> -2, cc[18, 6] -> -2, cc[18, 7] -> -2, 
  cc[18, 8] -> -2, cc[23, 1] -> -4, cc[23, 2] -> -4, cc[23, 3] -> -4, 
  cc[23, 4] -> -4, cc[23, 5] -> -4, cc[23, 6] -> -4, cc[23, 7] -> -4, 
  cc[23, 8] -> -4, cc[23, 9] -> -4, cc[23, 10] -> -4, cc[23, 11] -> -4, 
  cc[23, 12] -> -4, cc[23, 13] -> -4, cc[23, 14] -> -4, cc[23, 15] -> -4, 
  cc[23, 16] -> -4, cc[23, 17] -> -4, cc[23, 18] -> -4, cc[23, 19] -> -4, 
  cc[23, 20] -> -4, cc[24, 1] -> 2, cc[24, 2] -> 2, cc[24, 3] -> 2, 
  cc[24, 4] -> 2, cc[24, 5] -> 2, cc[24, 6] -> 2, cc[24, 7] -> 2, 
  cc[24, 8] -> 2, cc[24, 9] -> 2, cc[24, 10] -> 2, cc[24, 11] -> 2, 
  cc[24, 12] -> 2, cc[24, 13] -> 2, cc[24, 14] -> 2, cc[24, 15] -> 2, 
  cc[24, 16] -> 2, cc[26, 1] -> -2, cc[26, 2] -> -2, cc[26, 3] -> -2, 
  cc[26, 4] -> -2, cc[26, 5] -> -2, cc[26, 6] -> -2, cc[26, 7] -> -2, 
  cc[26, 8] -> -2, cc[26, 9] -> -2, cc[26, 10] -> -2, cc[26, 11] -> -2, 
  cc[26, 12] -> -2, cc[26, 13] -> -2, cc[26, 14] -> -2, cc[26, 15] -> -2, 
  cc[26, 16] -> -2, cc[29, 1] -> 4, cc[29, 2] -> 4, cc[29, 3] -> 4, 
  cc[29, 4] -> 4, cc[29, 5] -> 4, cc[29, 6] -> 4, cc[29, 7] -> 4, 
  cc[29, 8] -> 4, cc[29, 9] -> 4, cc[29, 10] -> 4, cc[29, 11] -> 4, 
  cc[30, 1] -> -2, cc[30, 2] -> -2, cc[30, 3] -> -2, cc[30, 4] -> -2, 
  cc[30, 5] -> -2, cc[30, 6] -> -2, cc[31, 1] -> 1, cc[31, 2] -> 1, 
  cc[31, 3] -> 1, cc[31, 4] -> 1, cc[31, 5] -> 1, cc[31, 6] -> 1, 
  cc[31, 7] -> 1, cc[31, 8] -> 1, cc[32, 1] -> 4, cc[32, 2] -> 4, 
  cc[32, 3] -> 4, cc[32, 4] -> 4, cc[32, 5] -> 4, cc[32, 6] -> 4, 
  cc[33, 1] -> -2, cc[33, 2] -> -2, cc[33, 3] -> -2, cc[33, 4] -> -2, 
  cc[33, 5] -> -2, cc[33, 6] -> -2, cc[33, 7] -> -2, cc[33, 8] -> -2, 
  cc[33, 9] -> -2, cc[33, 10] -> -2, cc[33, 11] -> -2, cc[33, 12] -> -2, 
  cc[33, 13] -> -2, cc[33, 14] -> -2, cc[33, 15] -> -2, cc[33, 16] -> -2, 
  cc[33, 17] -> -2, cc[33, 18] -> -2, cc[33, 19] -> -2, cc[33, 20] -> -2, 
  cc[33, 21] -> -2, cc[33, 22] -> -2, cc[33, 23] -> -2, cc[33, 24] -> -2, 
  cc[33, 25] -> -2, cc[33, 26] -> -2, cc[33, 27] -> -2, cc[33, 28] -> -2, 
  cc[33, 29] -> -2, cc[33, 30] -> -2, cc[33, 31] -> -2, cc[33, 32] -> -2, 
  cc[35, 1] -> -1, cc[35, 2] -> -1, cc[35, 3] -> -1, cc[35, 4] -> -1, 
  cc[35, 5] -> -1, cc[35, 6] -> -1, cc[37, 1] -> -2, cc[37, 2] -> -2, 
  cc[37, 3] -> -2, cc[37, 4] -> -2, cc[37, 5] -> -2, cc[37, 6] -> -2, 
  cc[37, 7] -> -2, cc[37, 8] -> -2, cc[37, 9] -> -2, cc[37, 10] -> -2, 
  cc[37, 11] -> -2, cc[37, 12] -> -2, cc[37, 13] -> -2, cc[37, 14] -> -2, 
  cc[37, 15] -> -2, cc[37, 16] -> -2, cc[37, 17] -> -2, cc[37, 18] -> -2, 
  cc[37, 19] -> -2, cc[37, 20] -> -2, cc[37, 21] -> -2, cc[37, 22] -> -2, 
  cc[37, 23] -> -2, cc[37, 24] -> -2, cc[37, 25] -> -2, cc[37, 26] -> -2, 
  cc[37, 27] -> -2, cc[37, 28] -> -2, cc[37, 29] -> -2, cc[37, 30] -> -2, 
  cc[37, 31] -> -2, cc[37, 32] -> -2, cc[__] -> 0}, 
 {cc[1, 1] -> -8, cc[1, 2] -> -10, cc[1, 3] -> -8, cc[1, 4] -> -2, 
  cc[1, 5] -> -4, cc[1, 6] -> -6, cc[1, 7] -> -6, cc[1, 8] -> -4, 
  cc[1, 9] -> -2, cc[1, 11] -> -6, cc[1, 12] -> -8, cc[1, 14] -> -4, 
  cc[1, 15] -> -4, cc[1, 16] -> -2, cc[1, 17] -> -2, cc[1, 18] -> -2, 
  cc[1, 19] -> -2, cc[2, 1] -> 4, cc[2, 2] -> 2, cc[2, 3] -> 4, 
  cc[2, 5] -> 4, cc[2, 6] -> 6, cc[2, 7] -> 2, cc[2, 8] -> 6, cc[2, 9] -> 2, 
  cc[2, 10] -> 4, cc[2, 11] -> 4, cc[2, 12] -> 4, cc[2, 13] -> 2, 
  cc[2, 14] -> 4, cc[2, 16] -> 4, cc[2, 17] -> 4, cc[2, 18] -> 4, 
  cc[2, 19] -> 8, cc[2, 20] -> 8, cc[5, 1] -> 3, cc[5, 2] -> 5, 
  cc[5, 3] -> 4, cc[5, 4] -> 1, cc[5, 5] -> 2, cc[5, 7] -> 2, cc[5, 8] -> 2, 
  cc[6, 1] -> -2, cc[6, 2] -> -6, cc[6, 3] -> -4, cc[6, 4] -> -2, 
  cc[6, 5] -> -4, cc[6, 7] -> -4, cc[6, 8] -> -4, cc[7, 1] -> 4, 
  cc[7, 3] -> 6, cc[7, 4] -> 6, cc[7, 5] -> 4, cc[7, 6] -> 4, cc[7, 7] -> 4, 
  cc[7, 8] -> 6, cc[7, 9] -> 2, cc[7, 10] -> 4, cc[7, 11] -> 6, 
  cc[7, 12] -> 2, cc[7, 13] -> 4, cc[7, 14] -> 4, cc[7, 15] -> 6, 
  cc[7, 16] -> 2, cc[7, 17] -> 6, cc[7, 18] -> 4, cc[7, 19] -> 10, 
  cc[7, 20] -> 6, cc[7, 21] -> 8, cc[7, 22] -> 2, cc[7, 24] -> 2, 
  cc[7, 25] -> 2, cc[7, 27] -> 2, cc[7, 29] -> 4, cc[7, 30] -> 2, 
  cc[7, 31] -> 4, cc[7, 32] -> 4, cc[7, 33] -> 6, cc[7, 34] -> 2, 
  cc[7, 35] -> 6, cc[7, 36] -> 6, cc[7, 37] -> 8, cc[7, 38] -> 4, 
  cc[9, 1] -> -3, cc[9, 2] -> -1, cc[9, 3] -> -2, cc[10, 1] -> -12, 
  cc[10, 2] -> -8, cc[10, 3] -> -8, cc[10, 4] -> -16, cc[10, 5] -> -4, 
  cc[13, 1] -> 4, cc[13, 2] -> 4, cc[13, 3] -> 2, cc[13, 4] -> 2, 
  cc[13, 6] -> 6, cc[13, 7] -> 8, cc[13, 8] -> 6, cc[13, 9] -> 2, 
  cc[13, 10] -> 4, cc[13, 11] -> 6, cc[13, 12] -> 4, cc[13, 13] -> 4, 
  cc[13, 14] -> 6, cc[13, 15] -> 4, cc[13, 17] -> 6, cc[13, 18] -> 8, 
  cc[13, 19] -> 6, cc[13, 20] -> 2, cc[13, 21] -> 4, cc[13, 22] -> 4, 
  cc[13, 23] -> 4, cc[13, 24] -> 2, cc[13, 25] -> 2, cc[13, 27] -> 2, 
  cc[13, 28] -> 2, cc[13, 29] -> 2, cc[13, 30] -> 4, cc[13, 31] -> 4, 
  cc[13, 32] -> 2, cc[13, 33] -> 2, cc[13, 34] -> 2, cc[13, 36] -> 2, 
  cc[13, 37] -> 2, cc[14, 1] -> 12, cc[14, 2] -> 4, cc[14, 3] -> 4, 
  cc[14, 4] -> 8, cc[14, 5] -> 8, cc[15, 1] -> -8, cc[15, 3] -> -8, 
  cc[15, 5] -> -4, cc[15, 6] -> -12, cc[15, 7] -> -4, cc[15, 8] -> -8, 
  cc[15, 9] -> -8, cc[15, 10] -> -8, cc[15, 11] -> -16, cc[18, 1] -> 4, 
  cc[18, 3] -> 2, cc[18, 4] -> 2, cc[18, 6] -> 4, cc[20, 1] -> -2, 
  cc[20, 2] -> -2, cc[20, 3] -> -2, cc[20, 6] -> -2, cc[20, 7] -> -2, 
  cc[20, 8] -> -4, cc[20, 9] -> -6, cc[20, 10] -> -4, cc[20, 11] -> -2, 
  cc[20, 12] -> -6, cc[20, 13] -> -6, cc[20, 14] -> -4, cc[20, 15] -> -4, 
  cc[20, 16] -> -4, cc[20, 17] -> -4, cc[20, 18] -> -2, cc[20, 19] -> -2, 
  cc[20, 20] -> -4, cc[20, 21] -> -4, cc[20, 22] -> -2, cc[20, 24] -> -4, 
  cc[20, 25] -> -4, cc[20, 26] -> -4, cc[20, 27] -> -6, cc[20, 28] -> -8, 
  cc[20, 29] -> -2, cc[20, 30] -> -4, cc[20, 32] -> -4, cc[21, 1] -> -6, 
  cc[21, 2] -> -4, cc[21, 3] -> -6, cc[21, 4] -> -8, cc[21, 5] -> -4, 
  cc[21, 6] -> -8, cc[21, 7] -> -2, cc[21, 9] -> -2, cc[21, 13] -> -4, 
  cc[21, 15] -> -4, cc[22, 1] -> 10, cc[22, 2] -> 2, cc[22, 3] -> 6, 
  cc[22, 4] -> 4, cc[22, 6] -> 8, cc[24, 1] -> -6, cc[24, 2] -> -6, 
  cc[24, 3] -> -4, cc[24, 4] -> -6, cc[24, 5] -> -2, cc[24, 7] -> -8, 
  cc[24, 8] -> -6, cc[24, 9] -> -2, cc[24, 10] -> -2, cc[24, 12] -> -2, 
  cc[24, 13] -> -4, cc[24, 14] -> -2, cc[25, 1] -> -4, cc[25, 3] -> -2, 
  cc[25, 4] -> -2, cc[25, 6] -> -4, cc[28, 1] -> 16, cc[28, 2] -> 8, 
  cc[28, 3] -> 12, cc[28, 4] -> 4, cc[28, 6] -> 8, cc[31, 1] -> -4, 
  cc[31, 2] -> -2, cc[31, 3] -> -4, cc[31, 5] -> -4, cc[31, 6] -> -8, 
  cc[31, 7] -> -6, cc[31, 8] -> -4, cc[32, 1] -> -12, cc[32, 2] -> -4, 
  cc[32, 3] -> -4, cc[32, 4] -> -8, cc[32, 5] -> -8, cc[33, 1] -> 2, 
  cc[33, 2] -> 2, cc[33, 3] -> 2, cc[33, 6] -> 2, cc[33, 7] -> 2, 
  cc[33, 8] -> 4, cc[33, 9] -> 6, cc[33, 10] -> 4, cc[33, 11] -> 2, 
  cc[33, 12] -> 6, cc[33, 13] -> 6, cc[33, 14] -> 4, cc[33, 15] -> 4, 
  cc[33, 16] -> 4, cc[33, 17] -> 4, cc[33, 18] -> 2, cc[33, 19] -> 2, 
  cc[33, 20] -> 4, cc[33, 21] -> 4, cc[33, 22] -> 2, cc[33, 24] -> 4, 
  cc[33, 25] -> 4, cc[33, 26] -> 4, cc[33, 27] -> 6, cc[33, 28] -> 8, 
  cc[33, 29] -> 2, cc[33, 30] -> 4, cc[33, 32] -> 4, cc[34, 1] -> 8, 
  cc[34, 2] -> 4, cc[35, 1] -> 8, cc[35, 2] -> 2, cc[35, 4] -> 6, 
  cc[35, 5] -> 4, cc[35, 6] -> 2, cc[36, 1] -> 6, cc[36, 2] -> 6, 
  cc[36, 3] -> 4, cc[36, 4] -> 6, cc[36, 5] -> 2, cc[36, 7] -> 8, 
  cc[36, 8] -> 6, cc[36, 9] -> 2, cc[36, 10] -> 2, cc[36, 12] -> 2, 
  cc[36, 13] -> 4, cc[36, 14] -> 2, cc[38, 1] -> -8, cc[38, 2] -> -16, 
  cc[38, 3] -> -12, cc[38, 4] -> -4, cc[38, 5] -> -8, cc[38, 7] -> -8, 
  cc[38, 8] -> -8, cc[39, 1] -> 2, cc[39, 2] -> 6, cc[39, 3] -> 4, 
  cc[39, 4] -> 2, cc[39, 5] -> 4, cc[39, 7] -> 4, cc[39, 8] -> 4, 
  cc[40, 1] -> -12, cc[40, 2] -> -16, cc[40, 3] -> -12, cc[40, 4] -> -4, 
  cc[40, 5] -> -8, cc[40, 6] -> -8, cc[40, 7] -> -8, cc[40, 8] -> -4, 
  cc[40, 9] -> -4, cc[40, 11] -> -8, cc[40, 12] -> -12, cc[40, 14] -> -8, 
  cc[40, 15] -> -8, cc[40, 16] -> -4, cc[40, 17] -> -4, cc[40, 18] -> -4, 
  cc[40, 19] -> -4, cc[41, 1] -> -3, cc[41, 2] -> -3, cc[41, 3] -> -1, 
  cc[41, 4] -> -2, cc[41, 5] -> -4, cc[41, 7] -> -3, cc[41, 8] -> -1, 
  cc[41, 9] -> -4, cc[41, 10] -> -2, cc[41, 11] -> -2, cc[41, 12] -> -6, 
  cc[__] -> 0}, {cc[1, 1] -> 1, cc[1, 3] -> 1, cc[1, 4] -> 1, cc[1, 6] -> 1, 
  cc[1, 8] -> 1, cc[1, 9] -> 1, cc[1, 19] -> 1, cc[1, 20] -> 1, 
  cc[2, 1] -> -4, cc[2, 2] -> -2, cc[2, 3] -> -4, cc[2, 4] -> -4, 
  cc[2, 6] -> -2, cc[2, 7] -> -2, cc[2, 8] -> -1, cc[2, 9] -> -1, 
  cc[2, 10] -> 1, cc[2, 11] -> 1, cc[2, 12] -> -3, cc[2, 14] -> -4, 
  cc[2, 15] -> -3, cc[2, 16] -> 2, cc[2, 17] -> 2, cc[2, 18] -> 1, 
  cc[2, 19] -> 2, cc[2, 21] -> 2, cc[2, 22] -> 1, cc[2, 23] -> 2, 
  cc[3, 1] -> -4, cc[3, 2] -> -2, cc[4, 1] -> -1, cc[4, 2] -> -4, 
  cc[4, 4] -> -2, cc[4, 6] -> -1, cc[4, 7] -> -3, cc[4, 8] -> -2, 
  cc[4, 9] -> -3, cc[4, 10] -> 1, cc[4, 11] -> -2, cc[4, 12] -> -2, 
  cc[4, 13] -> -3, cc[4, 14] -> -3, cc[4, 15] -> 1, cc[4, 16] -> -2, 
  cc[6, 1] -> -2, cc[6, 2] -> -2, cc[6, 3] -> -2, cc[7, 1] -> -1, 
  cc[7, 2] -> -1, cc[7, 3] -> -1, cc[7, 6] -> -1, cc[7, 7] -> -1, 
  cc[7, 8] -> -1, cc[7, 11] -> -1, cc[7, 12] -> -1, cc[7, 13] -> -1, 
  cc[7, 14] -> -1, cc[7, 17] -> -1, cc[7, 18] -> -1, cc[7, 19] -> -1, 
  cc[7, 22] -> -1, cc[7, 23] -> -1, cc[7, 24] -> -1, cc[8, 1] -> -2, 
  cc[8, 2] -> -1, cc[8, 3] -> -1, cc[8, 4] -> -2, cc[8, 6] -> -1, 
  cc[8, 7] -> 1, cc[8, 8] -> 1, cc[8, 9] -> -2, cc[8, 10] -> 2, 
  cc[8, 11] -> 2, cc[8, 12] -> 1, cc[8, 13] -> 2, cc[8, 15] -> -1, 
  cc[8, 16] -> 1, cc[8, 18] -> 1, cc[8, 19] -> -1, cc[10, 1] -> 2, 
  cc[10, 5] -> 2, cc[11, 1] -> -4, cc[11, 2] -> -1, cc[11, 3] -> 2, 
  cc[11, 4] -> 2, cc[11, 5] -> -2, cc[11, 6] -> 1, cc[11, 7] -> -5, 
  cc[11, 8] -> 1, cc[11, 9] -> 4, cc[11, 11] -> 6, cc[11, 12] -> -3, 
  cc[12, 1] -> 5, cc[12, 2] -> 1, cc[12, 3] -> 3, cc[12, 4] -> 7, 
  cc[12, 5] -> 4, cc[12, 6] -> -1, cc[12, 7] -> -5, cc[12, 8] -> -2, 
  cc[12, 9] -> -4, cc[12, 10] -> -2, cc[12, 11] -> -6, cc[12, 12] -> 2, 
  cc[13, 1] -> -4, cc[13, 2] -> -2, cc[13, 3] -> -4, cc[13, 4] -> -2, 
  cc[13, 6] -> -4, cc[13, 7] -> -2, cc[13, 8] -> -4, cc[13, 9] -> -2, 
  cc[13, 11] -> -2, cc[13, 12] -> -2, cc[13, 13] -> -1, cc[13, 14] -> -1, 
  cc[13, 15] -> 1, cc[13, 16] -> 1, cc[13, 17] -> -3, cc[13, 19] -> -4, 
  cc[13, 21] -> 2, cc[13, 22] -> -3, cc[13, 24] -> -4, cc[13, 26] -> 2, 
  cc[13, 27] -> 2, cc[13, 28] -> 1, cc[13, 29] -> 2, cc[13, 30] -> 2, 
  cc[13, 31] -> 1, cc[13, 33] -> 1, cc[13, 34] -> 1, cc[13, 35] -> -1, 
  cc[13, 36] -> -1, cc[13, 37] -> -2, cc[13, 38] -> -2, cc[14, 1] -> -2, 
  cc[14, 2] -> -2, cc[14, 3] -> -2, cc[14, 4] -> -4, cc[15, 1] -> 1, 
  cc[15, 2] -> 1, cc[15, 3] -> 3, cc[15, 4] -> 3, cc[15, 5] -> 2, 
  cc[15, 6] -> 1, cc[15, 7] -> 1, cc[15, 8] -> 2, cc[15, 10] -> 2, 
  cc[15, 11] -> 2, cc[15, 12] -> 2, cc[16, 1] -> -3, cc[16, 2] -> -2, 
  cc[16, 3] -> -2, cc[16, 4] -> -1, cc[16, 7] -> -3, cc[16, 8] -> -2, 
  cc[16, 9] -> -2, cc[16, 10] -> -1, cc[16, 13] -> -3, cc[16, 14] -> -3, 
  cc[16, 15] -> -2, cc[16, 16] -> -2, cc[16, 17] -> -1, cc[16, 18] -> -1, 
  cc[16, 19] -> 2, cc[16, 20] -> 2, cc[16, 21] -> -1, cc[16, 22] -> 1, 
  cc[16, 24] -> 1, cc[16, 25] -> -1, cc[16, 29] -> 1, cc[16, 30] -> 1, 
  cc[16, 31] -> -1, cc[16, 32] -> -1, cc[17, 1] -> 3, cc[17, 2] -> 1, 
  cc[17, 3] -> 2, cc[17, 4] -> -2, cc[17, 5] -> -3, cc[17, 6] -> -1, 
  cc[17, 7] -> 1, cc[17, 8] -> -2, cc[17, 10] -> -2, cc[17, 11] -> -2, 
  cc[17, 12] -> -3, cc[17, 13] -> 2, cc[17, 14] -> 3, cc[17, 15] -> 2, 
  cc[17, 17] -> -1, cc[17, 18] -> 2, cc[17, 20] -> 1, cc[17, 21] -> -1, 
  cc[17, 22] -> 1, cc[17, 23] -> 4, cc[17, 24] -> 3, cc[17, 25] -> -3, 
  cc[17, 26] -> 3, cc[17, 28] -> -4, cc[17, 29] -> -3, cc[17, 30] -> -1, 
  cc[18, 1] -> 1, cc[18, 2] -> 1, cc[18, 3] -> 1, cc[19, 1] -> 2, 
  cc[19, 2] -> 1, cc[19, 3] -> 2, cc[19, 4] -> 1, cc[19, 6] -> 2, 
  cc[19, 7] -> 1, cc[19, 8] -> 2, cc[19, 9] -> 1, cc[19, 11] -> 1, 
  cc[19, 12] -> 1, cc[19, 15] -> -1, cc[19, 16] -> -1, cc[19, 17] -> 1, 
  cc[19, 18] -> -1, cc[19, 19] -> 2, cc[19, 20] -> -1, cc[19, 21] -> -2, 
  cc[19, 22] -> 1, cc[19, 23] -> -1, cc[19, 24] -> 2, cc[19, 25] -> -1, 
  cc[19, 26] -> -2, cc[19, 27] -> -2, cc[19, 28] -> -1, cc[19, 29] -> -2, 
  cc[19, 30] -> -2, cc[19, 31] -> -1, cc[19, 33] -> -1, cc[19, 34] -> -1, 
  cc[19, 37] -> 1, cc[19, 38] -> 1, cc[20, 1] -> 1, cc[20, 2] -> 1, 
  cc[20, 3] -> 1, cc[20, 4] -> 1, cc[20, 7] -> 1, cc[20, 8] -> 1, 
  cc[20, 9] -> 1, cc[20, 10] -> 1, cc[20, 13] -> 1, cc[20, 14] -> 1, 
  cc[20, 15] -> 1, cc[20, 16] -> 1, cc[20, 19] -> 1, cc[20, 20] -> 2, 
  cc[20, 21] -> 1, cc[20, 22] -> 2, cc[20, 23] -> 1, cc[20, 24] -> 1, 
  cc[20, 25] -> 1, cc[20, 26] -> 2, cc[20, 27] -> 1, cc[20, 28] -> 2, 
  cc[21, 1] -> 2, cc[21, 2] -> -1, cc[21, 4] -> 3, cc[21, 5] -> -2, 
  cc[21, 6] -> 4, cc[21, 7] -> 2, cc[21, 8] -> -1, cc[21, 9] -> 1, 
  cc[21, 12] -> -2, cc[21, 13] -> 4, cc[21, 14] -> -2, cc[21, 15] -> 4, 
  cc[22, 1] -> -1, cc[22, 2] -> -1, cc[22, 3] -> -1, cc[23, 1] -> 1, 
  cc[23, 2] -> 4, cc[23, 5] -> 2, cc[23, 6] -> 1, cc[23, 7] -> 4, 
  cc[23, 10] -> 2, cc[23, 11] -> 3, cc[23, 12] -> 3, cc[23, 13] -> 2, 
  cc[23, 14] -> 2, cc[23, 15] -> 3, cc[23, 16] -> 2, cc[23, 17] -> 3, 
  cc[23, 18] -> 2, cc[23, 19] -> -1, cc[23, 20] -> -1, cc[24, 1] -> 1, 
  cc[24, 2] -> 2, cc[24, 3] -> 1, cc[24, 4] -> -1, cc[24, 5] -> -1, 
  cc[24, 6] -> 2, cc[24, 7] -> -1, cc[24, 8] -> -2, cc[24, 9] -> -1, 
  cc[24, 10] -> 2, cc[24, 11] -> 1, cc[24, 12] -> -1, cc[24, 15] -> -1, 
  cc[24, 16] -> -2, cc[25, 1] -> 1, cc[25, 2] -> 1, cc[25, 3] -> 1, 
  cc[26, 1] -> 3, cc[26, 3] -> 2, cc[26, 4] -> 1, cc[26, 5] -> 2, 
  cc[26, 7] -> 1, cc[26, 8] -> -1, cc[26, 10] -> 1, cc[26, 12] -> -1, 
  cc[26, 13] -> 2, cc[26, 14] -> 3, cc[26, 15] -> -2, cc[26, 16] -> 1, 
  cc[27, 1] -> -3, cc[27, 2] -> -2, cc[27, 3] -> -1, cc[27, 4] -> 1, 
  cc[27, 5] -> 3, cc[27, 6] -> 2, cc[27, 7] -> -2, cc[27, 8] -> -2, 
  cc[27, 9] -> -3, cc[27, 10] -> -2, cc[27, 11] -> 1, cc[27, 13] -> -4, 
  cc[27, 14] -> -3, cc[27, 15] -> -1, cc[27, 17] -> -3, cc[27, 18] -> 3, 
  cc[27, 20] -> 1, cc[27, 21] -> -1, cc[27, 22] -> 1, cc[27, 23] -> 4, 
  cc[27, 24] -> 3, cc[27, 25] -> 2, cc[27, 27] -> 2, cc[27, 28] -> 3, 
  cc[27, 29] -> 2, cc[27, 30] -> -1, cc[28, 1] -> -1, cc[28, 2] -> -3, 
  cc[28, 3] -> -2, cc[28, 4] -> -1, cc[28, 5] -> -2, cc[28, 7] -> -2, 
  cc[28, 8] -> -2, cc[29, 1] -> -1, cc[29, 2] -> -3, cc[29, 4] -> -4, 
  cc[29, 5] -> 1, cc[29, 6] -> -2, cc[29, 7] -> -3, cc[29, 8] -> -2, 
  cc[29, 10] -> -2, cc[29, 11] -> -2, cc[30, 2] -> 2, cc[30, 4] -> -2, 
  cc[30, 5] -> 4, cc[30, 6] -> 2, cc[32, 1] -> 2, cc[32, 2] -> -2, 
  cc[32, 3] -> -2, cc[32, 4] -> -4, cc[32, 5] -> 4, cc[33, 1] -> -1, 
  cc[33, 2] -> -1, cc[33, 3] -> 1, cc[33, 4] -> 1, cc[33, 5] -> -2, 
  cc[33, 6] -> -2, cc[33, 7] -> -1, cc[33, 8] -> -1, cc[33, 9] -> 1, 
  cc[33, 10] -> 1, cc[33, 11] -> -2, cc[33, 12] -> -2, cc[33, 13] -> -1, 
  cc[33, 14] -> -1, cc[33, 15] -> 1, cc[33, 16] -> 1, cc[33, 17] -> -2, 
  cc[33, 18] -> -2, cc[33, 19] -> 1, cc[33, 20] -> 2, cc[33, 21] -> 1, 
  cc[33, 22] -> 2, cc[33, 23] -> 1, cc[33, 24] -> 1, cc[33, 25] -> 1, 
  cc[33, 26] -> 2, cc[33, 27] -> 1, cc[33, 28] -> 2, cc[36, 1] -> -1, 
  cc[36, 3] -> -1, cc[36, 4] -> -1, cc[36, 5] -> -1, cc[36, 7] -> -1, 
  cc[36, 8] -> -2, cc[36, 9] -> -1, cc[36, 11] -> -1, cc[36, 12] -> -1, 
  cc[36, 15] -> -1, cc[36, 16] -> -2, cc[37, 1] -> -3, cc[37, 2] -> -2, 
  cc[37, 3] -> -1, cc[37, 4] -> 2, cc[37, 5] -> -1, cc[37, 6] -> -3, 
  cc[37, 8] -> 1, cc[37, 9] -> 3, cc[37, 10] -> 3, cc[37, 12] -> 1, 
  cc[37, 13] -> -2, cc[37, 14] -> -2, cc[37, 15] -> 1, cc[37, 16] -> 4, 
  cc[37, 17] -> 1, cc[37, 18] -> -2, cc[37, 19] -> 3, cc[37, 20] -> 4, 
  cc[37, 21] -> 2, cc[37, 22] -> 2, cc[37, 23] -> 3, cc[37, 24] -> 1, 
  cc[37, 27] -> 3, cc[37, 28] -> 1, cc[37, 29] -> 3, cc[37, 30] -> 4, 
  cc[37, 31] -> 2, cc[37, 32] -> 2, cc[38, 1] -> 2, cc[38, 2] -> 2, 
  cc[38, 3] -> 2, cc[39, 1] -> -2, cc[39, 2] -> -2, cc[39, 3] -> -2, 
  cc[40, 1] -> 1, cc[40, 2] -> 2, cc[40, 4] -> 2, cc[40, 5] -> 2, 
  cc[40, 6] -> 1, cc[40, 7] -> 2, cc[40, 9] -> 2, cc[40, 10] -> 2, 
  cc[40, 11] -> 1, cc[40, 12] -> 1, cc[40, 13] -> 2, cc[40, 14] -> 2, 
  cc[40, 15] -> 3, cc[40, 16] -> 2, cc[40, 17] -> 3, cc[40, 18] -> 2, 
  cc[40, 19] -> 1, cc[40, 20] -> 1, cc[__] -> 0}, 
 {cc[1, 6] -> 2, cc[1, 7] -> 2, cc[1, 8] -> 2, cc[1, 9] -> 2, cc[1, 10] -> 2, 
  cc[1, 11] -> 1, cc[1, 12] -> 1, cc[1, 13] -> 1, cc[1, 14] -> 1, 
  cc[1, 15] -> 3, cc[1, 16] -> 3, cc[1, 17] -> 3, cc[1, 18] -> 4, 
  cc[1, 19] -> 4, cc[1, 20] -> 4, cc[2, 1] -> -2, cc[2, 2] -> -2, 
  cc[2, 3] -> -2, cc[2, 4] -> -2, cc[2, 5] -> -2, cc[2, 6] -> -1, 
  cc[2, 7] -> -1, cc[2, 8] -> -1, cc[2, 9] -> -1, cc[2, 10] -> -1, 
  cc[2, 11] -> -1, cc[2, 12] -> -2, cc[2, 13] -> -2, cc[2, 14] -> -2, 
  cc[2, 15] -> -2, cc[2, 16] -> -2, cc[2, 21] -> -4, cc[2, 22] -> -4, 
  cc[2, 23] -> -4, cc[2, 24] -> -4, cc[5, 1] -> -1, cc[5, 3] -> -1, 
  cc[5, 4] -> -2, cc[5, 5] -> -2, cc[5, 6] -> -1, cc[5, 7] -> -1, 
  cc[6, 1] -> 2, cc[6, 3] -> 2, cc[6, 4] -> 2, cc[6, 5] -> 2, cc[6, 6] -> 2, 
  cc[6, 7] -> 2, cc[7, 1] -> -2, cc[7, 2] -> -2, cc[7, 3] -> -2, 
  cc[7, 4] -> -2, cc[7, 5] -> -2, cc[7, 6] -> -2, cc[7, 7] -> -2, 
  cc[7, 8] -> -2, cc[7, 9] -> -2, cc[7, 10] -> -2, cc[7, 11] -> -2, 
  cc[7, 12] -> -2, cc[7, 13] -> -2, cc[7, 14] -> -2, cc[7, 15] -> -2, 
  cc[7, 16] -> -2, cc[7, 22] -> -4, cc[7, 23] -> -4, cc[7, 24] -> -4, 
  cc[7, 25] -> -4, cc[7, 26] -> -4, cc[7, 27] -> -3, cc[7, 28] -> -3, 
  cc[7, 29] -> -3, cc[7, 30] -> -3, cc[7, 31] -> -3, cc[7, 32] -> -3, 
  cc[7, 33] -> -1, cc[7, 34] -> -1, cc[7, 35] -> -1, cc[7, 36] -> -1, 
  cc[7, 37] -> -1, cc[7, 38] -> -1, cc[9, 2] -> 1, cc[9, 4] -> 1, 
  cc[10, 1] -> 4, cc[10, 2] -> 2, cc[10, 3] -> 4, cc[10, 4] -> 2, 
  cc[10, 5] -> 4, cc[10, 6] -> 10, cc[13, 1] -> -2, cc[13, 2] -> -2, 
  cc[13, 3] -> -2, cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 11] -> -1, 
  cc[13, 12] -> -1, cc[13, 13] -> -1, cc[13, 14] -> -1, cc[13, 15] -> -1, 
  cc[13, 16] -> -1, cc[13, 22] -> -2, cc[13, 23] -> -2, cc[13, 24] -> -2, 
  cc[13, 25] -> -2, cc[13, 26] -> -2, cc[13, 27] -> -2, cc[13, 28] -> -2, 
  cc[13, 29] -> -2, cc[13, 30] -> -2, cc[13, 31] -> -2, cc[13, 32] -> -2, 
  cc[13, 33] -> -3, cc[13, 34] -> -3, cc[13, 35] -> -3, cc[13, 36] -> -3, 
  cc[13, 37] -> -3, cc[13, 38] -> -3, cc[14, 1] -> -2, cc[14, 2] -> -4, 
  cc[14, 3] -> -2, cc[14, 4] -> -4, cc[14, 5] -> -2, cc[14, 6] -> -8, 
  cc[15, 1] -> 4, cc[15, 2] -> 4, cc[15, 4] -> 8, cc[15, 5] -> 4, 
  cc[15, 6] -> 2, cc[15, 7] -> 2, cc[15, 8] -> 2, cc[15, 9] -> 4, 
  cc[15, 10] -> 4, cc[15, 12] -> 8, cc[18, 2] -> -2, cc[18, 4] -> -1, 
  cc[18, 5] -> -1, cc[18, 8] -> -2, cc[20, 1] -> 3, cc[20, 2] -> 3, 
  cc[20, 3] -> 3, cc[20, 4] -> 3, cc[20, 5] -> 3, cc[20, 6] -> 3, 
  cc[20, 7] -> 1, cc[20, 8] -> 1, cc[20, 9] -> 1, cc[20, 10] -> 1, 
  cc[20, 11] -> 1, cc[20, 12] -> 1, cc[20, 13] -> 1, cc[20, 14] -> 1, 
  cc[20, 15] -> 1, cc[20, 16] -> 1, cc[20, 17] -> 1, cc[20, 18] -> 1, 
  cc[20, 19] -> 2, cc[20, 20] -> 2, cc[20, 21] -> 2, cc[20, 22] -> 2, 
  cc[20, 23] -> 2, cc[20, 24] -> 2, cc[20, 29] -> 2, cc[20, 30] -> 2, 
  cc[20, 31] -> 2, cc[20, 32] -> 2, cc[21, 2] -> 2, cc[21, 5] -> 2, 
  cc[21, 7] -> 3, cc[21, 8] -> 3, cc[21, 9] -> 3, cc[21, 10] -> 2, 
  cc[21, 12] -> 2, cc[22, 2] -> -4, cc[22, 4] -> -3, cc[22, 5] -> -3, 
  cc[22, 8] -> -4, cc[24, 1] -> 1, cc[24, 2] -> 1, cc[24, 3] -> 1, 
  cc[24, 4] -> 1, cc[24, 5] -> 1, cc[24, 6] -> 1, cc[24, 10] -> 3, 
  cc[24, 11] -> 3, cc[24, 12] -> 3, cc[24, 13] -> 2, cc[24, 14] -> 2, 
  cc[24, 15] -> 4, cc[24, 16] -> 4, cc[25, 2] -> 2, cc[25, 4] -> 1, 
  cc[25, 5] -> 1, cc[25, 8] -> 2, cc[28, 2] -> -4, cc[28, 4] -> -6, 
  cc[28, 5] -> -6, cc[28, 8] -> -4, cc[31, 1] -> 1, cc[31, 2] -> 3, 
  cc[31, 3] -> 3, cc[31, 4] -> 3, cc[31, 5] -> 1, cc[31, 6] -> 1, 
  cc[31, 7] -> 1, cc[31, 8] -> 3, cc[32, 1] -> 2, cc[32, 2] -> 4, 
  cc[32, 3] -> 2, cc[32, 4] -> 4, cc[32, 5] -> 2, cc[32, 6] -> 8, 
  cc[33, 1] -> -3, cc[33, 2] -> -3, cc[33, 3] -> -3, cc[33, 4] -> -3, 
  cc[33, 5] -> -3, cc[33, 6] -> -3, cc[33, 7] -> -1, cc[33, 8] -> -1, 
  cc[33, 9] -> -1, cc[33, 10] -> -1, cc[33, 11] -> -1, cc[33, 12] -> -1, 
  cc[33, 13] -> -1, cc[33, 14] -> -1, cc[33, 15] -> -1, cc[33, 16] -> -1, 
  cc[33, 17] -> -1, cc[33, 18] -> -1, cc[33, 19] -> -2, cc[33, 20] -> -2, 
  cc[33, 21] -> -2, cc[33, 22] -> -2, cc[33, 23] -> -2, cc[33, 24] -> -2, 
  cc[33, 29] -> -2, cc[33, 30] -> -2, cc[33, 31] -> -2, cc[33, 32] -> -2, 
  cc[34, 1] -> -2, cc[34, 2] -> -2, cc[34, 3] -> -6, cc[35, 1] -> -1, 
  cc[35, 2] -> -1, cc[35, 3] -> -5, cc[35, 4] -> -1, cc[35, 5] -> -3, 
  cc[35, 6] -> -3, cc[36, 1] -> -1, cc[36, 2] -> -1, cc[36, 3] -> -1, 
  cc[36, 4] -> -1, cc[36, 5] -> -1, cc[36, 6] -> -1, cc[36, 10] -> -3, 
  cc[36, 11] -> -3, cc[36, 12] -> -3, cc[36, 13] -> -2, cc[36, 14] -> -2, 
  cc[36, 15] -> -4, cc[36, 16] -> -4, cc[38, 1] -> 4, cc[38, 3] -> 4, 
  cc[38, 4] -> 6, cc[38, 5] -> 6, cc[38, 6] -> 4, cc[38, 7] -> 4, 
  cc[39, 1] -> -2, cc[39, 3] -> -2, cc[39, 4] -> -2, cc[39, 5] -> -2, 
  cc[39, 6] -> -2, cc[39, 7] -> -2, cc[40, 6] -> 4, cc[40, 7] -> 4, 
  cc[40, 8] -> 4, cc[40, 9] -> 4, cc[40, 10] -> 4, cc[40, 11] -> 2, 
  cc[40, 12] -> 2, cc[40, 13] -> 2, cc[40, 14] -> 2, cc[40, 15] -> 4, 
  cc[40, 16] -> 4, cc[40, 17] -> 4, cc[40, 18] -> 6, cc[40, 19] -> 6, 
  cc[40, 20] -> 6, cc[41, 1] -> 1, cc[41, 2] -> 1, cc[41, 3] -> 1, 
  cc[41, 4] -> 2, cc[41, 6] -> 2, cc[41, 8] -> 2, cc[41, 9] -> 1, 
  cc[41, 10] -> 1, cc[41, 11] -> 2, cc[__] -> 0}, 
 {cc[1, 11] -> -1, cc[1, 12] -> -1, cc[1, 13] -> -1, cc[1, 14] -> -1, 
  cc[1, 15] -> -1, cc[1, 16] -> -1, cc[1, 17] -> -1, cc[2, 1] -> -2, 
  cc[2, 2] -> -2, cc[2, 3] -> -2, cc[2, 4] -> -2, cc[2, 5] -> -2, 
  cc[2, 6] -> 1, cc[2, 7] -> 1, cc[2, 8] -> 1, cc[2, 9] -> 1, cc[2, 10] -> 1, 
  cc[2, 11] -> 1, cc[2, 17] -> 4, cc[2, 18] -> 4, cc[2, 19] -> 4, 
  cc[2, 20] -> 4, cc[2, 21] -> 4, cc[2, 22] -> 4, cc[2, 23] -> 4, 
  cc[2, 24] -> 4, cc[3, 1] -> 2, cc[3, 2] -> 2, cc[3, 3] -> 6, cc[4, 1] -> 2, 
  cc[4, 2] -> 2, cc[4, 3] -> 2, cc[4, 4] -> 2, cc[4, 5] -> 2, cc[4, 6] -> 2, 
  cc[4, 10] -> 4, cc[4, 11] -> 4, cc[4, 15] -> 4, cc[4, 16] -> 4, 
  cc[6, 4] -> 2, cc[6, 5] -> 2, cc[7, 27] -> 1, cc[7, 28] -> 1, 
  cc[7, 29] -> 1, cc[7, 30] -> 1, cc[7, 31] -> 1, cc[7, 32] -> 1, 
  cc[7, 33] -> 1, cc[7, 34] -> 1, cc[7, 35] -> 1, cc[7, 36] -> 1, 
  cc[7, 37] -> 1, cc[7, 38] -> 1, cc[8, 1] -> -2, cc[8, 2] -> -2, 
  cc[8, 3] -> -2, cc[8, 4] -> -2, cc[8, 5] -> -2, cc[8, 11] -> 2, 
  cc[8, 12] -> 2, cc[8, 13] -> 2, cc[8, 14] -> 2, cc[10, 2] -> -2, 
  cc[10, 4] -> -2, cc[10, 6] -> -2, cc[11, 1] -> -4, cc[11, 2] -> 2, 
  cc[11, 3] -> 2, cc[11, 4] -> -4, cc[11, 5] -> -4, cc[11, 6] -> 2, 
  cc[11, 7] -> -4, cc[11, 8] -> 2, cc[11, 9] -> 2, cc[12, 1] -> 2, 
  cc[12, 2] -> 2, cc[12, 4] -> 8, cc[12, 5] -> 2, cc[12, 6] -> -4, 
  cc[12, 7] -> -4, cc[12, 8] -> -4, cc[12, 9] -> 2, cc[12, 10] -> 2, 
  cc[12, 12] -> 8, cc[13, 1] -> -2, cc[13, 2] -> -2, cc[13, 3] -> -2, 
  cc[13, 4] -> -2, cc[13, 5] -> -2, cc[13, 6] -> -2, cc[13, 7] -> -2, 
  cc[13, 8] -> -2, cc[13, 9] -> -2, cc[13, 10] -> -2, cc[13, 11] -> 1, 
  cc[13, 12] -> 1, cc[13, 13] -> 1, cc[13, 14] -> 1, cc[13, 15] -> 1, 
  cc[13, 16] -> 1, cc[13, 27] -> 4, cc[13, 28] -> 4, cc[13, 29] -> 4, 
  cc[13, 30] -> 4, cc[13, 31] -> 4, cc[13, 32] -> 4, cc[13, 33] -> 1, 
  cc[13, 34] -> 1, cc[13, 35] -> 1, cc[13, 36] -> 1, cc[13, 37] -> 1, 
  cc[13, 38] -> 1, cc[14, 1] -> 2, cc[14, 3] -> 2, cc[14, 5] -> 2, 
  cc[14, 6] -> 4, cc[15, 1] -> -2, cc[15, 2] -> -2, cc[15, 5] -> -2, 
  cc[15, 6] -> -2, cc[15, 7] -> -2, cc[15, 8] -> -2, cc[15, 9] -> -2, 
  cc[15, 10] -> -2, cc[16, 13] -> -2, cc[16, 14] -> -2, cc[16, 15] -> -2, 
  cc[16, 16] -> -2, cc[16, 17] -> 2, cc[16, 18] -> 2, cc[16, 19] -> 2, 
  cc[16, 20] -> 2, cc[16, 21] -> 2, cc[16, 22] -> 2, cc[16, 23] -> 2, 
  cc[16, 24] -> 2, cc[16, 25] -> 2, cc[16, 26] -> 2, cc[16, 27] -> 2, 
  cc[16, 28] -> 2, cc[16, 29] -> 2, cc[16, 30] -> 2, cc[16, 31] -> 2, 
  cc[16, 32] -> 2, cc[17, 7] -> -2, cc[17, 8] -> -2, cc[17, 9] -> -2, 
  cc[17, 10] -> -2, cc[17, 11] -> -2, cc[17, 12] -> -2, cc[17, 13] -> 2, 
  cc[17, 14] -> 2, cc[17, 15] -> 2, cc[17, 16] -> 2, cc[17, 17] -> 2, 
  cc[17, 18] -> 2, cc[17, 22] -> 4, cc[17, 23] -> 4, cc[17, 24] -> 4, 
  cc[17, 28] -> -4, cc[17, 29] -> -4, cc[17, 30] -> -4, cc[18, 4] -> -1, 
  cc[18, 5] -> -1, cc[19, 1] -> 2, cc[19, 2] -> 2, cc[19, 3] -> 2, 
  cc[19, 4] -> 2, cc[19, 5] -> 2, cc[19, 6] -> 2, cc[19, 7] -> 2, 
  cc[19, 8] -> 2, cc[19, 9] -> 2, cc[19, 10] -> 2, cc[19, 27] -> -2, 
  cc[19, 28] -> -2, cc[19, 29] -> -2, cc[19, 30] -> -2, cc[19, 31] -> -2, 
  cc[19, 32] -> -2, cc[20, 1] -> -1, cc[20, 2] -> -1, cc[20, 3] -> -1, 
  cc[20, 4] -> -1, cc[20, 5] -> -1, cc[20, 6] -> -1, cc[20, 7] -> -1, 
  cc[20, 8] -> -1, cc[20, 9] -> -1, cc[20, 10] -> -1, cc[20, 11] -> -1, 
  cc[20, 12] -> -1, cc[20, 13] -> -1, cc[20, 14] -> -1, cc[20, 15] -> -1, 
  cc[20, 16] -> -1, cc[20, 17] -> -1, cc[20, 18] -> -1, cc[20, 29] -> -2, 
  cc[20, 30] -> -2, cc[20, 31] -> -2, cc[20, 32] -> -2, cc[21, 1] -> 2, 
  cc[21, 2] -> -4, cc[21, 5] -> -4, cc[21, 6] -> 2, cc[21, 7] -> -1, 
  cc[21, 8] -> -1, cc[21, 9] -> -1, cc[21, 10] -> -4, cc[21, 11] -> 2, 
  cc[21, 12] -> -4, cc[21, 13] -> 2, cc[22, 4] -> 1, cc[22, 5] -> 1, 
  cc[23, 1] -> -2, cc[23, 2] -> -2, cc[23, 3] -> -2, cc[23, 4] -> -2, 
  cc[23, 5] -> -2, cc[23, 6] -> -2, cc[23, 7] -> -2, cc[23, 8] -> -2, 
  cc[23, 9] -> -2, cc[23, 10] -> -2, cc[23, 18] -> -4, cc[23, 19] -> -4, 
  cc[23, 20] -> -4, cc[24, 1] -> 1, cc[24, 2] -> 1, cc[24, 3] -> 1, 
  cc[24, 4] -> 1, cc[24, 5] -> 1, cc[24, 6] -> 1, cc[24, 7] -> -2, 
  cc[24, 8] -> -2, cc[24, 9] -> -2, cc[24, 10] -> 1, cc[24, 11] -> 1, 
  cc[24, 12] -> 1, cc[24, 15] -> -2, cc[24, 16] -> -2, cc[25, 4] -> -1, 
  cc[25, 5] -> -1, cc[26, 7] -> -2, cc[26, 8] -> -2, cc[26, 9] -> -2, 
  cc[26, 10] -> -2, cc[26, 11] -> -2, cc[26, 12] -> -2, cc[26, 13] -> 2, 
  cc[26, 14] -> 2, cc[26, 15] -> -2, cc[26, 16] -> -2, cc[27, 7] -> -2, 
  cc[27, 8] -> -2, cc[27, 9] -> -2, cc[27, 10] -> -2, cc[27, 11] -> -2, 
  cc[27, 12] -> -2, cc[27, 13] -> -4, cc[27, 14] -> -4, cc[27, 15] -> -4, 
  cc[27, 22] -> 4, cc[27, 23] -> 4, cc[27, 24] -> 4, cc[27, 25] -> 2, 
  cc[27, 26] -> 2, cc[27, 27] -> 2, cc[27, 28] -> 2, cc[27, 29] -> 2, 
  cc[27, 30] -> 2, cc[28, 1] -> 2, cc[28, 3] -> 2, cc[28, 4] -> 2, 
  cc[28, 5] -> 2, cc[28, 6] -> 2, cc[28, 7] -> 2, cc[29, 1] -> 2, 
  cc[29, 3] -> 2, cc[29, 4] -> 2, cc[29, 5] -> 4, cc[29, 8] -> 4, 
  cc[29, 9] -> 2, cc[29, 10] -> 2, cc[30, 1] -> -2, cc[30, 2] -> -2, 
  cc[30, 3] -> -2, cc[30, 4] -> -2, cc[30, 5] -> 2, cc[30, 6] -> 2, 
  cc[32, 1] -> 2, cc[32, 2] -> -4, cc[32, 3] -> 2, cc[32, 4] -> -4, 
  cc[32, 5] -> 2, cc[33, 1] -> -1, cc[33, 2] -> -1, cc[33, 3] -> -1, 
  cc[33, 4] -> -1, cc[33, 5] -> -1, cc[33, 6] -> -1, cc[33, 7] -> -1, 
  cc[33, 8] -> -1, cc[33, 9] -> -1, cc[33, 10] -> -1, cc[33, 11] -> -1, 
  cc[33, 12] -> -1, cc[33, 13] -> -1, cc[33, 14] -> -1, cc[33, 15] -> -1, 
  cc[33, 16] -> -1, cc[33, 17] -> -1, cc[33, 18] -> -1, cc[33, 19] -> 2, 
  cc[33, 20] -> 2, cc[33, 21] -> 2, cc[33, 22] -> 2, cc[33, 23] -> 2, 
  cc[33, 24] -> 2, cc[33, 25] -> 2, cc[33, 26] -> 2, cc[33, 27] -> 2, 
  cc[33, 28] -> 2, cc[36, 1] -> 1, cc[36, 2] -> 1, cc[36, 3] -> 1, 
  cc[36, 4] -> 1, cc[36, 5] -> 1, cc[36, 6] -> 1, cc[36, 10] -> 1, 
  cc[36, 11] -> 1, cc[36, 12] -> 1, cc[36, 13] -> 2, cc[36, 14] -> 2, 
  cc[37, 1] -> -4, cc[37, 2] -> -4, cc[37, 3] -> -4, cc[37, 4] -> -4, 
  cc[37, 5] -> -4, cc[37, 6] -> -4, cc[37, 13] -> -2, cc[37, 14] -> -2, 
  cc[37, 15] -> -2, cc[37, 16] -> -2, cc[37, 17] -> -2, cc[37, 18] -> -2, 
  cc[37, 19] -> 2, cc[37, 20] -> 2, cc[37, 21] -> 2, cc[37, 22] -> 2, 
  cc[37, 29] -> 2, cc[37, 30] -> 2, cc[37, 31] -> 2, cc[37, 32] -> 2, 
  cc[38, 4] -> -2, cc[38, 5] -> -2, cc[39, 4] -> 2, cc[39, 5] -> 2, 
  cc[40, 1] -> -2, cc[40, 2] -> -2, cc[40, 3] -> -2, cc[40, 4] -> -2, 
  cc[40, 5] -> -2, cc[40, 6] -> -2, cc[40, 7] -> -2, cc[40, 8] -> -2, 
  cc[40, 9] -> -2, cc[40, 10] -> -2, cc[40, 11] -> -2, cc[40, 12] -> -2, 
  cc[40, 13] -> -2, cc[40, 14] -> -2, cc[40, 18] -> -2, cc[40, 19] -> -2, 
  cc[40, 20] -> -2, cc[__] -> 0}, {cc[1, 1] -> 2, cc[1, 3] -> 2, 
  cc[1, 4] -> 8, cc[1, 5] -> 6, cc[1, 8] -> 2, cc[1, 9] -> 4, cc[1, 10] -> 6, 
  cc[1, 11] -> 2, cc[1, 13] -> 8, cc[1, 14] -> 4, cc[1, 16] -> 2, 
  cc[1, 17] -> 2, cc[1, 20] -> 2, cc[2, 2] -> -2, cc[2, 4] -> -4, 
  cc[2, 7] -> -4, cc[2, 9] -> -4, cc[2, 10] -> -2, cc[2, 11] -> -2, 
  cc[2, 13] -> -2, cc[2, 15] -> -4, cc[2, 17] -> -4, cc[2, 18] -> -4, 
  cc[5, 1] -> -1, cc[5, 2] -> -1, cc[5, 4] -> -1, cc[5, 6] -> -4, 
  cc[5, 7] -> -2, cc[5, 8] -> -4, cc[6, 1] -> 2, cc[6, 2] -> 2, 
  cc[6, 4] -> 2, cc[6, 6] -> 4, cc[6, 8] -> 4, cc[7, 1] -> -2, 
  cc[7, 2] -> -6, cc[7, 5] -> -2, cc[7, 6] -> -2, cc[7, 7] -> -2, 
  cc[7, 9] -> -4, cc[7, 10] -> -2, cc[7, 12] -> -4, cc[7, 13] -> -2, 
  cc[7, 14] -> -2, cc[7, 16] -> -4, cc[7, 17] -> -4, cc[7, 18] -> -6, 
  cc[7, 20] -> -4, cc[7, 21] -> -2, cc[7, 23] -> -2, cc[7, 26] -> -2, 
  cc[7, 27] -> -2, cc[7, 28] -> -4, cc[7, 30] -> -2, cc[7, 33] -> -2, 
  cc[7, 34] -> -6, cc[7, 35] -> -2, cc[7, 36] -> -2, cc[7, 38] -> -4, 
  cc[9, 3] -> 1, cc[9, 4] -> 1, cc[9, 5] -> 3, cc[10, 2] -> 8, 
  cc[10, 3] -> 4, cc[10, 5] -> 8, cc[13, 3] -> -2, cc[13, 4] -> -2, 
  cc[13, 5] -> -4, cc[13, 6] -> -2, cc[13, 8] -> -2, cc[13, 9] -> -6, 
  cc[13, 10] -> -4, cc[13, 12] -> -2, cc[13, 13] -> -2, cc[13, 15] -> -2, 
  cc[13, 16] -> -6, cc[13, 17] -> -2, cc[13, 19] -> -2, cc[13, 20] -> -6, 
  cc[13, 21] -> -4, cc[13, 24] -> -2, cc[13, 25] -> -2, cc[13, 26] -> -4, 
  cc[13, 27] -> -2, cc[13, 28] -> -2, cc[13, 29] -> -2, cc[13, 32] -> -2, 
  cc[13, 35] -> -2, cc[13, 38] -> -2, cc[14, 2] -> -4, cc[14, 3] -> -8, 
  cc[14, 5] -> -4, cc[15, 2] -> 8, cc[15, 3] -> 8, cc[15, 5] -> 4, 
  cc[15, 7] -> 8, cc[15, 8] -> 4, cc[18, 3] -> -2, cc[18, 5] -> -2, 
  cc[18, 7] -> -4, cc[20, 4] -> 2, cc[20, 5] -> 2, cc[20, 7] -> 4, 
  cc[20, 8] -> 2, cc[20, 10] -> 2, cc[20, 11] -> 4, cc[20, 14] -> 2, 
  cc[20, 15] -> 2, cc[20, 16] -> 2, cc[20, 17] -> 2, cc[20, 18] -> 4, 
  cc[20, 19] -> 2, cc[20, 22] -> 2, cc[20, 23] -> 4, cc[20, 25] -> 4, 
  cc[20, 26] -> 4, cc[20, 27] -> 2, cc[20, 29] -> 2, cc[20, 31] -> 4, 
  cc[21, 1] -> 2, cc[21, 3] -> 2, cc[21, 8] -> 2, cc[21, 10] -> 4, 
  cc[21, 11] -> 8, cc[21, 12] -> 4, cc[21, 13] -> 4, cc[21, 14] -> 8, 
  cc[21, 15] -> 4, cc[22, 3] -> -4, cc[22, 5] -> -4, cc[22, 6] -> -2, 
  cc[22, 7] -> -10, cc[22, 8] -> -2, cc[24, 3] -> 2, cc[24, 5] -> 4, 
  cc[24, 6] -> 6, cc[24, 8] -> 2, cc[24, 9] -> 6, cc[24, 11] -> 2, 
  cc[24, 14] -> 2, cc[25, 3] -> 2, cc[25, 5] -> 2, cc[25, 7] -> 4, 
  cc[28, 3] -> -4, cc[28, 5] -> -4, cc[28, 6] -> -8, cc[28, 7] -> -16, 
  cc[28, 8] -> -8, cc[31, 1] -> 4, cc[31, 2] -> 2, cc[31, 4] -> 4, 
  cc[31, 5] -> 4, cc[31, 7] -> 2, cc[32, 2] -> 4, cc[32, 3] -> 8, 
  cc[32, 5] -> 4, cc[33, 4] -> -2, cc[33, 5] -> -2, cc[33, 7] -> -4, 
  cc[33, 8] -> -2, cc[33, 10] -> -2, cc[33, 11] -> -4, cc[33, 14] -> -2, 
  cc[33, 15] -> -2, cc[33, 16] -> -2, cc[33, 17] -> -2, cc[33, 18] -> -4, 
  cc[33, 19] -> -2, cc[33, 22] -> -2, cc[33, 23] -> -4, cc[33, 25] -> -4, 
  cc[33, 26] -> -4, cc[33, 27] -> -2, cc[33, 29] -> -2, cc[33, 31] -> -4, 
  cc[34, 2] -> -4, cc[35, 2] -> -6, cc[35, 4] -> -2, cc[35, 6] -> -2, 
  cc[36, 3] -> -2, cc[36, 5] -> -4, cc[36, 6] -> -6, cc[36, 8] -> -2, 
  cc[36, 9] -> -6, cc[36, 11] -> -2, cc[36, 14] -> -2, cc[38, 1] -> 4, 
  cc[38, 2] -> 4, cc[38, 4] -> 4, cc[38, 6] -> 12, cc[38, 7] -> 4, 
  cc[38, 8] -> 12, cc[39, 1] -> -2, cc[39, 2] -> -2, cc[39, 4] -> -2, 
  cc[39, 6] -> -4, cc[39, 8] -> -4, cc[40, 1] -> 4, cc[40, 3] -> 4, 
  cc[40, 4] -> 12, cc[40, 5] -> 8, cc[40, 8] -> 4, cc[40, 9] -> 4, 
  cc[40, 10] -> 8, cc[40, 11] -> 4, cc[40, 13] -> 12, cc[40, 14] -> 4, 
  cc[40, 16] -> 4, cc[40, 17] -> 4, cc[40, 20] -> 4, cc[41, 1] -> 1, 
  cc[41, 2] -> 1, cc[41, 3] -> 3, cc[41, 5] -> 2, cc[41, 6] -> 2, 
  cc[41, 7] -> 3, cc[41, 8] -> 1, cc[41, 10] -> 2, cc[__] -> 0}, 
 {cc[1, 2] -> -1, cc[1, 5] -> -1, cc[1, 7] -> -1, cc[1, 10] -> -1, 
  cc[1, 18] -> -1, cc[2, 2] -> 2, cc[2, 5] -> 4, cc[2, 6] -> -1, 
  cc[2, 7] -> -1, cc[2, 10] -> 2, cc[2, 11] -> 2, cc[2, 12] -> -1, 
  cc[2, 13] -> 2, cc[2, 14] -> -2, cc[2, 15] -> -1, cc[2, 16] -> 4, 
  cc[2, 18] -> -1, cc[2, 20] -> -2, cc[2, 22] -> -1, cc[2, 24] -> -2, 
  cc[3, 2] -> 2, cc[4, 1] -> 1, cc[4, 2] -> -2, cc[4, 3] -> 2, cc[4, 5] -> 2, 
  cc[4, 6] -> 1, cc[4, 7] -> 1, cc[4, 8] -> 2, cc[4, 9] -> 1, cc[4, 10] -> 1, 
  cc[4, 11] -> -2, cc[4, 12] -> 2, cc[4, 13] -> 1, cc[4, 14] -> 1, 
  cc[4, 15] -> 1, cc[4, 16] -> -2, cc[6, 6] -> 2, cc[6, 7] -> 2, 
  cc[6, 8] -> 2, cc[7, 4] -> 1, cc[7, 5] -> 1, cc[7, 9] -> 1, cc[7, 10] -> 1, 
  cc[7, 15] -> 1, cc[7, 16] -> 1, cc[7, 20] -> 1, cc[7, 21] -> 1, 
  cc[7, 25] -> 1, cc[7, 26] -> 1, cc[8, 2] -> 1, cc[8, 3] -> 1, 
  cc[8, 5] -> 2, cc[8, 6] -> -1, cc[8, 7] -> 1, cc[8, 8] -> 1, 
  cc[8, 9] -> -2, cc[8, 10] -> 2, cc[8, 12] -> -1, cc[8, 14] -> -2, 
  cc[8, 15] -> -1, cc[8, 16] -> 1, cc[8, 18] -> 1, cc[8, 19] -> -1, 
  cc[10, 3] -> -2, cc[11, 2] -> -3, cc[11, 4] -> 6, cc[11, 5] -> 2, 
  cc[11, 6] -> -1, cc[11, 7] -> -1, cc[11, 8] -> -1, cc[11, 9] -> 2, 
  cc[11, 11] -> 6, cc[11, 12] -> -3, cc[12, 1] -> 3, cc[12, 2] -> -1, 
  cc[12, 3] -> 3, cc[12, 4] -> -1, cc[12, 5] -> 2, cc[12, 6] -> 3, 
  cc[12, 7] -> -1, cc[12, 8] -> 2, cc[12, 9] -> -6, cc[12, 10] -> -4, 
  cc[12, 11] -> -6, cc[12, 12] -> -6, cc[13, 2] -> 2, cc[13, 4] -> 2, 
  cc[13, 5] -> 4, cc[13, 7] -> 2, cc[13, 9] -> 2, cc[13, 10] -> 4, 
  cc[13, 11] -> -1, cc[13, 12] -> -1, cc[13, 15] -> 2, cc[13, 16] -> 2, 
  cc[13, 17] -> -1, cc[13, 18] -> 2, cc[13, 19] -> -2, cc[13, 20] -> 2, 
  cc[13, 21] -> 4, cc[13, 22] -> -1, cc[13, 23] -> 2, cc[13, 24] -> -2, 
  cc[13, 25] -> 2, cc[13, 26] -> 4, cc[13, 28] -> -1, cc[13, 31] -> -1, 
  cc[13, 32] -> -2, cc[13, 33] -> 2, cc[13, 34] -> 2, cc[13, 37] -> -1, 
  cc[13, 38] -> -1, cc[14, 2] -> 2, cc[14, 5] -> 2, cc[15, 1] -> -1, 
  cc[15, 2] -> -1, cc[15, 3] -> -1, cc[15, 4] -> -1, cc[15, 6] -> -1, 
  cc[15, 7] -> -1, cc[15, 9] -> -2, cc[15, 11] -> -2, cc[15, 12] -> -2, 
  cc[16, 1] -> -1, cc[16, 4] -> 1, cc[16, 5] -> 2, cc[16, 6] -> 2, 
  cc[16, 7] -> -1, cc[16, 10] -> 1, cc[16, 11] -> 2, cc[16, 12] -> 2, 
  cc[16, 13] -> 1, cc[16, 14] -> 1, cc[16, 15] -> 2, cc[16, 16] -> 2, 
  cc[16, 17] -> -1, cc[16, 18] -> -1, cc[16, 19] -> 2, cc[16, 20] -> 2, 
  cc[16, 21] -> -1, cc[16, 22] -> 1, cc[16, 24] -> 1, cc[16, 25] -> -1, 
  cc[16, 29] -> 1, cc[16, 30] -> 1, cc[16, 31] -> -1, cc[16, 32] -> -1, 
  cc[17, 1] -> 3, cc[17, 2] -> 1, cc[17, 3] -> 2, cc[17, 4] -> -2, 
  cc[17, 5] -> -3, cc[17, 6] -> -1, cc[17, 7] -> 3, cc[17, 9] -> 2, 
  cc[17, 12] -> -1, cc[17, 14] -> 1, cc[17, 16] -> -2, cc[17, 17] -> -3, 
  cc[17, 20] -> 1, cc[17, 21] -> -1, cc[17, 22] -> -3, cc[17, 24] -> -1, 
  cc[17, 25] -> -3, cc[17, 26] -> 3, cc[17, 29] -> 1, cc[17, 30] -> 3, 
  cc[18, 6] -> -1, cc[18, 7] -> -1, cc[18, 8] -> -1, cc[19, 2] -> -1, 
  cc[19, 4] -> -1, cc[19, 5] -> -2, cc[19, 7] -> -1, cc[19, 9] -> -1, 
  cc[19, 10] -> -2, cc[19, 11] -> 1, cc[19, 12] -> 1, cc[19, 15] -> -1, 
  cc[19, 16] -> -1, cc[19, 17] -> 1, cc[19, 18] -> -1, cc[19, 19] -> 2, 
  cc[19, 20] -> -1, cc[19, 21] -> -2, cc[19, 22] -> 1, cc[19, 23] -> -1, 
  cc[19, 24] -> 2, cc[19, 25] -> -1, cc[19, 26] -> -2, cc[19, 28] -> 1, 
  cc[19, 31] -> 1, cc[19, 32] -> 2, cc[19, 33] -> -1, cc[19, 34] -> -1, 
  cc[19, 37] -> 1, cc[19, 38] -> 1, cc[20, 5] -> -1, cc[20, 6] -> -1, 
  cc[20, 11] -> -1, cc[20, 12] -> -1, cc[20, 17] -> -1, cc[20, 18] -> -1, 
  cc[20, 19] -> -1, cc[20, 21] -> -1, cc[20, 23] -> -1, cc[20, 24] -> -1, 
  cc[20, 25] -> -1, cc[20, 27] -> -1, cc[21, 1] -> -2, cc[21, 2] -> 1, 
  cc[21, 3] -> -2, cc[21, 4] -> 1, cc[21, 7] -> 1, cc[21, 8] -> -2, 
  cc[21, 10] -> 2, cc[21, 11] -> -4, cc[21, 14] -> -4, cc[21, 15] -> 2, 
  cc[22, 6] -> 1, cc[22, 7] -> 1, cc[22, 8] -> 1, cc[23, 1] -> -1, 
  cc[23, 2] -> 2, cc[23, 3] -> -2, cc[23, 4] -> -2, cc[23, 6] -> -1, 
  cc[23, 7] -> 2, cc[23, 8] -> -2, cc[23, 9] -> -2, cc[23, 11] -> -1, 
  cc[23, 12] -> -1, cc[23, 13] -> -2, cc[23, 14] -> -2, cc[23, 15] -> -1, 
  cc[23, 16] -> -2, cc[23, 17] -> -1, cc[23, 18] -> 2, cc[23, 19] -> -1, 
  cc[23, 20] -> -1, cc[24, 2] -> 1, cc[24, 4] -> -2, cc[24, 5] -> -2, 
  cc[24, 6] -> 1, cc[24, 7] -> 1, cc[24, 9] -> 1, cc[24, 10] -> 1, 
  cc[24, 12] -> -2, cc[24, 15] -> 1, cc[25, 6] -> -1, cc[25, 7] -> -1, 
  cc[25, 8] -> -1, cc[26, 1] -> 1, cc[26, 2] -> -2, cc[26, 4] -> -1, 
  cc[26, 6] -> -2, cc[26, 7] -> 1, cc[26, 8] -> -1, cc[26, 10] -> 1, 
  cc[26, 12] -> -1, cc[26, 13] -> -2, cc[26, 14] -> -1, cc[26, 15] -> -2, 
  cc[26, 16] -> 1, cc[27, 1] -> -3, cc[27, 2] -> -2, cc[27, 3] -> -1, 
  cc[27, 4] -> 1, cc[27, 5] -> 3, cc[27, 6] -> 2, cc[27, 9] -> -1, 
  cc[27, 11] -> 3, cc[27, 12] -> 2, cc[27, 14] -> 1, cc[27, 15] -> 3, 
  cc[27, 17] -> -3, cc[27, 18] -> 3, cc[27, 20] -> 1, cc[27, 21] -> -1, 
  cc[27, 22] -> -3, cc[27, 24] -> -1, cc[27, 26] -> -2, cc[27, 28] -> 1, 
  cc[27, 30] -> -3, cc[28, 1] -> 1, cc[28, 2] -> 1, cc[28, 4] -> 1, 
  cc[28, 6] -> 2, cc[28, 8] -> 2, cc[29, 1] -> 1, cc[29, 2] -> 1, 
  cc[29, 3] -> 2, cc[29, 4] -> -2, cc[29, 5] -> 1, cc[29, 6] -> 2, 
  cc[29, 7] -> 1, cc[29, 8] -> -2, cc[29, 9] -> 2, cc[29, 11] -> 2, 
  cc[30, 2] -> 2, cc[30, 4] -> -2, cc[30, 6] -> -2, cc[32, 2] -> 2, 
  cc[32, 3] -> -4, cc[32, 5] -> 2, cc[33, 3] -> 2, cc[33, 4] -> 2, 
  cc[33, 5] -> -1, cc[33, 6] -> -1, cc[33, 9] -> 2, cc[33, 10] -> 2, 
  cc[33, 11] -> -1, cc[33, 12] -> -1, cc[33, 15] -> 2, cc[33, 16] -> 2, 
  cc[33, 17] -> -1, cc[33, 18] -> -1, cc[33, 19] -> -1, cc[33, 21] -> -1, 
  cc[33, 23] -> -1, cc[33, 24] -> -1, cc[33, 25] -> -1, cc[33, 27] -> -1, 
  cc[36, 2] -> 1, cc[36, 6] -> 1, cc[36, 7] -> 1, cc[36, 9] -> 1, 
  cc[36, 10] -> 1, cc[36, 15] -> 1, cc[37, 1] -> -1, cc[37, 3] -> 1, 
  cc[37, 4] -> 4, cc[37, 5] -> 1, cc[37, 6] -> -1, cc[37, 7] -> -2, 
  cc[37, 8] -> -1, cc[37, 9] -> 1, cc[37, 10] -> 1, cc[37, 11] -> -2, 
  cc[37, 12] -> -1, cc[37, 13] -> -2, cc[37, 14] -> -2, cc[37, 15] -> 1, 
  cc[37, 16] -> 4, cc[37, 17] -> 1, cc[37, 18] -> -2, cc[37, 19] -> -1, 
  cc[37, 21] -> -2, cc[37, 22] -> -2, cc[37, 23] -> 1, cc[37, 24] -> -1, 
  cc[37, 25] -> -2, cc[37, 26] -> -2, cc[37, 27] -> 1, cc[37, 28] -> -1, 
  cc[37, 29] -> -1, cc[37, 31] -> -2, cc[37, 32] -> -2, cc[38, 6] -> -2, 
  cc[38, 7] -> -2, cc[38, 8] -> -2, cc[39, 6] -> 2, cc[39, 7] -> 2, 
  cc[39, 8] -> 2, cc[40, 1] -> -1, cc[40, 3] -> -2, cc[40, 6] -> -1, 
  cc[40, 8] -> -2, cc[40, 11] -> -1, cc[40, 12] -> -1, cc[40, 15] -> -1, 
  cc[40, 16] -> -2, cc[40, 17] -> -1, cc[40, 19] -> -1, cc[40, 20] -> -1, 
  cc[__] -> 0}}


==> anc/results.m <==
(* x[i,j] is the squared distance between points i and j and hence is symmetric: *)
SetAttributes[x, Orderless]

(* All two-loop conformal integrals up to seven points: *)
intDef[l1_, l2_] := {
	(* Three-point double box: *)
	YYint[i2_,i4_,i5_] :> (x[i2,i4]x[i2,i5]x[i4,i5])/(x[i2,l1] x[i2,l2] x[i4,l1] x[i4,l2] x[i5,l1] x[i5,l2] x[l1,l2]),
	(* Four-point ladder integrals: *)
	F1int[i1_,i2_,i4_,i3_]^2 :> (x[i1,i3]x[i2,i4])/(x[i1,l1]x[i2,l1]x[i3,l1]x[i4,l1])(x[i1,i3]x[i2,i4])/(x[i1,l2]x[i2,l2]x[i3,l2]x[i4,l2]),
	F1int[i1_,i2_,i4_,i3_]F1int[i5_,i6_,i8_,i7_] :> (x[i1,i3]x[i2,i4])/(x[i1,l1]x[i2,l1]x[i3,l1]x[i4,l1])(x[i5,i7]x[i6,i8])/(x[i5,l2]x[i6,l2]x[i7,l2]x[i8,l2]),
	F2int[i1_,i2_,i4_,i3_] :> (x[i1,i3]x[i2,i4]x[i1,i4])/(x[i1,l1]x[i2,l1]x[i4,l1]x[l1,l2]x[i4,l2]x[i3,l2]x[i1,l2]),
	(* Five-point double boxes L: *)
	LLint[i1_, i2_, i3_, i4_, i5_] :> (x[i1,i2] x[i1,i5] x[i3,i4])/((x[i4,l1] x[i5,l1] x[i1,l1]) (x[i1,l2] x[i2,l2] x[i3,l2]) x[l1,l2]),
	(* Five-point pentaladders P: *)
	PPint[i1_, i2_, i5_, i3_, i4_] :> (x[i2,i5]^2 x[i1,l1] x[i3,i4])/((x[i2,l1] x[i3,l1] x[i4,l1] x[i5,l1])x[l1,l2](x[i5,l2] x[i1,l2] x[i2,l2])),
	(* Five-point double pentaladder: *)
	QQint[i1_,i3_,i2_,i4_,i5_] :> (x[i2,i4]x[i2,i5]x[i4,i5] x[i1,l2] x[i3,l1])/(x[i1,l1] x[i2,l1] x[i2,l2] x[i3,l2] x[i4,l1] x[i4,l2] x[i5,l1] x[i5,l2] x[l1,l2]),
	(* Six-point double box: *)
	BBint[i1_, i2_, i3_, i4_, i5_, i6_] :> (x[i1,i3]x[i4,i6]x[i2,i5])/((x[i1,l2]x[i2,l2]x[i3,l2])x[l1,l2](x[i4,l1]x[i5,l1]x[i6,l1])),
	(* The six-point pentabox: *)
	PBint[i3_, i1_, i2_, i4_, i5_, i6_] :> (x[i1,l1] x[i3,i2] x[i4,i6] x[i3,i5])/((x[i1,l2] x[i2,l2] x[i3,l2]) x[l1,l2] (x[i3,l1] x[i4,l1] x[i5,l1] x[i6,l1])),
	(* The six-point double pentaladder: *)
	DPint[i2_, i5_, i3_, i4_, i6_, i1_] :> (x[i2,i5] x[i2,i4] x[i1,i5] x[i3,l1] x[i6,l2])/((x[i5,l1] x[i6,l1] x[i1,l1] x[i2,l1]) x[l1,l2] (x[i2,l2] x[i3,l2] x[i4,l2] x[i5,l2])),
	(* Seven-point pentabox: *)
	PB7int[i1_, i2_, i3_, i4_, i5_, i6_, i7_] :> (x[i1,l1]x[i2,i7]x[i3,i5]x[i4,i6])/(x[i1,l2]x[i2,l2]x[i3,l2]x[i4,l1]x[i5,l1]x[i6,l1]x[i7,l1]x[l1,l2]),
	(* Seven-point double pentaladder: *)
	DP7int[i1_, i2_, i3_, i4_, i5_, i6_, i7_] :> (x[i2,l1]x[i5,l2]x[i1,i3]x[i1,i6]x[i4,i7])/(x[i1,l1]x[i1,l2]x[i2,l2]x[i3,l2]x[i4,l2]x[i5,l1]x[i6,l1]x[i7,l1]x[l1,l2])
};

intconv = {BB,DP,F1,F2,LL,PB,PP,QQ,YY,PB7,DP7} // Map[# -> ToExpression[ToString[#] <> "int"]&]

(* Expand general cross ratios: *)
u4Tox = {u[i_,j_,k_,l_] :> (x[i,j]x[k,l])/(x[i,k]x[j,l])};

(* Five points: The 5 independent cross ratios: *)
uBGVTox = {
	u1 -> (x[1, 2]*x[3, 5])/(x[1, 3]*x[2, 5]),
	u2 -> (x[1, 4]*x[2, 3])/(x[1, 3]*x[2, 4]),
	u3 -> (x[2, 5]*x[3, 4])/(x[2, 4]*x[3, 5]),
	u4 -> (x[1, 3]*x[4, 5])/(x[1, 4]*x[3, 5]),
	u5 -> (x[1, 5]*x[2, 4])/(x[1, 4]*x[2, 5])
};

(* Five points: Conversion from conformally invariant ratios of x[i,j] to the basis of conformal cross ratios u_i, i=1..5: *)
xToBGV5 = {
	x[5, _] -> 1,
	x[1, 2] -> 1,
	x[1, 3] -> 1/u1,
	x[1, 4] -> 1/(u1 u4),
	x[2, 3] -> (u2 u5)/u1,
	x[2, 4] -> u5/(u1 u4),
	x[3, 4] -> (u3 u5)/(u1 u4)
};

(* Six points: Conversion from conformally invariant ratios of x[i,j] to the basis of conformal cross ratios u_i, i=1..6, U_i, i=1..3: *)
xToBGV6 = {
	x[6, _] -> 1,
	x[1, 2] -> 1,
	x[1, 3] -> U3/u1,
	x[1, 4] -> U3/(u1 U1),
	x[1, 5] -> U3/(u1 u5),
	x[2, 3] -> (u2 U3 u6)/(u1 U1),
	x[2, 4] -> (U3 u6)/(u1 U1),
	x[2, 5] -> (U3 u6)/(u1 U2 u5),
	x[3, 4] -> (u3 U3^2 u6)/(u1 U1 U2),
	x[3, 5] -> (U3^2 u6)/(u1 U2 u5),
	x[4, 5] -> (U3 u4 u6)/(u1 U2 u5)
};

(* Canonicalize integration labels: *)
ClearAll[canonicalInt]
canonicalInt[expr_, n_Integer, l_Integer] := Module[
	{permtab = Table[Thread[Range[n+1,n+l] -> perm], {perm, Permutations[Range[n+1,n+l]]}]},
	Sort[Table[expr /. x_x :> (x /. repl), {repl, permtab}]][[1]]
]
canonicalInt[n_Integer, l_Integer] := Function[expr, canonicalInt[expr, n, l]]

(* Symmetrize integration labels: *)
ClearAll[symmetrizeInt]
symmetrizeInt[expr_, n_Integer, l_Integer] := Module[
	{permtab = Table[Thread[Range[n+1,n+l] -> perm], {perm, Permutations[Range[n+1,n+l]]}]},
	Table[expr /. x_x :> (x /. repl), {repl, permtab}] // Map[#/Length[permtab]&] // Apply[Plus]
]
symmetrizeInt[n_Integer, l_Integer] := Function[expr, symmetrizeInt[expr, n, l]]

(* Symmetrize over any given permutation group of external points: *)
ClearAll[symmetrizePerm];
symmetrizePerm[expr_, n_Integer, l_Integer, pgr_PermutationGroup] := Module[
	{ptab = Table[Thread[Range[n] -> Permute[Range[n], p]], {p, GroupElements[pgr]}]},
	Table[expr /. x_x :> (x /. repl), {repl, ptab}] \
		// Expand // Map[canonicalInt[n,l]] // Plus@@#/Length[ptab]& // Expand
]
symmetrizePerm[n_Integer, l_Integer, pgr_PermutationGroup] :=
	Function[expr, symmetrizePerm[expr, n, l, pgr]]

(* Permutation groups: *)
permGrp5 = PermutationGroup[{Cycles[{{1,2,3,4,5}}], Cycles[{{2,5},{3,4}}]}];
permGrp23 = PermutationGroup[{Cycles[{{1,2}}], Cycles[{{3,4,5}}], Cycles[{{5,4}}]}];
permGrp6 = PermutationGroup[{Cycles[{{1,2,3,4,5,6}}], Cycles[{{2,6},{3,5}}]}];
permGrp24 = PermutationGroup[{Cycles[{{1,2}}], Cycles[{{3,4,5,6}}], Cycles[{{6,4}}]}];
permGrp33 = PermutationGroup[{Cycles[{{1,2,3}}], Cycles[{{2,3}}], Cycles[{{4,5,6}}], Cycles[{{6,5}}], Cycles[{{1,4},{2,5},{3,6}}]}];
permGrp222 = PermutationGroup[{Cycles[{{1,2}}], Cycles[{{3,4}}], Cycles[{{5,6}}], Cycles[{{1,3},{2,4}}], Cycles[{{3,5},{4,6}}]}];
permGrp7 = PermutationGroup[{Cycles[{{1,2,3,4,5,6,7}}], Cycles[{{2,7},{3,6},{4,5}}]}];
permGrp223 = PermutationGroup[{Cycles[{{1,2}}], Cycles[{{3,4}}], Cycles[{{5,6,7}}], Cycles[{{6,7}}], Cycles[{{1,3},{2,4}}]}];
permGrp25 = PermutationGroup[{Cycles[{{1,2}}], Cycles[{{3,4,5,6,7}}], Cycles[{{4,7},{5,6}}]}];
permGrp34 = PermutationGroup[{Cycles[{{1,2,3}}], Cycles[{{2,3}}], Cycles[{{4,5,6,7}}], Cycles[{{5,7}}]}];

(**********************)
(* Two-loop results *)
(**********************)

(* The 2-loop 5-point (2,3) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp23. *)
answer5223 = 12 (
	2 F2[1,3,2,4]
	+ 2 PP[3,4,5,1,2]
	+ QQ[3,4,1,2,5]
	- 4 LL[3,1,2,4,5] u[1,2,3,4]
	+ 4 LL[3,1,4,2,5] u[1,2,3,4]
	+ 6 F2[1,2,3,4] u[1,2,4,3]
	- F2[3,1,4,2] u[1,2,4,3]
	- 2 PP[3,1,4,2,5] u[1,2,4,5]
	+ F1[1,2,3,4] F1[1,2,3,5] (u[1,2,4,3] u[1,2,5,3] + 2 u[1,2,5,3] u[1,3,4,2] - u[1,2,4,5] u[1,3,5,2])
	+ LL[1,2,3,4,5] (2 - 2 u[1,3,5,4])
	+ PP[3,1,2,4,5] (1 - 2 u[1,4,2,5])
	- YY[1,2,3]
);

(* The fully expanded 2-loop 5-point (2,3) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand5223 := answer5223 /. intconv /. intDef[6,7] /. u4Tox // Expand // Map[symmetrizePerm[5,2,permGrp23]];

(* The 2-loop 5-point cyclic term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp5cyc. *)
answer525 = 10 (
	-QQ[1,2,3,4,5]
	- 2 F2[1,2,5,4] u[1,2,4,5]
	+ F2[1,2,3,4] (-4 + 4 u[1,3,4,2])
	+ F1[1,2,3,4] F1[1,2,3, 5] (-2 - 2 u[1,2,4,3] + 2 u[1,3,4,2] - 2 u[1,3,5,2] + u[1,2,4,5] u[1,3,5,2] + u[1,3,4,2] u[1,3,5,2])
	+ F2[1,2,4,3] (-1 + u[1,2,3,4] + u[1,4,3,2])
	+ LL[1,2,3,4, 5] (4 - 4 u[1,3,2,4] + 2 u[1,4,2,3] - u[1,3,2,5] u[1,4,5,3])
	+ LL[1,2,4,3, 5] (-2 - 2 u[1,3,5,4] + 4 u[1,4,5,3] - u[1,3,2,5] u[1,4,5,3])
	+ F2[1,2,5,3] (-2 u[1,2,3,5] - 4 u[1,5,3,2])
	+ LL[1,2,5,3,4] (2 u[1,3,2,5] - 2 u[1,5,4,3])
	+ PP[1,2,3,4,5] (2 + 2 u[2,4,3,5])
	+ PP[1,3,4,2,5] (-1 + u[2,3,5,4] + u[2,4,5,3])
	+ PP[1,2,5,3,4] (-2 - 2 u[2,3,5,4] + 2 u[2,4,5,3])
	+ PP[1,2,4,3,5] (-2 - 2 u[2,3,4,5] + 2 u[2,5,4,3])
	+ YY[1,2,3]
);

(* The fully expanded 2-loop 5-point cyclic term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand525 := integrand525 = answer525 /. intconv /. intDef[6,7] /. u4Tox // Expand // Map[symmetrizePerm[5,2,permGrp5]];

(* The 2-loop 6-point (2,2,2) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp222. *)
answer62222 = 48 (
	1/2 F1[1,2,3,4] F1[1,2,5,6] u[1,2,4,3] u[1,2,5,6] u[1,5, 6,2]
	+ BB[1,2,3,4,5,6] u[1,2,3,4] u[2,4,5,6]
);

(* The fully expanded 2-loop 6-point (2,2,2) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand62222 := integrand62222 = answer62222 /. intconv /. intDef[7,8] /. u4Tox // Expand // Map[symmetrizePerm[6,2,permGrp222]];

(* The 2-loop 6-point (2,4) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp24. *)
answer6224 = 4 (
	8 PP[3,4,5,1,2]
	+ 4 QQ[3,5,1,2,4]
	- 8 LL[3,1,2,4,5] u[1,2,3,4]
	- 8 LL[3,1,2,4,6] u[1,2,3,4]
	+ 16 LL[3,1,4,2,6] u[1,2,3,4]
	+ 24 F2[1,2,3,4] u[1,2,4,3]
	- 4 F2[3,1,4,2] u[1,2,4,3]
	+ F2[1,3,2,4] (4 + 2 u[1,2,4,3])
	- 8 PP[3,1,4,2,5] u[1,2,4,5]
	+ F2[1,3,2,5] (4 - 2 u[1,2,5,3])
	+ 8 PB[3,4,5,1,2,6] u[1,2,6,3]
	- 8 PB[3,5,4,1,2,6] u[1,2,6,3]
	+ F1[1,2,3,4] F1[1,2,3,6] (4 u[1,2,4,3] u[1,2,6,3] + 8 u[1,2,6,3] u[1,3,4,2] - 4 u[1,2,4,6] u[1,3,6,2])
	+ PP[3,1,2,4,5] (4 - 8 u[1,4,2,5])
	+ LL[1,2,3,4,5] (-8 u[1,3,5,4] + 8 u[1,4,5,3])
	+ F1[1,2,3,6] F1[1,2,4,5] (u[1,2,3,4] u[1,2,6,3] u[1,3,5,6] + 3 u[1,2,3,6] u[1,2,5,4] u[1,3,6,2] - 4 u[1,2,4,3] u[1,4,6,2] + 4 u[1,2,5,3] u[1,4,6,2] - u[1,2,4,6] u[1,2,5,3] u[1,4,6,2])
	+ DP[1,2,3,4,6,5] (-2 u[1,2,4,5] + 4 u[1,5,4,2])
	+ DP[1,2,3,4,5,6] (2 u[1,2,4,6] - 4 u[1,6,4,2])
	+ PB[1,3,4,2,5,6] (-8 u[1,2,4,6] + 8 u[1,2,4,5] u[1,6,5,2])
	- 8 BB[1,2,3,4,5,6] u[1,2,3,4] u[2,4,5,6]
	+ BB[1,3,4,2,5,6] (2 u[1,2,4,6] + 6 u[1,2,4,3] u[2,3,6,5] - 2 u[1,2,4,5] u[2,5,6,3])
	+ F1[1,2,3,4] F1[3,4,5,6] (-4 u[1,2,4,3] + 4 u[1,2,4,3] u[3,5,6,4] - 4 u[1,2,4,3] u[3,4,5,6] u[3,5,6,4])
	- 4 YY[1,2,3]
);

(* The fully expanded 2-loop 6-point (2,4) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand6224 := integrand6224 = answer6224 /. intconv /. intDef[7,8] /. u4Tox // Expand // Map[symmetrizePerm[6,2,permGrp24]];

(* The 2-loop 6-point (3,3) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp33. *)
answer6233 = 36 (
	4 PP[1,2,3,4,5]
	- 2 F2[1,4,2,5] u[1,2,5,4]
	- 8 LL[1,2,3,4,5] u[1,3,5,4]
	+ F2[1,2,4,3] (-4 + 2 u[1,4,3,2])
	+ F2[1,2,4,5] (-2 + 6 u[1,2,5,4] + 2 u[1,4,5,2])
	+ DP[1,4,2,5,6,3] (-2 - 2 u[1,3,5,4] + 2 u[1,4,5,3])
	+ LL[1,2,4,3,5] (4 + 4 u[1,3,5,4] - 4 u[1,4,2,3] + 4 u[1,4,5,3])
	+ F1[1,2,4,6] F1[1,3,4,5] (2 u[1,2,6,4] + 2 u[1,2,5,4] u[1,3,6,4] + 2 u[1,4,5,2] + 2 u[1,3,6,4] u[1,4,5,2] - u[1,3,6,4] u[1,4,3,6] u[1,4,5,2] - 2 u[1,4,5,3] + u[1,2,6,4] u[1,4,2,6] u[1,4,5,3] + u[1,2,5,6] u[1,4,2,3] u[1,4,6,2] - 4 u[1,3,5,6] u[1,4,6,3])
	+ LL[1,2,4,5,6] (-4 u[1,4,2,5] + 4 u[1,5,2,4])
	+ PB[1,4,2,3,5,6] (4 u[1,3,5,6] + 4 u[1,6,2,3] - 4 u[1,6,5,3] - 4 u[1,3,2,5] u[1,6,5,3])
	+ PB[1,2,4,3,5,6] (-4 u[1,3,5,6] - 4 u[1,6,4,3] + 4 u[1,6,5,3] + 4 u[1,3,4,5] u[1,6,5,3])
	+ DP[1,4,2,5,3,6] (-2 u[1,4,5,6] + 4 u[1,6,5,4])
	+ PP[1,2,4,3,5] (-4 + 4 u[2,5,4,3])
	+ BB[1,2,4,3,5,6] (4 u[1,2,4,5] + 2 u[1,6,4,3] - 2 u[1,2,4,3] u[2,3,5,6] - 2 u[1,6,4,5] u[2,3,5,6] - 2 u[1,6,4,2] u[2,6,5,3])
);

(* The fully expanded 2-loop 6-point (3,3) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand6233 := integrand6233 = answer6233 /. intconv /. intDef[7,8] /. u4Tox // Expand // Map[symmetrizePerm[6,2,permGrp33]];

(* The 2-loop 6-point cyclic term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp6. *)
answer626 = 3 (
	-4 QQ[1,3,4,5,6]
	- 8 F2[1,2,6,5] u[1,2,5,6]
	+ F2[1,2,3,4] (-16 + 16 u[1,3,4,2])
	+ F1[1,2,3,4] F1[1,2,3,6] (-8 - 8 u[1,2,4,3] + 8 u[1,3,4,2] - 8 u[1,3,6,2] + 4 u[1,2,4,6] u[1,3,6,2] + 4 u[1,3,4,2] u[1,3,6,2])
	+ F2[1,2,4,3] (-2 + 6 u[1,2,3,4] + 2 u[1,4,3,2])
	+ F2[1,2,4,5] (-4 + 12 u[1,2,5,4] + 4 u[1,4,5,2])
	+ DP[1,4,2,5,6,3] (4 u[1,3,5,4] - 2 u[1,4,5,3])
	+ LL[1,2,3,4,5] (20 - 16 u[1,3,2,4] - 12 u[1,3,5,4] + 8 u[1,4,2,3] - 12 u[1,4,5,3] + 8 u[1,3,2,5] u[1,4,5,3])
	+ DP[1,2,3,6,5,4] (4 - 4 u[1,2,6,4] + 4 u[1,4,6,2])
	+ F2[1,2,4,6] (-12 + 6 u[1,4,6,2])
	+ F1[1,2,3,6] F1[1,2,4,5] (-4 - 6 u[1,2,5,4] + 2 u[1,2,6,3] - 4 u[1,2,6,4] - 4 u[1,2,6,4] u[1,3,5,2] - 2 u[1,2,3,4] u[1,2,6,3] u[1,3,5,6] - 4 u[1,3,6,2] + 6 u[1,2,5,4] u[1,3,6,2] - 6 u[1,2,3,6] u[1,2,5,4] u[1,3,6,2] + 4 u[1,2,5,6] u[1,3,6,2] + 4 u[1,4,5,2] - 2 u[1,2,6,3] u[1,4,5,2] + 2 u[1,2,4,6] u[1,2,5,3] u[1,4,6,2] + 4 u[1,2,5,6] u[1,4,6,2] + 4 u[1,3,5,2] u[1,4,6,2])
	+ LL[1,2,3,4,6] (16 + 16 u[1,3,6,4] + 8 u[1,4,2,3] - 8 u[1,4,6,3] - 8 u[1,3,2,6] u[1,4,6,3])
	+ LL[1,2,4,3,6] (-12 + 8 u[1,3,2,4] - 4 u[1,3,6,4] - 4 u[1,4,2,3] + 8 u[1,4,6,3] - 4 u[1,3,2,6] u[1,4,6,3])
	+ F1[1,2,4,5] F1[1,3,4,6] (-4 - 4 u[1,2,5,4] + 6 u[1,4,5,2] + u[1,3,6,4] u[1,4,3,6] u[1,4,5,2] - 4 u[1,4,5,3] + u[1,2,6,4] u[1,4,2,6] u[1,4,5,3] + 2 u[1,2,5,6] u[1,4,6,2] - u[1,2,5,6] u[1,4,2,3] u[1,4,6,2] - 2 u[1,4,6,3] + 2 u[1,3,5,6] u[1,4,6,3])
	+ DP[1,4,2,3,6,5] (-4 u[1,4,3,5] + 8 u[1,5,3,4])
	+ F2[1,2,5,4] (-4 + 4 u[1,2,4,5] + 4 u[1,5,4,2])
	+ LL[1,2,5,3,4] (-4 + 4 u[1,3,2,5] + 16 u[1,3,4,5] + 4 u[1,5,2,3] - 8 u[1,3,2,4] u[1,5,4,3])
	+ DP[1,2,3,6,4,5] (-4 + 4 u[1,2,6,5] - 4 u[1,5,6,2])
	+ PB[1,3,6,2,4,5] (4 + 4 u[1,2,4,5] - 8 u[1,2,6,5] - 8 u[1,5,4,2] + 4 u[1,5,6,2] + 4 u[1,2,4,6] u[1,5,6,2])
	+ LL[1,2,3,5,6] (-8 u[1,5,2,3] - 4 u[1,3,2,6] u[1,5,6,3])
	+ LL[1,2,5,3,6] (-4 + 4 u[1,3,6,5] + 4 u[1,5,6,3] - 4 u[1,3,2,6] u[1,5,6,3])
	+ F2[1,2,6,3] (4 - 4 u[1,2,3,6] - 20 u[1,6,3,2])
	+ DP[1,4,2,3,5,6] (-4 + 4 u[1,4,3,6] - 4 u[1,6,3,4])
	+ F2[1,2,6,4] (-4 - 4 u[1,2,4,6] + 4 u[1,6,4,2])
	- 16 F2[1,3,6,4] u[1,6,4,3]
	+ LL[1,2,6,3,4] (8 u[1,3,2,6] - 8 u[1,3,4,6] + 4 u[1,6,2,3] - 20 u[1,6,4,3] + 4 u[1,3,2,4] u[1,6,4,3])
	+ PB[1,4,3,2,5,6] (8 + 8 u[1,2,5,6] - 4 u[1,6,3,2] - 4 u[1,6,5,2] + 4 u[1,2,3,5] u[1,6,5,2])
	+ PB[1,3,4,2,5,6] (-8 - 8 u[1,2,5,6] + 4 u[1,6,4,2] + 4 u[1,6,5,2] - 4 u[1,2,4,5] u[1,6,5,2])
	+ PB[1,2,5,3,4,6] (-4 + 8 u[1,3,4,6] - 4 u[1,3,5,6] - 4 u[1,6,4,3] + 8 u[1,6,5,3] - 4 u[1,3,4,5] u[1,6,5,3])
	+ DP[1,4,2,5,3,6] (-2 + 2 u[1,4,5,6] - 2 u[1,6,5,4])
	+ PB[1,3,2,4,5,6] (-16 + 8 u[1,4,2,6] + 8 u[1,4,5,6] + 16 u[1,6,5,4] - 8 u[1,4,2,5] u[1,6,5,4])
	+ PB[1,2,3,4,5,6] (16 - 8 u[1,4,3,6] - 8 u[1,4,5,6] - 16 u[1,6,5,4] + 8 u[1,4,3,5] u[1,6,5,4])
	+ PP[1,2,3,4,5] (8 + 8 u[2,4,3,5])
	+ PP[1,3,4,2,5] (-4 + 4 u[2,3,5,4] + 4 u[2,4,5,3])
	+ PP[1,2,5,3,4] (-8 - 8 u[2,3,5,4] + 8 u[2,4,5,3])
	+ BB[1,2,3,4,5,6] (-8 + 4 u[1,4,3,6] + 16 u[2,4,5,6] - 4 u[1,4,3,2] u[2,4,5,6] - 4 u[1,5,3,6] u[2,4,5,6])
	+ F1[1,2,3,4] F1[1,4,5,6] (4 + 4 u[1,2,6,3] + 2 u[1,4,6,5] - 4 u[1,5,6,4] - 8 u[1,2,6,4] u[2,4,3,5] + 2 u[1,4,6,2] u[2,4,3,5] + 4 u[1,3,6,4] u[2,5,3,4] - 2 u[1,4,6,3] u[2,5,3,4])
	+ PP[1,2,4,3,5] (-8 - 8 u[2,3,4,5] + 8 u[2,5,4,3])
	+ PP[1,2,6,3,5] (-8 - 8 u[2,3,6,5] + 8 u[2,5,6,3])
	+ PP[1,2,3,5,6] (12 + 4 u[2,5,3,6] - 4 u[2,6,3,5])
	+ PP[1,2,5,3,6] (-4 - 12 u[2,3,5,6] + 4 u[2,6,5,3])
	+ BB[1,2,4,3,5,6] (-2 - 4 u[1,2,4,5] - 2 u[1,3,4,6] + 2 u[1,6,4,3] - 8 u[1,2,4,3] u[2,3,5,6] + 4 u[1,6,4,5] u[2,3,5,6] + 8 u[2,6,5,3] + 8 u[1,2,4,6] u[2,6,5,3] - 4 u[1,3,4,5] u[2,6,5,3] - 8 u[1,6,4,2] u[2,6,5,3])
	+ 4 YY[1,2,3]
);

(* The fully expanded 2-loop 6-point (3,3) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand626 := integrand626 = answer626 /. intconv /. intDef[7,8] /. u4Tox // Expand // Map[symmetrizePerm[6,2,permGrp6]];

(* The 2-loop 7-point (2,2,3) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp223. *)
answer72223 = 48 (
	F1[1,2,3,4] F1[1,2,5,6] u[1,2,4,3] u[1,2,5,6] u[1,5,6,2]
	+ 2 BB[1,2,3,4,5,6] u[1,2,3,4] u[2,4,5,6]
	+ BB[1,2,5,3,4,6] u[1,2,5,6] u[2,6,4,3]
	+ F1[1,2,5,7] F1[3,4,5,6] u[1,2,7,5] u[3,4,6,5]
);

(* The fully expanded 2-loop 7-point (2,2,3) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand72223 := integrand72223 = answer72223 /. intconv /. intDef[8,9] /. u4Tox // Expand // Map[symmetrizePerm[7,2,permGrp223]];

(* The 2-loop 7-point (2,5) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp25. *)
answer7225 = 10 (
	4 PP[3,4,5,1,2]
	+ 2 QQ[3,5,1,2,4]
	- 4 LL[3,1,2,4,5] u[1,2,3,4]
	- 4 LL[3,1,2,4,7] u[1,2,3,4]
	+ 8 LL[3,1,4,2,7] u[1,2,3,4]
	+ 12 F2[1,2,3,4] u[1,2,4,3]
	- 2 F2[3,1,4,2] u[1,2,4,3]
	- 4 PB[3,5,6,1,2,4] u[1,2,4,3]
	+ F2[1,3,2,4] (2 + u[1,2,4,3])
	- 4 PP[3,1,4,2,5] u[1,2,4,5]
	+ F2[1,3,2,5] (2 - u[1,2,5,3])
	+ 4 PB[3,4,5,1,2,7] u[1,2,7,3]
	- 4 PB[3,5,4,1,2,7] u[1,2,7,3]
	+ 4 PB[3,5,6,1,2,7] u[1,2,7,3]
	+ F1[1,2,3,4] F1[1,2,3,7] (2 u[1,2,4,3] u[1,2,7,3] + 4 u[1,2,7,3] u[1,3,4,2] - 2 u[1,2,4,7] u[1,3,7,2])
	+ PP[3,1,2,4,5] (2 - 4 u[1,4,2,5])
	+ LL[1,2,3,4,5] (-4 u[1,3,5,4] + 4 u[1,4,5,3])
	+ F1[1,2,3,7] F1[1,2,4,5] (u[1,2,3,4] u[1,2,7,3] u[1,3,5,7] + 3 u[1,2,3,7] u[1,2,5,4] u[1,3,7,2] - 2 u[1,2,4,3] u[1,4,7,2] + 4 u[1,2,5,3] u[1,4,7,2] - u[1,2,4,7] u[1,2,5,3] u[1,4,7,2] - 2 u[1,2,5,7] u[1,4,7,2])
	+ DP[1,2,3,4,6,5] (-u[1,2,4,5] + 2 u[1,5,4,2])
	+ DP[1,2,3,4,5,6] (2 u[1,2,4,6] - 4 u[1,6,4,2])
	+ DP[1,2,3,4,7,6] (-u[1,2,4,6] + 2 u[1,6,4,2])
	+ PB[1,3,4,2,5,6] (-4 u[1,2,4,6] + 4 u[1,2,4,5] u[1,6,5,2])
	+ PB[1,3,4,2,6,7] (-4 u[1,2,4,7] + 4 u[1,2,4,6] u[1,7,6,2])
	- 4 BB[1,2,3,4,5,6] u[1,2,3,4] u[2,4,5,6]
	+ BB[1,3,4,2,5,6] (2 u[1,2,4,6] + 6 u[1,2,4,3] u[2,3,6,5] - 2 u[1,2,4,5] u[2,5,6,3])
	+ F1[1,2,4,5] F1[3,4,5,6] (-2 u[1,2,5,4] + 2 u[1,2,5,3] u[2,3,4,6] - 2 u[1,2,5,6] u[2,6,4,3])
	- 4 BB[1,2,3,4,5,7] u[1,2,3,7] u[2,7,5,4]
	+ F1[1,2,3,7] F1[3,4,5,6] (-4 u[1,2,7,3] - 4 u[1,2,7,3] u[3,4,6,5] + 4 u[1,2,7,3] u[3,5,6,4])
	- 2 YY[1,2,3]
);

(* The fully expanded 2-loop 7-point (2,5) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand7225 := integrand7225 = answer7225 /. intconv /. intDef[8,9] /. u4Tox // Expand // Map[symmetrizePerm[7,2,permGrp25]];

(* The 2-loop 7-point (3,4) term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp34. *)
answer7234 = 24 (
	4 PP[1,2,3,4,5]
	+ 4 PP[4,5,6,1,2]
	- 4 LL[4,1,2,5,6] u[1,2,4,5]
	- 4 LL[4,1,2,5,7] u[1,2,4,5]
	- 2 F2[1,4,2,5] u[1,2,5,4]
	- 2 F2[4,1,5,2] u[1,2,5,4]
	+ 4 PB[4,5,6,1,2,7] u[1,2,7,4]
	- 4 PB[4,6,5,1,2,7] u[1,2,7,4]
	- 8 LL[1,2,3,4,5] u[1,3,5,4]
	+ DP[1,4,5,2,7,3] (4 u[1,3,2,4] - 2 u[1,4,2,3])
	+ F2[1,2,4,3] (-4 + 2 u[1,4,3,2])
	+ F2[1,2,4,5] (-4 + 12 u[1,2,5,4] + 4 u[1,4,5,2])
	+ DP[1,4,2,5,7,3] (-4 - 4 u[1,3,5,4] + 4 u[1,4,5,3])
	+ LL[1,2,4,3,5] (6 u[1,3,5,4] - 2 u[1,4,2,3] + 4 u[1,4,5,3])
	+ LL[1,2,4,3,6] (-2 u[1,3,6,4] - 2 u[1,4,2,3] + 4 u[1,3,2,6] u[1,4,6,3])
	+ F1[1,2,4,7] F1[1,3,4,5] (4 u[1,2,7,4] + 4 u[1,2,5,4] u[1,3,7,4] - 4 u[1,3,7,4] u[1,4,3,2] + 4 u[1,4,5,2] + 4 u[1,3,7,4] u[1,4,5,2] - 2 u[1,3,7,4] u[1,4,3,7] u[1,4,5,2] - 4 u[1,4,5,3] + 2 u[1,2,7,4] u[1,4,2,7] u[1,4,5,3] + 2 u[1,2,5,7] u[1,4,2,3] u[1,4,7,2] - 4 u[1,3,5,7] u[1,4,7,3])
	+ LL[1,2,4,5,6] (-4 u[1,4,2,5] + 4 u[1,5,2,4])
	+ F2[1,4,5,6] (-4 + 2 u[1,5,6,4])
	+ DP7[1,4,2,5,7,3,6] (-2 + 4 u[1,5,2,6] - 2 u[1,5,2,3] u[1,6,3,5])
	+ PP[4,1,5,2,6] (-4 + 4 u[1,6,5,2])
	+ PB[1,4,2,3,5,6] (-4 u[1,3,2,6] + 4 u[1,3,5,6] + 4 u[1,6,2,3] - 4 u[1,6,5,3])
	+ PB[1,2,4,3,5,6] (4 u[1,3,4,6] - 4 u[1,3,5,6] - 4 u[1,6,4,3] + 4 u[1,6,5,3])
	+ LL[1,4,5,6,7] (-2 u[1,6,7,5] + 2 u[1,5,4,7] u[1,6,7,5])
	+ DP7[1,4,2,5,6,3,7] (2 - 4 u[1,5,2,7] + 2 u[1,5,2,3] u[1,7,3,5])
	+ DP7[1,2,4,5,6,3,7] (-4 + 4 u[1,5,4,7] + 4 u[1,7,3,5] - 4 u[1,5,3,4] u[1,7,4,5])
	+ DP[1,4,2,5,3,7] (-2 u[1,4,5,7] + 4 u[1,7,5,4])
	+ PB[1,4,5,2,6,7] (-4 + 4 u[1,7,6,2])
	+ DP7[1,2,4,5,3,6,7] (-2 u[1,7,6,5] + 2 u[1,5,4,6] u[1,7,6,5])
	+ PB7[4,1,5,2,3,6,7] (-4 + 4 u[1,3,7,5] + 4 u[1,6,7,2] + 4 u[2,3,6,5] - 4 u[1,3,7,2] u[2,3,6,5] - 4 u[1,6,7,5] u[2,3,6,5])
	+ PB[4,5,1,2,3,7] (-4 u[1,7,4,2] - 4 u[2,3,7,4] + 4 u[1,3,4,2] u[2,3,7,4] + 4 u[2,4,7,3])
	+ LL[4,1,2,3,5] (4 u[2,4,3,5] - 4 u[2,5,3,4])
	+ PP[1,2,4,3,5] (-4 + 4 u[2,5,4,3])
	+ F1[1,2,6,7] F1[1,3,4,5] (-2 + 3 u[1,2,7,6] u[1,3,5,4] + u[1,2,5,6] u[1,3,7,4] - 4 u[1,3,7,4] u[1,6,5,2] + 2 u[1,6,7,2] + 2 u[1,6,7,4] u[2,3,6,4] - 2 u[1,4,5,3] u[1,6,7,5] u[2,3,6,5] + 2 u[2,4,6,3] - 2 u[1,6,7,3] u[2,4,6,3] + 4 u[1,3,5,4] u[1,6,7,5] u[2,4,6,5] - u[1,2,7,5] u[1,3,5,4] u[2,5,6,4])
	- 4 BB[1,2,4,5,6,7] u[1,2,4,5] u[2,5,6,7]
	+ PB[4,1,5,2,3,7] (4 u[2,3,7,4] - 4 u[2,4,7,3] + 4 u[2,4,7,5] - 4 u[2,4,5,3] u[2,5,7,4])
	+ BB[1,2,4,3,5,6] (4 u[1,6,4,3] + 4 u[2,3,5,6] - 4 u[1,2,4,3] u[2,3,5,6] - 4 u[1,5,4,6] u[2,3,5,6] + 4 u[1,2,4,6] u[2,6,5,3] - 4 u[1,6,4,2] u[2,6,5,3])
	+ BB[1,4,5,2,6,7] (2 - u[1,2,5,7] + 2 u[1,7,5,2] + 3 u[1,2,5,4] u[2,4,7,6] - 2 u[2,6,7,4] + u[1,2,5,6] u[2,6,7,4] - 2 u[1,6,5,2] u[2,6,7,4])
	+ LL[4,1,5,2,7] (4 u[1,2,4,5] - 4 u[2,4,5,7] + 4 u[2,7,5,4] + 4 u[1,7,4,2] u[2,7,5,4])
	+ PB7[1,4,5,2,3,6,7] (4 - 2 u[2,3,6,5] - 4 u[2,7,6,4] + 2 u[2,3,6,4] u[3,4,5,7])
	+ F1[1,2,4,5] F1[4,5,6,7] (-2 u[1,2,5,4] + 2 u[1,2,5,4] u[4,6,7,5] - 2 u[1,2,5,4] u[4,5,6,7] u[4,6,7,5])
);

(* The fully expanded 2-loop 7-point (3,4) term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand7234 := integrand7234 = answer7234 /. intconv /. intDef[8,9] /. u4Tox // Expand // Map[symmetrizePerm[7,2,permGrp34]];

(* The 2-loop 7-point cyclic term of the integrand.
   Here, each term is canonicalized with respect to the symmetry group permGrp7. *)
answer727 = 7 (
	-2 QQ[1,4,5,6,7]
	- 4 F2[1,2,7,6] u[1,2,6,7]
	+ F2[1,2,3,4] (-8 + 8 u[1,3,4,2])
	+ F1[1,2,3,4] F1[1,2,3,7] (-4 - 4 u[1,2,4,3] + 4 u[1,3,4,2] - 4 u[1,3,7,2] + 2 u[1,2,4,7] u[1,3,7,2] + 2 u[1,3,4,2] u[1,3,7,2])
	+ DP[1,4,5,2,7,3] (-1 - u[1,3,2,4] + u[1,4,2,3])
	+ F2[1,2,4,3] (-1 + 3 u[1,2,3,4] + u[1,4,3,2])
	+ F2[1,2,4,5] (-4 + 12 u[1,2,5,4] + 4 u[1,4,5,2])
	+ DP[1,4,2,5,7,3] (2 + 2 u[1,3,5,4] - 2 u[1,4,5,3])
	+ LL[1,2,3,4,5] (10 - 8 u[1,3,2,4] - 6 u[1,3,5,4] + 4 u[1,4,2,3] - 6 u[1,4,5,3] + 4 u[1,3,2,5] u[1,4,5,3])
	+ DP[1,2,3,7,5,4] (2 - 2 u[1,2,7,4] + 2 u[1,4,7,2])
	+ F2[1,2,4,7] (-6 - 6 u[1,2,7,4] + 6 u[1,4,7,2])
	+ F1[1,2,3,7] F1[1,2,4,5] (-4 - 2 u[1,2,5,3] - 6 u[1,2,5,4] + 2 u[1,2,7,3] - 2 u[1,2,7,4] - 2 u[1,2,7,4] u[1,3,5,2] - 2 u[1,2,3,4] u[1,2,7,3] u[1,3,5,7] - 4 u[1,3,7,2] + 6 u[1,2,5,4] u[1,3,7,2] - 6 u[1,2,3,7] u[1,2,5,4] u[1,3,7,2] + 2 u[1,2,5,7] u[1,3,7,2] + 4 u[1,4,5,2] + 2 u[1,2,4,3] u[1,4,5,2] - 2 u[1,2,7,3] u[1,4,5,2] + 2 u[1,2,4,3] u[1,4,7,2] - 2 u[1,2,5,3] u[1,4,7,2] + 2 u[1,2,4,7] u[1,2,5,3] u[1,4,7,2] + 2 u[1,2,5,7] u[1,4,7,2] + 4 u[1,3,5,2] u[1,4,7,2])
	+ LL[1,2,3,4,7] (8 + 8 u[1,3,7,4] + 4 u[1,4,2,3] - 4 u[1,4,7,3] - 4 u[1,3,2,7] u[1,4,7,3])
	+ LL[1,2,4,3,7] (-6 + 4 u[1,3,2,4] - 2 u[1,3,7,4] - 2 u[1,4,2,3] + 4 u[1,4,7,3] - 2 u[1,3,2,7] u[1,4,7,3])
	+ F1[1,2,4,5] F1[1,3,4,7] (-4 - 4 u[1,2,5,4] + u[1,3,5,4] u[1,4,3,2] + u[1,3,7,4] u[1,4,3,2] + 6 u[1,4,5,2] + u[1,3,7,4] u[1,4,3,7] u[1,4,5,2] - 2 u[1,4,5,3] + u[1,2,7,4] u[1,4,2,7] u[1,4,5,3] - 2 u[1,4,7,2] + u[1,2,5,7] u[1,4,7,2] - u[1,2,5,7] u[1,4,2,3] u[1,4,7,2] - 2 u[1,4,7,3] + u[1,3,5,7] u[1,4,7,3])
	+ LL[1,2,4,5,6] (4 - 4 u[1,4,2,5] + 4 u[1,5,2,4])
	+ DP[1,4,2,3,7,5] (4 - 4 u[1,4,3,5] + 4 u[1,5,3,4])
	+ F2[1,2,5,4] (-1 + 3 u[1,2,4,5] + u[1,5,4,2])
	+ LL[1,2,5,3,4] (2 u[1,3,2,5] + 6 u[1,3,4,5] - 2 u[1,3,2,4] u[1,5,4,3])
	+ LL[1,2,3,5,6] (6 - 4 u[1,3,2,5] - 6 u[1,3,6,5] - 6 u[1,5,6,3] + 4 u[1,3,2,6] u[1,5,6,3])
	+ LL[1,3,4,5,6] (3 - 6 u[1,4,3,5] + 3 u[1,4,3,6] u[1,5,6,4])
	+ DP[1,2,3,7,4,5] (-2 + 2 u[1,2,7,5] - 2 u[1,5,7,2])
	+ DP[1,2,3,7,6,5] (2 - 2 u[1,2,7,5] + 2 u[1,5,7,2])
	+ PB[1,3,7,2,4,5] (2 + 2 u[1,2,4,5] - 4 u[1,2,7,5] - 4 u[1,5,4,2] + 2 u[1,5,7,2] + 2 u[1,2,4,7] u[1,5,7,2])
	+ LL[1,2,3,5,7] (-4 + 4 u[1,3,2,5] + 4 u[1,5,7,3] - 4 u[1,3,2,7] u[1,5,7,3])
	+ LL[1,2,5,3,7] (-2 + 2 u[1,3,7,5] + 2 u[1,5,2,3] - 2 u[1,3,2,7] u[1,5,7,3])
	+ LL[1,2,4,5,7] (2 + 4 u[1,5,2,4] - 2 u[1,4,2,7] u[1,5,7,4])
	+ LL[1,2,5,4,7] (-3 + 2 u[1,5,7,4] - u[1,4,2,7] u[1,5,7,4])
	+ LL[1,2,3,6,7] (2 - 4 u[1,3,2,6] - 4 u[1,6,2,3])
	+ LL[1,2,6,3,4] (-2 + 2 u[1,3,4,6] + 2 u[1,6,2,3] - 2 u[1,3,2,4] u[1,6,4,3])
	+ PB[1,4,3,2,5,6] (2 + 6 u[1,2,5,6] - 2 u[1,6,5,2])
	+ PB[1,3,4,2,5,6] (-2 - 6 u[1,2,5,6] + 2 u[1,6,5,2])
	+ F2[1,2,6,5] (-2 + 2 u[1,2,5,6] + 2 u[1,6,5,2])
	+ DP7[1,2,3,4,7,5,6] (4 - 2 u[1,4,3,6] - 2 u[1,6,5,4])
	+ DP7[1,2,5,6,7,3,4] (2 - u[1,4,3,6] - u[1,6,5,4])
	+ LL[1,2,6,4,5] (-2 + 2 u[1,4,2,6] + 8 u[1,4,5,6] + 2 u[1,6,2,4] - 4 u[1,4,2,5] u[1,6,5,4])
	+ DP[1,2,3,7,5,6] (-2 + 2 u[1,2,7,6] - 2 u[1,6,7,2])
	+ PB[1,4,7,2,5,6] (2 u[1,2,5,6] - 2 u[1,2,7,6] - 2 u[1,6,5,2] + 2 u[1,6,7,2])
	+ PB[1,3,7,2,5,6] (2 - 2 u[1,2,7,6] - 2 u[1,6,5,2] + 2 u[1,2,5,7] u[1,6,7,2])
	+ LL[1,2,6,3,7] (-1 + 2 u[1,6,7,3] - u[1,3,2,7] u[1,6,7,3])
	+ F2[1,2,7,3] (2 - 2 u[1,2,3,7] - 10 u[1,7,3,2])
	+ DP[1,4,2,3,5,7] (-4 + 4 u[1,4,3,7] - 4 u[1,7,3,4])
	+ DP7[1,4,3,7,5,2,6] (2 - u[1,6,2,7] - u[1,7,3,6])
	- 16 F2[1,3,7,4] u[1,7,4,3]
	+ LL[1,2,7,3,4] (4 u[1,3,2,7] - 4 u[1,3,4,7] + 2 u[1,7,2,3] - 10 u[1,7,4,3] + 2 u[1,3,2,4] u[1,7,4,3])
	+ DP7[1,3,4,7,6,2,5] (2 - u[1,5,2,7] - u[1,7,4,5])
	+ DP7[1,3,4,7,5,2,6] (-2 + 2 u[1,6,2,7] + 2 u[1,7,4,6] - 2 u[1,6,2,4] u[1,7,4,6])
	+ F2[1,2,7,5] (-2 - 2 u[1,2,5,7] + 2 u[1,7,5,2])
	+ PB[1,4,5,2,3,7] (4 - 2 u[1,2,3,7] - 2 u[1,2,5,7] + 4 u[1,7,3,2] + 2 u[1,2,3,5] u[1,7,5,2])
	+ PB[1,2,5,3,4,7] (2 u[1,3,4,7] - 2 u[1,3,5,7] - 2 u[1,7,4,3] + 2 u[1,7,5,3])
	+ LL[1,2,7,4,5] (2 - 2 u[1,4,5,7] - 6 u[1,7,5,4])
	+ DP7[1,3,2,4,6,5,7] (4 - 2 u[1,4,2,7] - 2 u[1,7,5,4])
	+ DP[1,4,2,5,3,7] (-1 + u[1,4,5,7] - u[1,7,5,4])
	+ PB[1,3,2,4,5,7] (-8 + 4 u[1,4,2,7] + 4 u[1,4,5,7] + 8 u[1,7,5,4] - 4 u[1,4,2,5] u[1,7,5,4])
	+ DP7[1,2,3,4,6,5,7] (-4 + 4 u[1,4,3,7] + 4 u[1,7,5,4] - 4 u[1,4,3,5] u[1,7,5,4])
	+ PB[1,2,3,4,5,7] (8 - 4 u[1,4,3,7] - 4 u[1,4,5,7] - 8 u[1,7,5,4] + 4 u[1,4,3,5] u[1,7,5,4])
	+ DP7[1,2,5,6,4,3,7] (-2 + 2 u[1,6,5,7] + 2 u[1,7,3,6] - 2 u[1,6,3,5] u[1,7,5,6])
	+ DP7[1,2,5,6,3,4,7] (2 - 2 u[1,6,5,7] - 2 u[1,7,4,6] + 2 u[1,6,4,5] u[1,7,5,6])
	+ PB[1,4,3,2,6,7] (4 + 4 u[1,2,6,7] - 2 u[1,7,3,2] - 2 u[1,7,6,2] + 2 u[1,2,3,6] u[1,7,6,2])
	+ PB[1,3,4,2,6,7] (-4 - 4 u[1,2,6,7] + 2 u[1,7,4,2] + 2 u[1,7,6,2] - 2 u[1,2,4,6] u[1,7,6,2])
	+ PB[1,4,5,2,6,7] (-4 - 4 u[1,2,6,7] + 2 u[1,7,5,2] + 2 u[1,7,6,2] - 2 u[1,2,5,6] u[1,7,6,2])
	+ DP7[1,4,2,3,5,6,7] (4 - 2 u[1,3,2,7] - 2 u[1,7,6,3])
	+ PB[1,2,6,3,4,7] (-2 + 2 u[1,3,4,7] + 2 u[1,7,6,3] - 2 u[1,3,4,6] u[1,7,6,3])
	+ DP7[1,3,2,4,5,6,7] (-4 + 4 u[1,4,2,7] + 4 u[1,7,6,4] - 4 u[1,4,2,6] u[1,7,6,4])
	+ DP7[1,2,3,4,5,6,7] (4 - 4 u[1,4,3,7] - 4 u[1,7,6,4] + 4 u[1,4,3,6] u[1,7,6,4])
	+ PB[1,2,6,4,5,7] (-2 + 4 u[1,4,5,7] - 2 u[1,4,6,7] - 2 u[1,7,5,4] + 4 u[1,7,6,4] - 2 u[1,4,5,6] u[1,7,6,4])
	+ PB[1,2,3,5,6,7] (4 - 4 u[1,5,6,7] - 4 u[1,7,6,5])
	+ PB[1,3,4,5,6,7] (4 - 4 u[1,5,6,7] - 4 u[1,7,6,5])
	+ PB[1,3,2,5,6,7] (-4 + 4 u[1,5,6,7] + 4 u[1,7,6,5])
	+ PB[1,4,3,5,6,7] (-4 + 4 u[1,5,6,7] + 4 u[1,7,6,5])
	+ PB[1,4,2,5,6,7] (-4 + 4 u[1,5,2,7] + 4 u[1,7,6,5] - 4 u[1,5,2,6] u[1,7,6,5])
	+ PB[1,2,4,5,6,7] (4 - 4 u[1,5,4,7] - 4 u[1,7,6,5] + 4 u[1,5,4,6] u[1,7,6,5])
	+ PP[1,2,3,4,5] (4 + 4 u[2,4,3,5])
	+ PP[1,3,4,2,5] (-2 + 2 u[2,3,5,4] + 2 u[2,4,5,3])
	+ PP[1,2,5,3,4] (-4 - 4 u[2,3,5,4] + 4 u[2,4,5,3])
	+ F1[1,2,3,4] F1[1,4,5,7] (2 + 4 u[1,2,7,3] - 4 u[1,3,7,2] + 2 u[1,4,7,5] - 2 u[1,5,7,4] - 4 u[1,2,7,4] u[2,4,3,5] - 2 u[1,3,7,5] u[2,4,3,5] + 2 u[1,4,7,2] u[2,4,3,5] + 2 u[1,2,7,5] u[2,5,3,4] + 4 u[1,3,7,4] u[2,5,3,4] - 2 u[1,4,7,3] u[2,5,3,4])
	+ PP[1,2,4,3,5] (-4 - 4 u[2,3,4,5] + 4 u[2,5,4,3])
	+ PP[1,2,6,3,5] (-4 - 4 u[2,3,6,5] + 4 u[2,5,6,3])
	+ PP[1,2,3,5,6] (6 + 2 u[2,5,3,6] - 2 u[2,6,3,5])
	+ F1[1,2,3,4] F1[1,5,6,7] (2 u[1,2,4,3] + 4 u[1,2,7,3] u[1,5,4,6] - 4 u[1,3,7,2] u[1,5,4,6] + 2 u[1,5,7,6] + 4 u[1,2,4,3] u[1,5,7,6] - 4 u[1,3,4,2] u[1,5,7,6] - 4 u[1,2,7,3] u[1,6,4,5] + 2 u[1,3,7,2] u[1,6,4,5] - 4 u[1,2,4,3] u[1,6,7,5] + 2 u[1,3,4,2] u[1,6,7,5] + 4 u[1,2,7,4] u[1,6,4,5] u[2,4,3,5] - 4 u[1,2,7,4] u[1,5,4,6] u[2,4,3,6] - 2 u[1,3,7,4] u[1,6,4,5] u[2,5,3,4] + 2 u[1,2,4,5] u[2,5,3,6] + 2 u[1,5,7,2] u[2,5,3,6] + 4 u[1,3,7,4] u[1,5,4,6] u[2,6,3,4] - 2 u[1,2,4,6] u[2,6,3,5] - 2 u[1,5,7,3] u[2,6,3,5])
	+ BB[1,2,5,3,4,6] (2 - 2 u[1,4,5,2] - 4 u[2,3,4,6] + 4 u[1,3,5,2] u[2,3,4,6] + 2 u[1,6,5,4] u[2,3,4,6] + 2 u[2,6,4,3] - 6 u[1,2,5,6] u[2,6,4,3] - 2 u[1,3,5,4] u[2,6,4,3] - 2 u[1,6,5,2] u[2,6,4,3])
	+ PP[1,2,5,3,6] (-2 - 6 u[2,3,5,6] + 2 u[2,6,5,3])
	+ BB[1,2,4,3,5,6] (-1 - 2 u[1,2,4,5] - u[1,3,4,6] + u[1,6,4,3] - 4 u[1,2,4,3] u[2,3,5,6] + 2 u[1,6,4,5] u[2,3,5,6] + 4 u[2,6,5,3] + 4 u[1,2,4,6] u[2,6,5,3] - 2 u[1,3,4,5] u[2,6,5,3] - 4 u[1,6,4,2] u[2,6,5,3])
	+ F1[1,2,5,6] F1[1,3,4,7] (-3 u[1,2,6,5] + 2 u[1,2,7,5] u[1,3,6,4] + u[1,3,7,4] - 6 u[1,2,6,5] u[1,3,7,4] - 2 u[1,2,7,5] u[1,4,6,3] + 6 u[1,2,6,5] u[1,4,7,3] - 2 u[1,3,7,4] u[1,5,6,2] + u[1,4,7,3] u[1,5,6,2] - 2 u[1,3,6,4] u[1,5,7,2] + u[1,4,6,3] u[1,5,7,2] + u[1,2,6,3] u[2,3,5,4] + u[1,3,7,2] u[2,3,5,4] - u[1,4,6,3] u[1,5,7,6] u[2,3,5,6] - u[1,2,6,4] u[2,4,5,3] - u[1,3,7,5] u[2,4,5,3] + 2 u[1,3,6,4] u[1,5,7,6] u[2,4,5,6] + 2 u[1,2,7,6] u[1,4,6,3] u[2,6,5,3] - 2 u[1,2,7,6] u[1,3,6,4] u[2,6,5,4])
	+ BB[1,2,3,4,5,6] (-2 - 2 u[1,4,3,6] + 2 u[1,6,3,4] + 2 u[1,2,3,4] u[2,4,5,6] - 2 u[1,6,3,5] u[2,4,5,6] + 4 u[2,6,5,4] + 4 u[1,4,3,5] u[2,6,5,4] - 2 u[1,5,3,4] u[2,6,5,4] - 2 u[1,6,3,2] u[2,6,5,4])
	+ PP[1,2,7,3,6] (-4 - 4 u[2,3,7,6] + 4 u[2,6,7,3])
	+ PP[1,2,3,6,7] (6 + 2 u[2,6,3,7] - 2 u[2,7,3,6])
	+ BB[1,2,5,3,4,7] (-u[1,3,5,7] - u[2,3,4,7] + 2 u[1,2,5,3] u[2,3,4,7] + 2 u[1,4,5,7] u[2,3,4,7] - u[1,7,5,4] u[2,3,4,7] - u[1,2,5,7] u[2,7,4,3] + 2 u[1,3,5,4] u[2,7,4,3] - 2 u[1,4,5,3] u[2,7,4,3])
	+ PP[1,2,6,3,7] (-2 - 6 u[2,3,6,7] + 2 u[2,7,6,3])
	+ BB[1,2,4,5,6,7] (-8 + 4 u[1,2,4,6] + 4 u[1,5,4,7] + 4 u[1,6,4,2] + 4 u[1,2,4,5] u[2,5,6,7] + 8 u[2,7,6,5] - 4 u[1,2,4,7] u[2,7,6,5] - 4 u[1,5,4,6] u[2,7,6,5] - 4 u[1,7,4,2] u[2,7,6,5])
	+ PB7[1,2,5,3,4,6,7] (-2 + 2 u[2,3,7,6] + 2 u[2,4,7,5] - 2 u[3,4,6,5] + 2 u[2,3,7,4] u[3,4,6,5] + 2 u[2,6,7,5] u[3,4,6,5] + 4 u[3,5,6,4] - 4 u[2,3,7,5] u[3,5,6,4] - 2 u[2,4,7,6] u[3,5,6,4] - 2 u[2,6,7,4] u[3,5,6,4])
	+ PB7[1,2,3,4,5,6,7] (4 + 4 u[2,4,7,6] - 4 u[2,5,7,3] - 8 u[2,6,7,4] - 4 u[2,5,7,6] u[3,4,5,6] + 4 u[2,6,7,5] u[3,4,5,6] - 4 u[3,6,5,4] - 4 u[2,4,7,5] u[3,6,5,4] + 8 u[2,5,7,4] u[3,6,5,4] + 4 u[2,6,7,3] u[3,6,5,4])
	+ PB7[1,4,5,2,3,6,7] (-2 u[2,3,6,5] - 2 u[2,7,6,4] + 2 u[2,3,6,4] u[3,4,5,7] + 2 u[2,7,6,5] u[3,4,5,7] - 2 u[2,4,6,5] u[3,7,5,4] + 2 u[2,5,6,4] u[3,7,5,4])
	+ PB7[1,2,7,3,4,5,6] (4 u[2,3,6,5] - 4 u[2,5,6,3] - 4 u[2,3,6,4] u[3,4,5,7] + 4 u[2,4,6,3] u[3,4,5,7] - 4 u[2,4,6,5] u[3,7,5,4] + 4 u[2,5,6,4] u[3,7,5,4])
	+ 2 YY[1,2,3]
);

(* The fully expanded 2-loop 7-point cyclic term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand727 := integrand727 = answer727 /. intconv /. intDef[8,9] /. u4Tox // Expand // Map[symmetrizePerm[7,2,permGrp7]];

(**********************)
(* Three-loop results *)
(**********************)

(* The three-loop integrals (the first few are products of lower-loop integrals): *)
I3def[l1_, l2_, l3_] := {
	I3[1][i1_, i2_, i3_, i4_] :> (x[i1, i4]^3*x[i2, i3]^3)/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]),
	I3[2][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]^2*x[i1, i5]*x[i2, i3]^3)/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l2]* x[i4, l3]*x[i5, l1]),
	I3[3][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]^2*x[i2, i3]^2*x[i2, i4])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i4, l3]*x[i5, l1]*x[i5, l2]),
	I3[4][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i3]*x[i1, i4]*x[i2, i3]^2)/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l3]*x[l1, l2]),
	I3[5][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i4]^2*x[i2, i3]^2)/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l3]* x[l1, l2]),
	I3[6][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i4]*x[i1, i5]*x[i2, i3]^2)/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l3]* x[i5, l1]*x[l1, l2]),
	I3[7][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]^2*x[i1, i5]*x[i2, i4]^2)/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]* x[l1, l2]),
	I3[8][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l1]*x[i2, i3]*x[i2, i5]*x[i3, i4]^2)/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]*x[l1, l2]),
	I3[9][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i3]*x[i1, i5]* x[i2, i3]^2*x[i4, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l3]*x[i5, l1]* x[l1, l2]),
	I3[10][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i5]^2*x[i2, i3]*x[i2, i4])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l3]*x[i4, l3]*x[i5, l1]* x[i5, l2]*x[l1, l2]),
	I3[11][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]^2*x[i1, i4]*x[i2, i5]^2)/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l3]*x[i5, l1]*x[i5, l2]* x[l1, l2]),
	I3[12][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]^2*x[i2, i3]*x[i2, i4]*x[i3, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]* x[i5, l2]*x[l1, l2]),
	I3[13][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]*x[i2, i4]*x[i2, i5]*x[i3, i4])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]* x[i4, l1]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]),
	I3[14][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i5]^2*x[i2, i4]^2* x[i3, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]*x[i5, l2]* x[l1, l2]),
	I3[15][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, i4]*x[i2, l1]*x[i3, i4]^2*x[i3, i5])/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]),
	I3[16][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i4]^2*x[i2, i3]^2* x[i5, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l2]* x[l1, l2]),
	I3[17][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l2]*x[i2, i3]^2*x[i2, i4]*x[i3, i4]*x[i5, l1])/ (x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l2]*x[l1, l2]),
	I3[18][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]^2*x[i1, i5]*x[i2, i5]* x[i3, i4]^3*x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l1]*x[i5, l2]),
	I3[19][i1_, i2_] :> x[i1, i2]^3/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[20][i1_, i2_, i3_] :> (x[i1, i2]^2*x[i1, i3]*x[i2, i3])/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[l1, l2]* x[l1, l3]),
	I3[21][i1_, i2_, i3_] :> (x[i1, i2]^2*x[i1, i3])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[22][i1_, i2_, i3_] :> (x[i1, i2]*x[i1, i3]*x[i2, i3])/(x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[23][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i3]*x[i1, i4]* x[i2, i3])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[l1, l2]*x[l1, l3]),
	I3[24][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l1]*x[i2, i3]^3)/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[l1, l2]*x[l1, l3]),
	I3[25][i1_, i2_, i3_, i4_] :> (x[i1, i2]^2*x[i1, i4]*x[i2, i3])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l3]* x[i4, l2]*x[l1, l2]*x[l1, l3]),
	I3[26][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i3]*x[i1, i4]*x[i2, i3])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l2]*x[l1, l2]* x[l1, l3]),
	I3[27][i1_, i2_, i3_, i4_] :> (x[i1, i4]^2*x[i2, i3]^2)/ (x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]* x[i4, l2]*x[l1, l2]*x[l1, l3]),
	I3[28][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l1]*x[i2, i3]^2*x[i2, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[l1, l2]*x[l1, l3]),
	I3[29][i1_, i2_, i3_, i4_] :> (x[i1, i2]^2*x[i1, i4]*x[i2, i4]*x[i3, l1])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[l1, l2]*x[l1, l3]),
	I3[30][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i4]*x[i2, i3])/(x[i1, l2]*x[i1, l3]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i4, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[31][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, l1]*x[i2, i3]* x[i2, i4])/(x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]* x[i3, l1]*x[i4, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[32][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i3]*x[i1, i4])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[33][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i4]*x[i2, i3])/(x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l2]*x[i4, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[34][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l1]*x[i2, i3]^2)/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]* x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[35][i1_, i2_, i3_, i4_] :> (x[i1, i3]^2*x[i1, i4]*x[i2, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[36][i1_, i2_, i3_, i4_] :> (x[i1, l1]*x[i2, i3]*x[i2, i4]*x[i3, i4])/(x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[37][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l2]*x[i2, i3]*x[i2, l1]*x[i3, i4])/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]* x[i4, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[38][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, l2]*x[i2, i4]^2* x[i3, l1])/(x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]* x[i3, l2]*x[i4, l1]*x[i4, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[39][i1_, i2_, i3_, i4_] :> (x[i1, i2]^3*x[i3, l2]*x[i4, l1])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i4, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[40][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l3]*x[i2, i4]*x[i2, l2]* x[i3, i4]*x[i3, l1])/(x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l3]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[41][i1_, i2_, i3_, i4_] :> (x[i1, i2]*x[i1, i4]^2*x[i2, i3]^2*x[l1, l2])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]* x[i4, l2]*x[l1, l3]*x[l2, l3]),
	I3[42][i1_, i2_, i3_, i4_] :> (x[i1, i4]*x[i1, l3]*x[i2, i3]^2*x[i2, i4]*x[i3, i4]*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[l1, l3]*x[l2, l3]),
	I3[43][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]*x[i2, i3]^2)/ (x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i5, l1]*x[l1, l2]*x[l1, l3]),
	I3[44][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]^2*x[i2, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i5, l1]* x[l1, l2]*x[l1, l3]),
	I3[45][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i3]^2*x[i2, i5]*x[i3, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i5, l1]*x[l1, l2]*x[l1, l3]),
	I3[46][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i3]*x[i1, i4]*x[i2, i5])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l3]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]),
	I3[47][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]*x[i2, i3]^2)/(x[i1, l2]*x[i1, l3]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]),
	I3[48][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l1]*x[i2, i3]*x[i2, i4]*x[i2, i5])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]* x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]),
	I3[49][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]^2*x[i1, i5]*x[i2, i4]* x[i3, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l3]*x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]),
	I3[50][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l1]*x[i2, i3]* x[i2, i5]*x[i3, i4])/(x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]),
	I3[51][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i3]*x[i2, i4]*x[i2, i5]*x[i3, i4])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l3]* x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]),
	I3[52][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i4]*x[i1, i5]* x[i2, i4]*x[i3, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l2]* x[i2, l3]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]),
	I3[53][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i3]*x[i1, i5]*x[i2, i4])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l3]*x[i4, l2]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[54][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]^2*x[i2, i4]*x[i2, i5])/(x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l2]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[55][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l2]*x[i2, i3]*x[i2, i4]*x[i2, i5])/ (x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]* x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[56][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i3]^2*x[i2, i5]* x[i3, i4])/(x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[57][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]^2*x[i2, i3]*x[i2, i5])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[58][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l1]*x[i2, i5]*x[i3, i4]^2)/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l2]* x[l1, l2]*x[l1, l3]),
	I3[59][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, i4]*x[i1, i5]*x[i2, l1]*x[i3, i4])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]* x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[60][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l2]*x[i2, i5]* x[i3, i4]^2)/(x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[61][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i3]*x[i2, i4]* x[i2, i5]*x[i3, i4])/(x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[62][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l2]*x[i2, i4]*x[i2, l1]*x[i3, i4]*x[i3, i5])/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l1]*x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[63][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i3]*x[i1, i5]* x[i2, i3]*x[i4, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l2]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[64][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l2]*x[i2, i3]^2*x[i2, i5]*x[i4, l1])/ (x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l2]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[65][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i3]*x[i1, i5]* x[i2, i3]*x[i4, l2])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l2]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[66][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]^3*x[i4, l2])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[67][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i5]^2*x[i3, i4]^2)/(x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]* x[l1, l2]*x[l1, l3]),
	I3[68][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]^2*x[i2, l1]*x[i3, i4]^2)/(x[i1, l2]*x[i1, l3]*x[i2, l3]* x[i3, l1]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[69][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i5]^2*x[i3, i4]^2)/(x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[70][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, i5]*x[i2, l1]*x[i3, i4]^2)/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[71][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i5]*x[i2, l1]* x[i3, i4]^2*x[i3, i5])/(x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[72][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, l1]^2*x[i3, i4]^2*x[i3, i5])/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[73][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, i3]^2* x[i2, i5]*x[i4, l1])/(x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[74][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i3]^2*x[i2, i5]*x[i3, i5]*x[i4, l1])/ (x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[75][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]^2*x[i2, i3]^2*x[i4, l2])/ (x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[76][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]^2* x[i2, i5]*x[i4, l2])/(x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[77][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i3]^2*x[i2, i5]*x[i3, i5]*x[i4, l2])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]),
	I3[78][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]^2*x[i1, i3]*x[i2, i3]* x[i4, l2]*x[i5, l1])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]),
	I3[79][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l3]*x[i2, i5]*x[i2, l2]*x[i3, i4]^2)/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l2]* x[i4, l3]*x[i5, l2]*x[i5, l3]*x[l1, l2]*x[l1, l3]),
	I3[80][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l3]*x[i2, l2]* x[i3, i4]^2*x[i3, i5])/(x[i1, l1]*x[i1, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i4, l3]*x[i5, l2]*x[i5, l3]*x[l1, l2]* x[l1, l3]),
	I3[81][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, l2]*x[i3, i4]^2*x[i3, i5]*x[i4, i5])/ (x[i1, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l2]*x[i5, l3]*x[l1, l2]*x[l1, l3]),
	I3[82][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, i3]* x[i2, l2]*x[i3, l1]*x[i4, i5]^2)/(x[i1, l1]*x[i1, l2]*x[i2, l1]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l2]* x[i5, l3]*x[l1, l2]*x[l1, l3]),
	I3[83][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l3]*x[i2, l2]*x[i3, i4]*x[i3, l1]*x[i4, i5]^2)/ (x[i1, l1]*x[i1, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l1]*x[i5, l2]*x[i5, l3]*x[l1, l2]*x[l1, l3]),
	I3[84][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l3]*x[i2, i4]* x[i2, l2]*x[i3, l1]^2*x[i4, i5]^2)/(x[i1, l1]*x[i1, l2]*x[i2, l1]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]* x[i5, l2]*x[i5, l3]*x[l1, l2]*x[l1, l3]),
	I3[85][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]^2*x[i1, i5]*x[i2, i3]^3* x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l2]* x[l1, l3]),
	I3[86][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]^2*x[i2, i3]^2*x[i2, i4]*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l3]),
	I3[87][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l3]*x[i2, i5]^2* x[i3, i4]^3*x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]* x[i5, l2]*x[i5, l3]*x[l1, l3]),
	I3[88][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, i5]^3*x[i3, i4]^3*x[l1, l2])/(x[i1, l2]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l1]*x[i5, l2]*x[i5, l3]*x[l1, l3]),
	I3[89][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]* x[i2, i4])/(x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i4, l1]*x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[90][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i3]*x[i2, i4]* x[i2, i5])/(x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]* x[i3, l1]*x[i4, l1]*x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[91][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]*x[i2, i3])/ (x[i1, l2]*x[i1, l3]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[92][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i3]*x[i2, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i5, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[93][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, i4]*x[i1, i5]*x[i2, l1])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i5, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[94][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i3]*x[i2, i5]*x[i3, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[95][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, i5]*x[i2, l1]*x[i3, i4])/(x[i1, l2]*x[i1, l3]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i5, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[96][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]*x[i2, i3]*x[i2, i4]*x[i3, i5])/(x[i1, l3]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[97][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l2]*x[i2, l1]*x[i3, i4]*x[i3, i5])/ (x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l2]* x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[98][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i5]*x[i2, i4]* x[i3, l1])/(x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l2]* x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[99][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l2]*x[i2, i4]* x[i2, i5]*x[i3, l1])/(x[i1, l1]*x[i1, l3]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l2]*x[i4, l2]*x[i5, l1]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[100][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i5]*x[i2, l1]*x[i3, i4]^2)/(x[i1, l3]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[101][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, l1]^2*x[i3, i4]^2)/(x[i1, l1]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]* x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[102][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l2]*x[i2, i4]^2*x[i3, l1])/(x[i1, l1]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[103][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i4]^2*x[i2, i5]*x[i3, l1])/(x[i1, l3]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[104][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l1]*x[i2, i4]^2*x[i3, l2])/(x[i1, l2]*x[i1, l3]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[105][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l1]^2*x[i2, i4]^2*x[i2, i5]*x[i3, l2])/(x[i1, l2]*x[i1, l3]* x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i4, l1]*x[i4, l2]*x[i5, l1]* x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[106][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]^2*x[i1, i5]*x[i3, l2]*x[i4, l1])/(x[i1, l1]*x[i1, l2]* x[i1, l3]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i4, l2]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[107][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, l2]*x[i3, i4]*x[i3, i5])/ (x[i1, l1]*x[i1, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i4, l3]* x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[108][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, l2]*x[i3, i4]^2* x[i3, i5])/(x[i1, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l2]*x[i4, l3]*x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[109][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, i3]* x[i2, l2]*x[i3, l1]*x[i4, i5])/(x[i1, l1]*x[i1, l2]*x[i2, l1]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[110][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, l2]*x[i3, i4]*x[i3, l1]*x[i4, i5])/ (x[i1, l1]*x[i1, l2]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l1]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[111][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, i4]* x[i2, l2]*x[i3, l1]^2*x[i4, i5])/(x[i1, l1]*x[i1, l2]*x[i2, l1]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]* x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[112][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, l1]*x[i3, i4]*x[i3, i5]*x[i4, i5])/ (x[i1, l3]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]* x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[113][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]^2*x[i2, l1]^2*x[i3, i4]* x[i3, i5]*x[i4, i5])/(x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[114][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]*x[i2, i4]*x[i2, i5]*x[i3, l1]*x[i4, i5])/ (x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]* x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[115][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l2]^2*x[i2, i4]*x[i2, i5]* x[i3, l1]*x[i4, i5])/(x[i1, l1]*x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[116][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i5]*x[i2, i5]*x[i3, l2]*x[i4, l1])/ (x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l3]*x[i3, l1]*x[i4, l2]*x[i5, l1]* x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[117][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]*x[i1, l3]*x[i2, l2]* x[i3, i4]*x[i3, l1]*x[i4, i5])/(x[i1, l1]*x[i1, l2]*x[i2, l3]* x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[118][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, i5]*x[i2, l2]*x[i3, l1]^2*x[i4, i5])/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[119][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l3]*x[i2, l2]* x[i3, i5]^2*x[i4, l1])/(x[i1, l1]*x[i1, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i3, l3]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[120][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, i3]*x[i2, l2]*x[i3, i5]^2*x[i4, l1])/ (x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l3]* x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[121][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, l2]^2*x[i3, i4]* x[i3, l1]*x[i4, i5]^2)/(x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]* x[l1, l3]*x[l2, l3]),
	I3[122][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, l3]*x[i2, l2]^2*x[i3, l1]^2*x[i4, i5]^2)/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[123][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, l2]*x[i3, i4]^3*x[i5, l1])/(x[i1, l1]*x[i2, l3]* x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l2]* x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[124][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, l2]^2*x[i3, i4]^3*x[i5, l1])/(x[i1, l2]*x[i2, l1]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]* x[i5, l2]*x[l1, l2]*x[l1, l3]*x[l2, l3]),
	I3[125][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]^2*x[i2, l2]^2*x[i3, l1]^2*x[i4, i5]^3)/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]* x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[i5, l3]*x[l1, l2]*x[l1, l3]* x[l2, l3]),
	I3[126][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, i4]*x[i1, i5]*x[i2, i3]^2*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i4, l2]*x[i5, l1]*x[l1, l3]*x[l2, l3]),
	I3[127][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]^2*x[i1, i5]*x[i2, i3]^2* x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l2]*x[i2, l3]* x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[l1, l3]* x[l2, l3]),
	I3[128][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l3]*x[i2, i3]*x[i2, i5]*x[i3, i4]^2*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[l1, l3]*x[l2, l3]),
	I3[129][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, i3]*x[i2, i4]* x[i2, i5]*x[i3, i4]^2*x[l1, l2])/(x[i1, l2]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]* x[i5, l1]*x[l1, l3]*x[l2, l3]),
	I3[130][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, i4]*x[i1, i5]*x[i2, i5]*x[i3, i4]*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i4, l1]* x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l3]*x[l2, l3]),
	I3[131][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i5]^2*x[i2, i3]*x[i2, i4]* x[i3, i4]*x[l1, l2])/(x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l3]* x[i3, l1]*x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l3]* x[l2, l3]),
	I3[132][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i3]*x[i1, l3]*x[i2, i3]*x[i2, i4]*x[i2, i5]*x[i3, i5]*x[l1, l2])/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l3]*x[l2, l3]),
	I3[133][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l3]*x[i2, i5]^2* x[i3, i4]^2*x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l3]*x[i5, l1]*x[i5, l2]* x[l1, l3]*x[l2, l3]),
	I3[134][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]*x[i2, i3]*x[i2, i5]^2*x[i3, i4]^2*x[l1, l2])/ (x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]* x[i4, l1]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l3]*x[l2, l3]),
	I3[135][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]^2*x[i2, i3]*x[i2, i4]* x[i2, i5]*x[i3, i4]^2*x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i2, l1]* x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l1]*x[i4, l2]* x[i4, l3]*x[i5, l3]*x[l1, l3]*x[l2, l3]),
	I3[136][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]^2*x[i2, i3]*x[i2, i5]^2* x[i3, i4]^2*x[l1, l2])/(x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]* x[i2, l3]*x[i3, l1]*x[i3, l2]*x[i3, l3]*x[i4, l2]*x[i4, l3]*x[i5, l1]* x[i5, l3]*x[l1, l3]*x[l2, l3]),
	I3[137][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i4]*x[i1, i5]^2*x[i2, i3]^2*x[i2, i4]*x[l1, l2]^2)/ (x[i1, l1]*x[i1, l2]*x[i1, l3]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]* x[i3, l2]*x[i4, l1]*x[i4, l2]*x[i5, l1]*x[i5, l2]*x[l1, l3]* x[l2, l3]),
	I3[138][i1_, i2_, i3_, i4_, i5_] :> (x[i1, i2]*x[i1, l3]*x[i2, i5]^2*x[i3, i4]^3*x[l1, l2]^2)/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[l1, l3]* x[l2, l3]),
	I3[139][i1_, i2_, i3_, i4_, i5_] :> (x[i1, l3]^2*x[i2, i5]^3*x[i3, i4]^3*x[l1, l2]^2)/ (x[i1, l1]*x[i1, l2]*x[i2, l1]*x[i2, l2]*x[i2, l3]*x[i3, l1]*x[i3, l2]* x[i3, l3]*x[i4, l1]*x[i4, l2]*x[i4, l3]*x[i5, l1]*x[i5, l2]*x[i5, l3]* x[l1, l3]*x[l2, l3])
};

(* The coefficients in the 2*3 answer: *)
cI23def = {
	cI[5][1, 2, 3, 4] -> 2 - 2/u2 - (4*u1*u3)/u2 + (u1^2*u3^2)/u2^2,
	cI[5][1, 3, 2, 4] -> (-1 - u2^(-2) + 2/u2 + (2*u1*u3)/u2^2 + (2*u1*u3)/u2 - (u1^2*u3^2)/u2^2)/2,
	cI[6][1, 2, 3, 4, 5] -> 4*(-2 + 2/u2 + (2*u1*u3)/u2 + (2*u1)/(u2*u5) + (u1^2*u3)/(u2^2*u5) - (2*u1*u4)/(u2*u5)),
	cI[6][1, 3, 2, 4, 5] -> 1 - u2^(-1) - (u1*u3)/u2 + 1/(u2^2*u5) + (7*u1)/(u2^2*u5) - 1/(u2*u5) - u1/(u2*u5) + (7*u1*u3)/(u2^2*u5) + (u1^2*u3)/(u2^2*u5) - (6*u1*u4)/(u2*u5),
	cI[6][1, 3, 4, 2, 5] -> 1 - 1/(u1*u3) - u2/(u1*u3) - 1/(u1*u3^2*u5) + u2/(u1*u3^2*u5) - 1/(u3*u5) + 2/(u1*u3*u5) + u4/(u1*u3^2*u5) - (u2*u4)/(u1*u3^2*u5) - u4/(u3*u5),
	cI[7][1, 2, 3, 4, 5] -> (-u2 + u2^2 + 12*u1*u3 + 11*u1*u2*u3 - 12*u1^2*u3^2 + u5^(-1) - (5*u1)/u5 - u2/u5 - (13*u1*u2)/u5 - (25*u1*u3)/u5 - (3*u1^2*u3)/u5 - (4*u1*u4)/u5 + (22*u1*u2*u4)/u5 + (4*u1^2*u3*u4)/u5)/2,
	cI[7][1, 3, 4, 2, 5] -> (1 - u2^(-1) + (17*u1*u3)/u2 - (9*u1^2*u3^2)/u2^2 + (19*u1)/(u2^2*u5) - (19*u1)/(u2*u5) - (19*u1*u3)/(u2^2*u5) + (19*u1^2*u3)/(u2^2*u5))/2,
	cI[7][1, 4, 5, 3, 2] -> (5*(2 + u4^2/(u3^2*u5^2) - 2/(u3*u5) - (4*u4)/(u3*u5)))/2,
	cI[7][3, 1, 2, 4, 5] -> (-8*u1*u3)/u2,
	cI[7][3, 1, 4, 2, 5] -> (u1^(-1) + 1/(u1^2*u3^2) - (2*u2)/(u1^2*u3^2) + u2^2/(u1^2*u3^2) - 1/(u1^2*u3) - 1/(u1*u3) + u2/(u1^2*u3) - u2/(u1*u3) - (2*u2*u4)/(u1*u3) + (u2*u5)/u1 + (u2*u5)/(u1^2*u3) - (u2^2*u5)/(u1^2*u3))/ 2,
	cI[8][3, 1, 2, 4, 5] -> -2 + 2*u2 + 2*u1*u3 - (2*u1)/u5 + (2*u1*u2*u4)/u5 - (u1^2*u3*u4)/u5,
	cI[8][3, 1, 4, 2, 5] -> (1 - u2 - u1*u3 - u5^(-1) + (2*u1)/u5 + u2/u5 - (u1*u3)/u5 - (u1*u4)/u5 - (u1*u2*u4)/u5 + (u1^2*u3*u4)/u5)/2,
	cI[10][1, 2, 3, 4, 5] -> -2 - (u1^2*u4)/(u2*u5^2) + 2/u5 + (4*u1)/(u2*u5) - (2*u1*u3)/(u2*u5),
	cI[10][1, 3, 2, 4, 5] -> (1 - 1/(u2*u3*u5^2) + u1/(u2*u3*u5^2) + u4/(u2*u3*u5^2) - (u1*u4)/(u2*u3*u5^2) - 1/(u2*u5) - u1/(u2*u5) - 1/(u3*u5) + 2/(u2*u3*u5) - u4/(u3*u5))/2,
	cI[11][1, 2, 3, 4, 5] -> (1 + 13*u1 - 14*u1^2 - 23*u1*u4 + 23*u1^2*u4 - u5 - 45*u1*u5 - u2*u5 + 30*u1*u2*u5 + 24*u1*u3*u5 + 22*u1^2*u3*u5 + 5*u1*u2*u4*u5 + u2*u5^2 - 6*u1*u2*u3*u5^2)/2,
	cI[11][1, 3, 4, 2, 5] -> 4*(1 - u4 - 3*u3*u5 + u3^2*u5^2),
	cI[11][1, 3, 4, 5, 2] -> 5*((2*u1*u3)/u2 - (u1^2*u3^2)/u2^2 + (2*u1)/(u2^2*u5) - (2*u1)/(u2*u5) - (2*u1*u3)/(u2^2*u5) + (2*u1^2*u3)/(u2^2*u5)),
	cI[11][3, 1, 2, 4, 5] -> (1 + (16*u1^2)/(u2^2*u5^2) + u1/(u2*u3*u5^2) - (u1*u4)/(u2*u3*u5^2) - 1/(u2*u5) - u1/(u2*u5) - 1/(u3*u5) + 1/(u2*u3*u5))/2,
	cI[11][3, 1, 4, 2, 5] -> (8*u1*u4)/(u2*u3*u5^2),
	cI[12][1, 2, 3, 4, 5] -> ((-26*u1)/(u2*u3*u5^2) - (26*u1^2*u4)/(u2*u5^2) + (26*u1*u4)/(u3*u5^2) + (36*u1)/(u2*u5) - (5*u1*u3)/(u2*u5))/2,
	cI[12][1, 3, 2, 4, 5] -> 2 + (2*u1)/(u2*u5^2) + 2/(u3*u5^2) - 2/(u2*u3*u5^2) - (2*u1)/(u2*u3*u5^2) + (9*u1^2*u4)/(u2*u5^2) + (7*u1*u4)/(u3*u5^2) - (5*u1*u4)/(u2*u3*u5^2) - u5^(-1) - 1/(u2*u5) + (6*u1)/(u2*u5) - 2/(u3*u5) + 2/(u2*u3*u5) - (3*u1*u3)/(u2*u5),
	cI[12][1, 3, 4, 5, 2] -> (5*(-2 + 2/u1 - (u2*u4)/(u1*u3) + (2*u2*u5)/u1 + (2*u5)/(u1*u4) - (2*u3*u5)/(u1*u4)))/2,
	cI[13][1, 2, 3, 4, 5] -> (5*((-4*u1)/(u2*u5) + (2*u1)/(u2*u3*u5) + (u1*u3)/(u2*u5) - (2*u1*u4)/(u3*u5)))/2,
	cI[13][3, 1, 2, 4, 5] -> 4*(u3 + u4 + 3*u1*u3*u4 + u4/u5 - (u1*u4^2)/u5 - u3*u5),
	cI[13][3, 1, 4, 5, 2] -> (5*(-2 + 2/u2 + (2*u1*u3)/u2 + (2*u3)/(u2*u4) - (u1*u4)/(u2*u5) - (2*u3*u5)/(u2*u4)))/2,
	cI[13][3, 4, 1, 2, 5] -> 8*(-1 + u2*u4),
	cI[14][1, 2, 3, 4, 5] -> 2 + (u1^2*u4^2)/u5^2 - 2/u5 - (4*u1*u4)/u5,
	cI[14][1, 3, 4, 2, 5] -> (-1 - 1/(u2^2*u5^2) + (2*u1)/(u2^2*u5^2) - u1^2/(u2^2*u5^2) + 2/(u2*u5) + (2*u1)/(u2*u5))/2,
	cI[16][1, 2, 3, 4, 5] -> 2 - 2/u2 - (4*u1*u3)/u2 + (u1^2*u3^2)/u2^2,
	cI[16][1, 3, 2, 4, 5] -> (-1 - u2^(-2) + 2/u2 + (2*u1*u3)/u2^2 + (2*u1*u3)/u2 - (u1^2*u3^2)/u2^2)/2,
	cI[20][1, 2, 3] -> -4,
	cI[20][1, 3, 2] -> -12,
	cI[22][1, 2, 3] -> -5,
	cI[23][1, 2, 3, 4] -> 9 - 2/u2 - (6*u1*u3)/u2,
	cI[23][1, 3, 4, 2] -> -3/2,
	cI[23][3, 1, 2, 4] -> 8,
	cI[23][3, 1, 4, 2] -> (-3 - u2^(-1) + (u1*u3)/u2)/2,
	cI[24][1, 2, 3, 4] -> (8*u1*u3)/u2,
	cI[24][3, 1, 2, 4] -> -1 + (2*u2)/(u1*u3),
	cI[24][3, 1, 4, 2] -> (1 - u2^(-1) - (u1*u3)/u2)/2,
	cI[25][1, 2, 3, 4] -> 8,
	cI[25][1, 3, 2, 4] -> (24*u1*u3)/u2,
	cI[26][1, 2, 3, 4] -> 17,
	cI[26][1, 3, 2, 4] -> -1 + 2/u2 + (14*u1*u3)/u2,
	cI[26][1, 3, 4, 2] -> 3,
	cI[26][3, 1, 2, 4] -> 16,
	cI[26][3, 1, 4, 2] -> (3 + u2^(-1) - (17*u1*u3)/u2)/2,
	cI[26][3, 4, 1, 2] -> (3 + u2^(-1) - (17*u1*u3)/u2)/2,
	cI[27][1, 2, 3, 4] -> (-1 + u2^(-1) - (u1*u3)/u2 + (u1^2*u3^2)/u2^2)/2,
	cI[27][1, 3, 2, 4] -> 2 - u2^(-2) - u2^(-1) + (3*u1*u3)/u2^2 + (8*u1*u3)/u2 - (10*u1^2*u3^2)/u2^2,
	cI[27][3, 4, 1, 2] -> (1 - u2^(-1) + (u1*u3)/u2 + (7*u1^2*u3^2)/u2^2)/2,
	cI[28][1, 2, 3, 4] -> (3*u1*u3)/(2*u2),
	cI[28][1, 3, 2, 4] -> (-1 - 3/u2 - (15*u1*u3)/u2)/2,
	cI[28][3, 1, 2, 4] -> (15 - 5/(u1*u3) + u2/(u1*u3))/2,
	cI[28][3, 4, 1, 2] -> -1/2*(u1*u3)/u2,
	cI[29][1, 2, 3, 4] -> -2,
	cI[29][1, 3, 4, 2] -> 1,
	cI[30][1, 2, 3, 4] -> (7*(2 - (u1*u3)/u2))/2,
	cI[30][1, 3, 2, 4] -> (-3 + u2^(-1))/2,
	cI[30][3, 4, 1, 2] -> (-1 - (11*u1*u3)/u2)/2,
	cI[31][3, 1, 2, 4] -> -7/2,
	cI[31][3, 4, 1, 2] -> -1/2,
	cI[33][1, 2, 3, 4] -> 4*(3 + u2^(-1) - (2*u1*u3)/u2),
	cI[33][1, 3, 2, 4] -> (-1 + 3/u2 + (44*u1*u3)/u2)/2,
	cI[33][1, 3, 4, 2] -> (-(1/(u1*u3)) + (3*u2)/(u1*u3))/2,
	cI[33][3, 4, 1, 2] -> (-1 - u2^(-1) - (16*u1*u3)/u2)/2,
	cI[34][1, 2, 3, 4] -> (-3 + u2^(-1) + (36*u1*u3)/u2)/2,
	cI[34][1, 3, 4, 2] -> u2/(u1*u3),
	cI[34][3, 1, 2, 4] -> (16 - (7*u2)/(u1*u3))/2,
	cI[34][3, 1, 4, 2] -> (-1 - 3/u2 + (27*u1*u3)/u2)/2,
	cI[35][1, 3, 2, 4] -> 7/2,
	cI[35][1, 3, 4, 2] -> 7/2,
	cI[35][3, 4, 1, 2] -> 1,
	cI[36][3, 1, 2, 4] -> -5/2,
	cI[36][3, 4, 1, 2] -> -23/2,
	cI[37][1, 2, 3, 4] -> (1 - (5*u1*u3)/u2)/2,
	cI[37][1, 3, 2, 4] -> (3 + u2^(-1) + (5*u1*u3)/u2)/2,
	cI[37][3, 4, 1, 2] -> (9 - (u1*u3)/u2)/2,
	cI[38][1, 2, 3, 4] -> -7/2,
	cI[38][1, 3, 4, 2] -> -1,
	cI[38][3, 1, 4, 2] -> -7/2,
	cI[40][1, 2, 3, 4] -> 1/2,
	cI[40][1, 3, 4, 2] -> 7/2,
	cI[41][1, 2, 3, 4] -> (-2 + 2/u2 + (4*u1*u3)/u2 - (u1^2*u3^2)/u2^2)/2,
	cI[41][1, 3, 2, 4] -> (1 + u2^(-2) - 2/u2 - (2*u1*u3)/u2^2 - (2*u1*u3)/u2 + (u1^2*u3^2)/u2^2)/4,
	cI[43][1, 2, 3, 4, 5] -> (1 - u2^(-1) + (29*u1*u3)/u2 - (19*u1^2*u3)/(u2^2*u5) - (18*u1*u4)/(u2*u5))/ 2,
	cI[43][1, 3, 4, 2, 5] -> (-1 - 1/(u1*u3^2*u5) + u2/(u1*u3^2*u5) + 1/(u3*u5) + 2/(u1*u3*u5))/2,
	cI[43][3, 4, 5, 1, 2] -> (-8*u1*u3)/(u2*u4),
	cI[44][1, 2, 3, 4, 5] -> (-1 + 1/(u2*u5) - (15*u1*u3)/(u2*u5) + (4*u1*u4)/u5)/2,
	cI[44][1, 3, 2, 4, 5] -> (-12*u1)/(u2*u5),
	cI[44][1, 3, 4, 2, 5] -> (-1 - 1/(u2*u5) + 1/(u3*u5) + 1/(u2*u3*u5) + (2*u4)/(u3*u5))/2,
	cI[44][3, 1, 2, 4, 5] -> (-8*u4 + (9*u5)/u1 - (15*u2*u5)/u1 + 15*u3*u5)/2,
	cI[44][3, 1, 4, 2, 5] -> (-3 + u1^(-1) + 2*u4 - (u2*u5)/u1 + 4*u3*u5)/2,
	cI[44][3, 4, 1, 2, 5] -> (-2 + 2*u3 + 3*u4 - u2*u4 - u1*u3*u4)/2,
	cI[44][3, 4, 5, 1, 2] -> (-8*u1*u3)/u2,
	cI[45][3, 1, 2, 4, 5] -> -2 + (u1*u4)/u5,
	cI[45][3, 1, 4, 2, 5] -> (1 - u5^(-1) + (u1*u4)/u5)/2,
	cI[45][3, 4, 5, 1, 2] -> (4*u1*u4)/u5,
	cI[46][1, 2, 3, 4, 5] -> 3 + u1 + 13*u2*u5 - 9*u1*u3*u5,
	cI[46][1, 3, 2, 4, 5] -> (27 + u1^(-1) - 4*u4 - u5/u1 - 3*u3*u5)/2,
	cI[46][1, 3, 4, 5, 2] -> -1 + u2^(-1) + (3*u1*u3)/u2 - (2*u1*u4)/(u2*u5),
	cI[46][3, 1, 2, 4, 5] -> (-3 - 1/(u2*u5) + (34*u1)/(u2*u5) - 3/(u3*u5) - 1/(u2*u3*u5) + (4*u4)/(u3*u5))/2,
	cI[46][3, 1, 4, 5, 2] -> -1 + u1^(-1) - (2*u2*u4)/(u1*u3) + (3*u2*u5)/u1,
	cI[46][3, 4, 1, 2, 5] -> -1 - u4^(-1) - (8*u1*u3)/(u2*u4) + (u3*u5)/u4,
	cI[47][1, 2, 3, 4, 5] -> ((35*u1*u3)/u2 - (7*u1)/(u2*u5) - (10*u1^2*u3)/(u2^2*u5) - (2*u1*u4)/(u2*u5))/2,
	cI[47][1, 3, 2, 4, 5] -> (-3 + (7*u1*u3)/u2 + 3/(u2^2*u5) + (19*u1)/(u2^2*u5) - (16*u1)/(u2*u5) - (34*u1*u3)/(u2^2*u5) + (44*u1^2*u3)/(u2^2*u5) + (20*u1*u4)/(u2*u5))/2,
	cI[47][1, 3, 4, 2, 5] -> (-28 - 3/(u1*u3) - u2/(u1*u3) - 2/(u1*u3^2*u5) + 29/(u3*u5) + 2/(u1*u3*u5) + (3*u4)/(u1*u3^2*u5) - (u2*u4)/(u1*u3^2*u5) + (36*u4)/(u3*u5))/2,
	cI[47][1, 3, 4, 5, 2] -> 5 + 1/(u1*u3) + (3*u2)/(u1*u3) + 1/(u1*u3^2*u5) - (3*u2)/(u1*u3^2*u5) - 5/(u3*u5) - 2/(u1*u3*u5) + (2*u2*u4)/(u1*u3^2*u5) - (6*u4)/(u3*u5),
	cI[47][3, 4, 1, 2, 5] -> (-1 + u2^(-1) - (2*u3)/u2 - (17*u1*u3)/u2 + (u1*u3^2*u5)/u2)/2,
	cI[47][3, 4, 1, 5, 2] -> (27*((2*u1*u3)/u2 - (u1*u3^2*u5)/u2))/2,
	cI[47][3, 4, 5, 1, 2] -> (13*u1*u3)/(u2*u4),
	cI[48][1, 2, 3, 4, 5] -> (-11*u1 - u2 + 15*u1*u3 + 2*u1*u2*u4 + u2*u5)/2,
	cI[48][1, 3, 2, 4, 5] -> (46 + 3/u1 + 3/(u1*u3) + u2/(u1*u3) - (4*u2*u4)/(u1*u3) + (u2*u5)/u1)/2,
	cI[48][1, 3, 4, 5, 2] -> 1 + u2^(-1) - u3/u2 + 2*u4 - u3*u5,
	cI[48][3, 1, 2, 4, 5] -> (5 + 14/u2 - (18*u1*u3)/u2 - 17/(u2*u5) + (29*u1)/(u2*u5) + (4*u1*u4)/(u2*u5))/2,
	cI[48][3, 1, 4, 2, 5] -> (20 + 1/(u1*u3) + u2/(u1*u3) - 21/(u3*u5) - 2/(u1*u3*u5) + (15*u4)/(u3*u5))/ 2,
	cI[48][3, 1, 4, 5, 2] -> 1 + 1/(u1*u3) - 1/(u3*u5) - 1/(u1*u3*u5) + (2*u4)/(u3*u5),
	cI[48][3, 4, 1, 2, 5] -> (-3 + u2 + u1*u3 + 2/u4 - (2*u3)/u4)/2,
	cI[48][3, 4, 1, 5, 2] -> -8*u1*u3,
	cI[48][3, 4, 5, 1, 2] -> 16*u1*u3*u4,
	cI[49][1, 2, 3, 4, 5] -> 2 - (u1*u4)/u5,
	cI[49][1, 3, 4, 2, 5] -> (-1 + 1/(u2*u5) - (17*u1)/(u2*u5))/ 2,
	cI[49][3, 4, 5, 1, 2] -> (-8*u1*u3)/u2,
	cI[50][1, 2, 3, 4, 5] -> (-8*u1)/u2,
	cI[50][1, 3, 2, 4, 5] -> (2 + 3*u3 + u3/u2 - (29*u1*u3)/u2 + (28*u1*u3^2)/u2 + u4 - 3*u2*u4 - 20*u1*u3*u4 - 2*u3*u5)/2,
	cI[50][1, 3, 4, 5, 2] -> 2 + 2/(u2*u4) - (2*u3)/(u2*u4) + 2/(u2*u5) + (6*u1)/(u2*u5) - u4/(u3*u5),
	cI[50][3, 1, 2, 4, 5] -> (23 - 43/u5 + 19/(u3*u5) + 3/(u1*u3*u5) - (3*u2)/(u1*u3*u5) + (20*u1*u4)/u5 - (43*u4)/(u3*u5) + (18*u2*u4)/(u3*u5))/ 2,
	cI[50][3, 1, 4, 5, 2] -> 3*u4 + (2*u5)/u1 - (2*u2*u5)/u1 - 6*u3*u5 + (2*u3*u5)/(u1*u4) - (2*u3*u5^2)/(u1*u4),
	cI[50][3, 4, 1, 2, 5] -> (-2 + (10*u1*u3)/u2 + 1/(u2*u4) + (2*u5)/(u1*u4) - (2*u5)/(u1*u2*u4))/2,
	cI[50][3, 4, 1, 5, 2] -> -29*u1*u3*u4 - (5*u1*u4)/u5 + (13*u1*u4^2)/u5,
	cI[51][3, 1, 2, 4, 5] -> (-13 + 15/u5 - (15*u1*u4)/u5)/2,
	cI[51][3, 4, 1, 2, 5] -> 1/2,
	cI[51][3, 4, 1, 5, 2] -> (-8*u1*u4)/u5,
	cI[52][1, 2, 3, 4, 5] -> (-23 - 11/u5 + (11*u1*u4)/u5)/2,
	cI[52][1, 3, 4, 2, 5] -> -3 + 1/(u2*u5) - (9*u1)/(u2*u5),
	cI[52][1, 3, 4, 5, 2] -> -3 - u1^(-1) + (u2*u5)/u1,
	cI[52][3, 1, 4, 2, 5] -> (-17 - 3/u1 + (3*u2*u5)/u1)/2,
	cI[52][3, 1, 4, 5, 2] -> -3 - 1/(u2*u5) + u1/(u2*u5),
	cI[52][3, 4, 5, 1, 2] -> (16*u1*u3)/u2,
	cI[53][1, 2, 3, 4, 5] -> -3 + u2 - u1*u3 - (6*u1*u4)/u5,
	cI[53][1, 3, 2, 4, 5] -> 1 + 1/(u1*u3) - u2/(u1*u3) - (3*u4)/(u3*u5),
	cI[53][1, 4, 5, 2, 3] -> (u2 - 17*u1*u3 - u5^(-1) + (24*u1)/u5 - (23*u1*u4)/u5)/2,
	cI[53][3, 1, 2, 4, 5] -> (-16*u1*u3)/u2,
	cI[53][3, 1, 4, 2, 5] -> (18 - u1^(-1) - 1/(u1*u3) - (3*u2)/(u1*u3) + (4*u2*u4)/(u1*u3) - (3*u2*u5)/u1)/2,
	cI[53][3, 4, 1, 2, 5] -> -1 - u2 + u3 + 16*u1*u3 - 2*u2*u4 + u2*u3*u5,
	cI[53][3, 4, 5, 1, 2] -> (-32*u1*u3)/u2,
	cI[54][1, 2, 3, 4, 5] -> (-1 + 5*u1*u3 + 4*u1^2*u3 - 14*u1*u2*u4 + 2*u2*u5 - u2^2*u5 - 3*u1*u2*u3*u5)/2,
	cI[54][1, 3, 4, 2, 5] -> (-1 + u2^(-1) - (2*u3)/u2 + (9*u1*u3)/u2 - (4*u1*u3^2*u5)/u2)/2,
	cI[54][3, 1, 2, 4, 5] -> 8*((2*u1*u3)/u2 - (2*u1^2*u3)/(u2^2*u5) - (u1*u4)/(u2*u5)),
	cI[54][3, 1, 4, 2, 5] -> (2 - 1/(u1*u3) - (3*u2)/(u1*u3) - 1/(u1*u3^2*u5) + (3*u2)/(u1*u3^2*u5) + 14/(u3*u5) + 2/(u1*u3*u5) - (2*u2*u4)/(u1*u3^2*u5) - (9*u4)/(u3*u5))/2,
	cI[54][3, 4, 5, 1, 2] -> -13*u1*u3*u4,
	cI[55][3, 1, 2, 4, 5] -> (-3 - 15/u2 - (5*u1*u3)/u2 + (6*u1*u4)/(u2*u5))/2,
	cI[55][3, 1, 4, 2, 5] -> (-10 + 1/(u1*u3) + u2/(u1*u3) + 17/(u3*u5) - 2/(u1*u3*u5) - (23*u4)/(u3*u5))/2,
	cI[55][3, 4, 1, 2, 5] -> (-3 + u2 - 15*u1*u3 + 2/u4 - (2*u3)/u4)/2,
	cI[55][3, 4, 5, 1, 2] -> 16*u1*u3*u4,
	cI[56][3, 1, 2, 4, 5] -> 3*(-2 + (u1*u4)/u5),
	cI[56][3, 1, 4, 2, 5] -> (-1 + u5^(-1) - (u1*u4)/u5)/2,
	cI[56][3, 4, 5, 1, 2] -> (8*u1*u4)/u5,
	cI[57][1, 2, 3, 4, 5] -> (-3 + (8*u1)/u2 + (16*u1*u3)/u2 - 13*u1*u4 + (6*u1*u4)/u2 + (8*u1^2*u3*u4)/u2 + (3*u5)/u2 - (u1*u3*u5)/u2)/2,
	cI[57][1, 3, 2, 4, 5] -> (-2/u2 + (2*u3)/u2 - (7*u1*u3)/u2 - u4 + (3*u4)/u2 + (8*u1*u3*u4)/u2 - u3*u5 - (3*u3*u5)/u2)/2,
	cI[57][3, 1, 2, 4, 5] -> -5 + 21/(u3*u5) - (11*u4)/(u3*u5),
	cI[57][3, 1, 4, 2, 5] -> (2 - u2^(-1) - (11*u1*u3)/u2 - 1/(u2*u5) + (33*u1*u3)/(u2^2*u5) - (28*u1^2*u3)/(u2^2*u5) - (20*u1*u4)/(u2*u5))/2,
	cI[57][3, 2, 5, 4, 1] -> (-28 + 3/(u1*u3^2) - u2/(u1*u3^2) + 44/u3 - 3/(u1*u3) - u2/(u1*u3) - (2*u2*u4)/(u1*u3^2) + (5*u2*u4)/u3 + (2*u2*u5)/(u1*u3))/2,
	cI[57][3, 4, 1, 5, 2] -> -u3 - 2*u3*u4 - 6*u1*u3*u4 + u2*u4^2 - u3*u5 + 2*u3^2*u5 - 2*u2*u3*u4*u5,
	cI[58][1, 2, 3, 4, 5] -> ((2*u2)/(u1*u3^2) - 9/u3 + 1/(u1*u3) + (3*u2)/(u1*u3) + (u2*u4)/(u1*u3^2) - (3*u2^2*u4)/(u1*u3^2) + (24*u2*u4)/u3 - (2*u2*u5)/(u1*u3))/2,
	cI[58][1, 3, 4, 2, 5] -> (1 - u2 + 7*u1*u3 + 4*u1*u3^2 + 2*u2*u3*u5)/2,
	cI[58][1, 4, 5, 3, 2] -> -8*u1*u3*u4,
	cI[58][3, 1, 2, 4, 5] -> -11*u1*u3 - (5*u1)/u5 + (21*u1*u2*u4)/u5 - (13*u1^2*u3*u4)/u5,
	cI[58][3, 1, 4, 2, 5] -> (3 - 3*u2 - 12*u1*u3 - 3/u5 - (6*u1)/u5 + (3*u2)/u5 + (34*u1*u3)/u5 + (19*u1*u4)/u5 - (11*u1*u2*u4)/u5 - (10*u1^2*u3*u4)/u5)/2,
	cI[58][3, 1, 4, 5, 2] -> -3 + 1/(u1*u4^2) + 15/u4 - 1/(u1*u4) - u5/(u1*u4^2) - (u3*u5)/(u1*u4^2) - u5/(u1*u4) + (2*u2*u5)/(u1*u4) + (7*u3*u5)/u4 + (u3*u5^2)/(u1*u4^2),
	cI[58][3, 4, 5, 1, 2] -> (-13*u1*u4^2)/(u3*u5^2) + (10*u1*u4)/u5,
	cI[59][1, 3, 2, 4, 5] -> 9 - 8/u5 + (8*u1*u4)/u5,
	cI[59][1, 3, 4, 2, 5] -> (8*u1*u4)/u5,
	cI[59][1, 4, 5, 3, 2] -> (13 - u1^(-1) + (u2*u5)/u1)/2,
	cI[59][3, 4, 1, 2, 5] -> 8,
	cI[59][3, 4, 1, 5, 2] -> (3 + 1/(u2*u5) - u1/(u2*u5))/2,
	cI[59][3, 4, 5, 1, 2] -> (32*u1)/(u2*u5),
	cI[60][1, 2, 3, 4, 5] -> 5*(1 - u3^(-1) - (u2*u4)/u3),
	cI[60][1, 3, 4, 2, 5] -> (5*(2*u1*u3 - u1*u3^2))/2,
	cI[60][1, 3, 4, 5, 2] -> (-5*u1*u3)/(u2*u4),
	cI[60][3, 1, 2, 4, 5] -> (3 - 3*u2 + 24*u1*u3 - (15*u1)/u5 - (3*u1*u2*u4)/u5 - (8*u1^2*u3*u4)/u5)/2,
	cI[60][3, 1, 4, 2, 5] -> (-3 + 3*u2 - 13*u1*u3 - (3*u1)/u5 + (23*u1*u3)/u5 + (10*u1*u4)/u5 - (13*u1*u2*u4)/u5 - (26*u1^2*u3*u4)/u5)/2,
	cI[60][3, 1, 4, 5, 2] -> -7 + 1/(u1*u4^2) + 11/u4 - 1/(u1*u4) - u5/(u1*u4^2) - (u3*u5)/(u1*u4^2) - u5/(u1*u4) + (2*u2*u5)/(u1*u4) + (7*u3*u5)/u4 + (u3*u5^2)/(u1*u4^2),
	cI[60][3, 4, 5, 1, 2] -> ((5*u1*u4^2)/(u3*u5^2) - (26*u1*u4)/u5)/2,
	cI[61][3, 1, 2, 4, 5] -> -7 - 10/u5 + (10*u1*u4)/u5,
	cI[61][3, 1, 4, 2, 5] -> (19 - 17/u5 + (u1*u4)/u5)/2,
	cI[61][3, 1, 4, 5, 2] -> (-23 + 1/(u1*u4) - u5/(u1*u4))/2,
	cI[61][3, 4, 1, 2, 5] -> (-17 + 3/(u1*u4) - (3*u5)/(u1*u4))/2,
	cI[61][3, 4, 1, 5, 2] -> (3 + u5^(-1) - (u1*u4)/u5)/2,
	cI[61][3, 4, 5, 1, 2] -> (-8*u1*u4)/u5,
	cI[62][1, 3, 2, 4, 5] -> 5*(-1 + u3^(-1) - (u2*u4)/u3),
	cI[62][3, 1, 2, 4, 5] -> (-1 - u2^(-1) + u1/u2 + (8*u1*u3)/u2 - 3*u1*u4 + 2*u5)/2,
	cI[62][3, 1, 4, 2, 5] -> (-1 - 1/(u1*u3) + (3*u2)/(u1*u3) - 2/(u1*u3*u4) + (2*u5)/(u1*u4))/2,
	cI[62][3, 4, 1, 2, 5] -> (-16 + 3*u2 + 14*u1*u3 + 15/u5 - (17*u1)/u5 + (2*u1*u4)/u5)/2,
	cI[62][3, 4, 1, 5, 2] -> 4*(1 - (u3*u5)/u4),
	cI[62][3, 4, 5, 1, 2] -> -8*u1*u4,
	cI[63][1, 2, 3, 4, 5] -> -1 + 2/(u2*u5) - (2*u1)/(u2*u5),
	cI[63][1, 4, 5, 3, 2] -> -7/2,
	cI[63][3, 1, 2, 4, 5] -> -16,
	cI[63][3, 2, 5, 4, 1] -> (3 - u1 + u2*u5)/2,
	cI[64][3, 1, 2, 4, 5] -> -2 + u1/(u2*u5),
	cI[64][3, 1, 4, 5, 2] -> (1 + 1/(u1*u3) - u2/(u1*u3))/2,
	cI[65][1, 2, 3, 4, 5] -> (-37 + 9/(u2*u5) + (7*u1)/(u2*u5))/2,
	cI[65][1, 3, 4, 5, 2] -> 13/2,
	cI[65][3, 1, 2, 4, 5] -> -15/2,
	cI[65][3, 1, 4, 5, 2] -> (3 + u2^(-1) - (u1*u3)/u2)/2,
	cI[66][1, 2, 3, 4, 5] -> (-1 + 1/(u2*u5) - (15*u1)/(u2*u5))/2,
	cI[66][3, 1, 2, 4, 5] -> 2*(1 - (2*u2*u5)/u1),
	cI[66][3, 1, 4, 5, 2] -> (-1 + u2^(-1) + (u1*u3)/u2)/2,
	cI[67][3, 1, 2, 4, 5] -> (13*((u1^2*u4^2)/u5^2 - (2*u1*u4)/u5))/2,
	cI[67][3, 1, 4, 2, 5] -> (-1 - u5^(-2) - (2*u1*u4)/u5^2 + (3*u1^2*u4^2)/u5^2 + 2/u5 - (2*u1*u4)/u5)/ 2,
	cI[68][1, 3, 2, 4, 5] -> (-1 - (4*u1^2*u4^2)/u5^2 + u5^(-1) + (9*u1*u4)/u5)/2,
	cI[68][1, 4, 5, 2, 3] -> (3*(-(u2*u5) - u1*u2*u5 + u2^2*u5^2))/2,
	cI[68][3, 4, 1, 2, 5] -> (4 - u1^(-2) - 19/u1 + (2*u2*u5)/u1^2 - (3*u2*u5)/u1 - (u2^2*u5^2)/u1^2)/2,
	cI[68][3, 4, 5, 1, 2] -> (16*u1)/(u2*u5),
	cI[69][3, 1, 2, 4, 5] -> (1 - (u1^2*u4^2)/u5^2 - u5^(-1) + (u1*u4)/u5)/2,
	cI[69][3, 1, 4, 2, 5] -> (3 + (10*u1*u4)/u5^2 - (10*u1^2*u4^2)/u5^2 - 3/u5 + (7*u1*u4)/u5)/2,
	cI[69][3, 4, 5, 1, 2] -> (3*((u1^2*u4^2)/u5^2 - (2*u1*u4)/u5))/2,
	cI[70][1, 2, 3, 4, 5] -> (5*u1*u4)/(u3*u5),
	cI[70][1, 3, 2, 4, 5] -> 5*((-2*u1*u3*u4)/u5 + (u1*u2*u4^2)/u5),
	cI[70][1, 3, 4, 2, 5] -> 5*((u1*u4)/u5 + (u1*u3*u4)/u5 - (u1*u2*u4^2)/u5),
	cI[70][3, 1, 4, 2, 5] -> -1 + u3 + u2*u4 + u5^(-1) - u3/u5 - (2*u4)/u5 - (3*u1*u4)/u5 + (u2*u4)/u5 - (7*u1*u3*u4)/u5 + (7*u1*u2*u4^2)/u5,
	cI[70][3, 4, 1, 2, 5] -> 3 + 5/u1 - 1/(u1^2*u4) - 7/(u1*u4) - (7*u2*u5)/u1 + u5/(u1^2*u4) + u5/(u1*u4) + (u2*u5)/(u1^2*u4) + (2*u3*u5)/(u1*u4) - (u2*u5^2)/(u1^2*u4),
	cI[70][3, 4, 5, 1, 2] -> (13*u1^2*u4)/(u2*u5^2) - (21*u1)/(u2*u5) + (13*u1*u3)/(u2*u5) - (5*u1*u4)/u5,
	cI[71][3, 1, 2, 4, 5] -> (-3*u1*u4)/(2*u5),
	cI[71][3, 1, 4, 2, 5] -> (-1 - 3/u5 + (u1*u4)/u5)/2,
	cI[71][3, 4, 1, 2, 5] -> 2 + 1/(u1*u4) - (2*u5)/(u1*u4),
	cI[71][3, 4, 5, 1, 2] -> (8*u1*u4)/u5,
	cI[72][1, 3, 2, 4, 5] -> (5*u1*u4)/u5,
	cI[72][3, 4, 5, 1, 2] -> (8*u1)/(u2*u5),
	cI[73][3, 1, 2, 4, 5] -> 2*(-2 + 3/u1 + (2*u2*u5)/u1),
	cI[73][3, 1, 4, 5, 2] -> (-3 + u2^(-1) + (3*u1*u3)/u2)/2,
	cI[73][3, 4, 1, 5, 2] -> (-3 + 3/u2 + (u1*u3)/u2)/2,
	cI[75][1, 2, 3, 4, 5] -> (-3 + (18*u1^2)/(u2^2*u5^2) + 3/(u2*u5) - (49*u1)/(u2*u5))/2,
	cI[75][1, 3, 4, 5, 2] -> (6 + u2/(u1^2*u3^2) - u2^2/(u1^2*u3^2) - (11*u2)/(u1*u3))/2,
	cI[76][1, 2, 3, 4, 5] -> (1 - 1/(u2*u5) + (23*u1)/(u2*u5))/2,
	cI[76][1, 3, 2, 4, 5] -> (8*u1)/(u2*u5),
	cI[76][1, 3, 4, 5, 2] -> (1 - 3/(u1*u3) - u2/(u1*u3))/2,
	cI[76][3, 1, 2, 4, 5] -> (-23 - 9/u1 + (23*u2*u5)/u1)/2,
	cI[76][3, 1, 4, 5, 2] -> 7 - 6/u2 - (7*u1*u3)/u2,
	cI[76][3, 4, 1, 5, 2] -> (3 - 3/u2 + (u1*u3)/u2)/2,
	cI[77][3, 1, 2, 4, 5] -> 2,
	cI[77][3, 1, 4, 5, 2] -> -1,
	cI[78][1, 2, 3, 4, 5] -> 2,
	cI[78][1, 3, 2, 4, 5] -> 7,
	cI[79][1, 3, 2, 4, 5] -> (5*((2*u1*u3*u4)/u5 - (u1*u2*u4^2)/u5))/2,
	cI[79][3, 4, 1, 2, 5] -> (1 + (20*u5)/(u1*u4) - (2*u2*u5)/(u1^2*u4) - (14*u3*u5)/(u1*u4) + (2*u2*u5^2)/(u1^2*u4))/2,
	cI[80][1, 3, 2, 4, 5] -> (-5*u1*u4)/u5,
	cI[80][3, 4, 1, 2, 5] -> (5 + 19/u1 - (5*u2*u5)/u1)/2,
	cI[80][3, 4, 5, 1, 2] -> -1/2*u1/(u2*u5),
	cI[81][3, 4, 1, 2, 5] -> 2,
	cI[81][3, 4, 1, 5, 2] -> 5,
	cI[82][1, 3, 4, 2, 5] -> 5*(-1 + u3^(-1) + (u2*u4)/u3),
	cI[82][3, 4, 1, 2, 5] -> (-4*u1)/u2,
	cI[82][3, 4, 1, 5, 2] -> 4*u1*u4,
	cI[82][3, 4, 5, 1, 2] -> 4*(u4^(-1) - 1/(u1*u4)),
	cI[83][3, 4, 1, 2, 5] -> (-1 + u1^(-1) - (u2*u5)/u1)/2,
	cI[83][3, 4, 5, 1, 2] -> 2 - u1/(u2*u5),
	cI[89][1, 3, 2, 4, 5] -> (-1 - 1/(u2*u5) + (2*u4)/(u3*u5))/2,
	cI[89][3, 1, 2, 4, 5] -> (6*u4 + u5/u1 + (u2*u5)/u1 - 7*u3*u5)/2,
	cI[89][3, 4, 1, 2, 5] -> (-1 - 2*u1*u3*u4 + 2*u3*u5)/2,
	cI[90][3, 1, 2, 4, 5] -> 7/2,
	cI[90][3, 4, 1, 2, 5] -> 1/2,
	cI[91][1, 2, 3, 4, 5] -> (-3 - u2^(-1) + (2*u1*u3)/u2)/2,
	cI[91][1, 3, 4, 2, 5] -> (-14 + u2/(u1*u3) + 14/(u3*u5) - 1/(u1*u3*u5))/2,
	cI[91][3, 1, 2, 4, 5] -> -8 - (u2*u4)/(u1*u3) + (u2*u5)/u1,
	cI[91][3, 1, 5, 2, 4] -> (-1 - 1/(u2*u5) + (36*u1)/(u2*u5) + 1/(u3*u5) + 1/(u2*u3*u5))/2,
	cI[91][3, 4, 5, 1, 2] -> (4*u1*u3)/(u2*u4) - (u3*u5)/u4,
	cI[92][1, 2, 3, 4, 5] -> (1 + 3/(u2*u5) + (14*u1*u3)/(u2*u5) - (16*u1*u4)/u5)/2,
	cI[92][1, 3, 2, 4, 5] -> (-32*u1)/(u2*u5),
	cI[92][1, 3, 4, 2, 5] -> (1 + 1/(u2*u5) + (60*u1)/(u2*u5) - 1/(u3*u5) - 1/(u2*u3*u5))/2,
	cI[92][3, 1, 2, 4, 5] -> (-6*u4 - u5/u1 - (u2*u5)/u1 + 7*u3*u5)/2,
	cI[92][3, 1, 4, 2, 5] -> (35 + 3/u1 - 20*u4 - (2*u5)/u1 + (u2*u5)/u1 - 16*u3*u5)/2,
	cI[92][3, 4, 1, 2, 5] -> (-2 + 3*u4 + 3*u2*u4 + 6*u1*u3*u4)/2,
	cI[92][3, 4, 5, 1, 2] -> -1 - (27*u1*u3)/u2 + 2/(u2*u4) - (2*u3*u5)/(u2*u4),
	cI[93][1, 3, 2, 4, 5] -> -7/2,
	cI[93][1, 3, 4, 2, 5] -> -7/2,
	cI[93][3, 4, 1, 2, 5] -> -1,
	cI[94][3, 1, 2, 4, 5] -> (1 + (3*u1*u4)/u5)/2,
	cI[94][3, 1, 4, 2, 5] -> (2 - (u1*u4)/u5)/2,
	cI[94][3, 4, 5, 1, 2] -> (2 + (19*u1*u4)/u5)/2,
	cI[95][1, 3, 2, 4, 5] -> (-39 + (16*u1*u4)/u5)/2,
	cI[95][1, 3, 4, 2, 5] -> (-1 - u5^(-1) - (19*u1*u4)/u5)/2,
	cI[95][3, 4, 1, 2, 5] -> (-14 - 3/u1 - (u2*u5)/u1)/2,
	cI[95][4, 3, 5, 1, 2] -> 1 + (8*u1*u4)/u5,
	cI[96][3, 1, 2, 4, 5] -> (-3 - 6*u1*u4 + 8*u5)/2,
	cI[96][3, 1, 4, 2, 5] -> 10 + 1/(u1*u4) - (2*u5)/(u1*u4),
	cI[96][3, 1, 4, 5, 2] -> (3 - u5^(-1) - (16*u1*u4)/u5)/2,
	cI[96][3, 4, 1, 2, 5] -> (1 + u5^(-1) - (23*u1*u4)/u5)/2,
	cI[96][3, 4, 1, 5, 2] -> 11 + 1/(u1*u4) - u5/(u1*u4),
	cI[96][4, 5, 3, 1, 2] -> (-3 - 3/(u2*u5) - (22*u1)/(u2*u5))/2,
	cI[97][1, 2, 3, 4, 5] -> (24 + u1^(-1) + (u2*u5)/u1)/2,
	cI[97][1, 3, 2, 4, 5] -> (-1 - 19*u1 + 2*u2 + 20*u1*u2*u4 - 3*u2*u5)/2,
	cI[97][1, 3, 4, 2, 5] -> (-3 - 3*u2 - 22*u1*u3 + 2/u4)/2,
	cI[97][1, 3, 4, 5, 2] -> -8*u1*u3,
	cI[97][3, 4, 1, 2, 5] -> (3/(u1*u3) - u2/(u1*u3) - 16/(u3*u5) + (15*u4)/(u3*u5))/2,
	cI[97][3, 4, 5, 1, 2] -> -1 + u3^(-1) + 1/(u3*u5) + (19*u1*u4)/(u3*u5),
	cI[98][1, 2, 3, 4, 5] -> (-5 + (6*u1*u4)/u5)/2,
	cI[98][1, 3, 4, 5, 2] -> (6 + u1^(-1) + (u2*u5)/u1)/2,
	cI[98][2, 4, 3, 1, 5] -> (5 - u1*u4 - u5)/2,
	cI[98][4, 5, 3, 1, 2] -> 1 + (3*u1*u4)/u5,
	cI[99][1, 2, 3, 4, 5] -> 7/2,
	cI[99][1, 3, 4, 2, 5] -> 1,
	cI[99][3, 1, 4, 2, 5] -> 7,
	cI[99][3, 1, 4, 5, 2] -> 7/2,
	cI[99][3, 4, 5, 1, 2] -> 1,
	cI[100][3, 1, 2, 4, 5] -> (1 - 3/u5)/2,
	cI[100][3, 1, 4, 5, 2] -> -3 - u5/(u1*u4),
	cI[100][3, 4, 1, 2, 5] -> 7*(-1 + (2*u5)/(u1*u4)),
	cI[100][4, 3, 1, 5, 2] -> (1 - 3/(u2*u5) + (16*u1)/(u2*u5))/2,
	cI[101][1, 3, 2, 4, 5] -> (-2/u5 + (u1*u4)/u5)/2,
	cI[101][3, 4, 1, 2, 5] -> (8 - (23*u2*u5)/u1)/2,
	cI[101][4, 3, 1, 5, 2] -> -1 + u5^(-1) - (11*u1*u4)/u5,
	cI[102][1, 2, 3, 4, 5] -> (-1 - u5^(-1) - (9*u1*u4)/u5)/2,
	cI[102][1, 3, 4, 2, 5] -> (3 + 1/(u2*u5) - (2*u1)/(u2*u5))/2,
	cI[102][1, 3, 4, 5, 2] -> 8,
	cI[102][3, 1, 4, 2, 5] -> 7*(2/u1 - (u2*u5)/u1),
	cI[102][3, 1, 4, 5, 2] -> (3 + 1/(u2*u5) - (2*u1)/(u2*u5))/2,
	cI[102][4, 5, 3, 1, 2] -> (-1 - u5^(-1) + (7*u1*u4)/u5)/2,
	cI[104][1, 3, 4, 2, 5] -> (-1 - 1/(u2*u5) - (6*u1)/(u2*u5))/2,
	cI[104][1, 3, 4, 5, 2] -> (3*(2 + u1^(-1) + (u2*u5)/u1))/2,
	cI[104][3, 1, 4, 2, 5] -> (6 - 13/u1 + (8*u2*u5)/u1)/2,
	cI[104][3, 1, 4, 5, 2] -> (-3 + 1/(u2*u5) + u1/(u2*u5))/2,
	cI[104][3, 5, 4, 1, 2] -> 1/(u2*u5) - (7*u1)/(u2*u5),
	cI[105][3, 1, 4, 2, 5] -> -7/2,
	cI[105][3, 1, 4, 5, 2] -> -7/2,
	cI[105][3, 4, 5, 1, 2] -> -1,
	cI[106][1, 2, 3, 4, 5] -> -7/2,
	cI[106][1, 5, 4, 3, 2] -> -7/2,
	cI[106][3, 1, 4, 5, 2] -> -1,
	cI[107][1, 3, 2, 4, 5] -> 1 - 3*u1*u4 - u5,
	cI[107][1, 3, 4, 5, 2] -> (8*u1*u4)/u5,
	cI[107][3, 4, 1, 2, 5] -> (-23 + (8*u1)/(u2*u5))/2,
	cI[107][3, 4, 2, 5, 1] -> (1 - (2*u2*u5)/u1)/2,
	cI[108][3, 4, 1, 2, 5] -> 7/2,
	cI[108][3, 4, 1, 5, 2] -> 7/2,
	cI[108][4, 5, 3, 2, 1] -> 1,
	cI[109][1, 2, 3, 4, 5] -> ((-14*u1*u3)/u2 + 1/(u2*u4) - (2*u3*u5)/(u2*u4))/2,
	cI[109][1, 3, 2, 4, 5] -> (1 + u2^(-1) + (6*u1*u3)/u2 - 4/(u2*u4) + (2*u3)/(u2*u4) + (2*u3*u5)/(u2*u4))/2,
	cI[109][1, 3, 4, 2, 5] -> (1/(u1*u3) - (3*u2)/(u1*u3) + (u2*u4)/u3)/2,
	cI[109][1, 4, 3, 5, 2] -> (8*u1*u4)/(u3*u5),
	cI[109][3, 4, 1, 5, 2] -> -1 - 3*u1*u4 - u5 + u3*u5,
	cI[109][3, 4, 5, 1, 2] -> 3/u4 + 1/(u1*u4) - (u2*u5)/(u1*u4) - (3*u3*u5)/u4,
	cI[110][3, 4, 1, 2, 5] -> -7/2,
	cI[110][3, 5, 1, 4, 2] -> -1,
	cI[110][4, 5, 3, 1, 2] -> -7/2,
	cI[111][1, 2, 3, 4, 5] -> -1/2,
	cI[111][1, 3, 4, 2, 5] -> -7/2,
	cI[112][3, 4, 1, 2, 5] -> -7/2,
	cI[113][3, 4, 1, 2, 5] -> 7/2,
	cI[114][3, 1, 4, 2, 5] -> 6,
	cI[114][3, 5, 4, 1, 2] -> 7,
	cI[115][3, 1, 4, 2, 5] -> -7/2,
	cI[115][4, 5, 3, 1, 2] -> 9/2,
	cI[116][1, 2, 3, 4, 5] -> 17/2,
	cI[116][1, 5, 3, 4, 2] -> -7/2,
	cI[117][1, 3, 2, 4, 5] -> (-1 - u5^(-1))/2,
	cI[117][1, 4, 3, 2, 5] -> (3 - 1/(u2*u5))/2,
	cI[117][3, 4, 1, 2, 5] -> 7 - (u2*u5)/u1,
	cI[117][4, 3, 1, 5, 2] -> (1 + u5^(-1) - (7*u1*u4)/u5)/2,
	cI[117][4, 5, 3, 1, 2] -> (-1 - 6*u2)/2,
	cI[118][1, 2, 3, 4, 5] -> (-1 - 3*u1*u4 - u5)/2,
	cI[118][1, 4, 3, 2, 5] -> 3 + 1/(u1*u4) - u5/(u1*u4),
	cI[118][4, 5, 3, 1, 2] -> (-1 - 3*u1*u4 + 7*u5)/2,
	cI[121][3, 4, 1, 2, 5] -> 7/2,
	cI[121][5, 3, 1, 4, 2] -> 1,
	cI[121][5, 4, 3, 1, 2] -> 7/2,
	cI[126][1, 2, 3, 4, 5] -> 2 - 2/u2 + (4*u1*u3)/u2 + (u1^2*u3)/(u2^2*u5) - (2*u1*u4)/(u2*u5),
	cI[126][1, 3, 2, 4, 5] -> (-1 + 2/u2 + (18*u1*u3)/u2 - 1/(u2^2*u5) + (2*u1*u3)/(u2^2*u5) + (15*u1^2*u3)/(u2^2*u5) - (10*u1*u4)/(u2*u5))/2,
	cI[127][1, 2, 3, 4, 5] -> (5*((-2*u1*u3)/u2 + (u1^2*u3^2)/u2^2 - (2*u1)/(u2^2*u5) + (2*u1)/(u2*u5) + (2*u1*u3)/(u2^2*u5) - (2*u1^2*u3)/(u2^2*u5)))/2,
	cI[127][1, 3, 2, 4, 5] -> (-1 + u2^(-1) - (12*u1*u3)/u2^2 - (11*u1*u3)/u2 + (12*u1^2*u3^2)/u2^2 - 1/(u2^2*u5) - (19*u1)/(u2^2*u5) + 1/(u2*u5) + (5*u1)/(u2*u5) + (25*u1*u3)/(u2^2*u5) - (5*u1^2*u3)/(u2^2*u5) + (12*u1*u4)/(u2^2*u5) + (2*u1*u4)/(u2*u5) + (4*u1^2*u3*u4)/(u2^2*u5))/2,
	cI[127][1, 3, 4, 5, 2] -> (5*(-2 - u4^2/(u3^2*u5^2) + 2/(u3*u5) + (4*u4)/(u3*u5)))/2,
	cI[127][3, 4, 1, 2, 5] -> (-1 + u2^(-1) + (17*u1*u3)/u2 + (u1*u3*u4)/u2 + u3*u5 - (u3*u5)/u2 - (u1*u3^2*u5)/u2)/2,
	cI[128][1, 2, 3, 4, 5] -> (-1 - 1/(u1*u3^2) + u2/(u1*u3^2) + u3^(-1) + 1/(u1*u3) + u2/(u1*u3) + (u2*u4)/(u1*u3^2) - (u2^2*u4)/(u1*u3^2) + (u2*u4)/u3 - (2*u2*u5)/(u1*u3))/ 2,
	cI[128][3, 1, 2, 4, 5] -> 2 - 2*u2 - 2*u1*u3 + (2*u1)/u5 - (2*u1*u2*u4)/u5 + (u1^2*u3*u4)/u5,
	cI[130][1, 3, 2, 4, 5] -> (u1^(-1) - 9*u3 - 7*u4 + 9*u2*u4 - 9*u1*u3*u4 + (4*u1*u4^2)/u5 - u5/u1 + 9*u3*u5)/4,
	cI[130][3, 4, 1, 2, 5] -> (1 - u4^(-1) - u5/(u1*u4) + (u2*u5)/(u1*u4) + (u3*u5)/u4 + (u3*u5)/(u1*u4) - (u2*u3*u5^2)/(u1*u4))/4,
	cI[131][1, 3, 2, 4, 5] -> (5*((-2*u1*u4)/(u2*u5^2) + (2*u1^2*u4)/(u2*u5^2) + (u1*u4^2)/(u3*u5^2) - (2*u1)/(u2*u5) + (2*u1*u3)/(u2*u5) - (2*u1*u4)/u5))/2,
	cI[131][3, 4, 1, 2, 5] -> (6 - 6*u2*u4 - u1*u3*u4 - (4*u5)/u1 + (4*u2*u5)/u1 - 20*u3*u5 + (2*u2*u3*u5)/u1 + 7*u3^2*u5 - (2*u2*u3*u5^2)/u1)/2,
	cI[132][1, 2, 3, 4, 5] -> (1 - u1 - 2*u2 - u3 + u1*u3 + u2*u4 + u1*u2*u4 + u2*u5 + u2*u3*u5 - u2^2*u4*u5)/4,
	cI[132][3, 1, 2, 4, 5] -> -2 - (2*u1)/u2 + (2*u1*u3)/u2 - 2*u1*u4 + (u1^2*u4)/(u2*u5) + 2*u5,
	cI[132][3, 1, 4, 5, 2] -> (1 - 1/(u1*u3) + u2/(u1*u3) + u5^(-1) - 2/(u3*u5) + 1/(u1*u3*u5) - u2/(u1*u3*u5) - (u1*u4)/u5 + u4/(u3*u5) + (u2*u4)/(u3*u5))/4,
	cI[133][1, 2, 3, 4, 5] -> 4*(-u3^(-2) + u3^(-1) + (u2*u4)/u3^2),
	cI[133][1, 3, 4, 5, 2] -> (-4*u1*u3)/(u2*u4),
	cI[133][3, 1, 2, 4, 5] -> 5*(u1*u3 + u1/u5^2 - (u1*u4)/u5^2 - (u1^2*u4)/u5^2 + (u1^2*u4^2)/u5^2 - u1/u5 - (u1*u3)/u5 - (u1*u4)/u5 + (2*u1*u2*u4)/u5 - (u1^2*u3*u4)/u5),
	cI[133][3, 1, 4, 5, 2] -> 4*(-((u3*u5)/(u1*u4^2)) + (u2*u5)/(u1*u4) - (u3*u5)/u4 + (u3*u5^2)/(u1*u4^2)),
	cI[134][3, 1, 2, 4, 5] -> -2 - (u1^2*u4^2)/u5^2 + 2/u5 + (4*u1*u4)/u5,
	cI[134][3, 1, 4, 5, 2] -> (1 + 1/(u1^2*u4^2) - 2/(u1*u4) - (2*u5)/(u1^2*u4^2) - (2*u5)/(u1*u4) + u5^2/(u1^2*u4^2))/2
};

(* The 5-point 3-loop answer for the 2*3 term in terms of cross ratios and conformal integrals. *)
(* This yet has to be symmetrized over permutations of the external points that leave the 2*3 y-structure invariant. *)
answer5323 := answer5323 = cI23def /. cI -> I3 /. Rule -> Times // Apply[9 Plus[##]&];

(* Expand the cross ratios and conformal integrals: *)
answer5323x := answer5323x = answer5323 /. I3def[6,7,8] /. uBGVTox;

(* Symmetrize over permutations of the external points that leave the 2*3 y-structure invariant. *)
(* This gives the fully expanded 5-point 3-loop 2*3 term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand5323 := integrand5323 = answer5323x // Expand // Map[symmetrizePerm[5, 3, permGrp23]] // Expand;

(* The coefficients in the cyclic answer: *)
cI5def = {
	cI[6][1, 2, 3, 4, 5] -> 2*(-((u1*u3)/u2) + (u1*u3)/(u2^2*u5) - (u1^2*u3)/(u2^2*u5)),
	cI[6][1, 3, 2, 4, 5] -> 2*(1/(u2^2*u5) - u1/(u2^2*u5) - 1/(u2*u5) + (u1*u4)/(u2*u5)),
	cI[6][2, 3, 1, 4, 5] -> 2*(u2*u5 - u2^2*u5 - u1*u2*u3*u5),
	cI[7][1, 2, 3, 4, 5] -> -1 + u2 + u1*u2*u3 + u1^2*u3^2,
	cI[7][2, 1, 3, 4, 5] -> -((u1*u3)/u2^2) + (2*u1^2*u3)/u2^2 + (u1*u3)/u2 - (u1^2*u3^2)/u2^2 + u5 - u5/u2 + (u1*u3*u5)/u2,
	cI[7][3, 1, 2, 4, 5] -> -(u3/u2^2) + (2*u1*u3)/u2^2 + u3/u2 - (u1*u3^2)/u2^2 + u3*u5 - (u3*u5)/u2 + (u1*u3^2*u5)/u2,
	cI[11][1, 2, 3, 4, 5] -> 2*(u2*u5^2 - u2^2*u5^2 - u1*u2*u3*u5^2),
	cI[11][1, 2, 4, 3, 5] -> -u5 - u1*u3*u5 - u1*u4*u5 - u1^2*u3*u4*u5 + u5^2 + u1*u3*u5^2,
	cI[11][1, 3, 4, 2, 5] -> u5/u1 + u3*u5 + (u4*u5)/u1 - (2*u2*u4*u5)/u1 + u3*u4*u5 - (u3*u5^2)/u1 - u3^2*u5^2,
	cI[11][2, 1, 3, 4, 5] -> 2/(u2^2*u5^2) - (3*u1)/(u2^2*u5^2) + u1^2/(u2^2*u5^2) - 2/(u2*u5^2) + (u1*u4)/(u2*u5^2) + (u1^2*u4)/(u2*u5^2) - u1/(u2*u5) - (u1*u4)/u5,
	cI[11][2, 1, 4, 3, 5] -> 1 + u1/(u2*u5^2) - (u1*u3)/(u2*u5^2) + (u1*u4)/u5^2 - (u1^2*u4)/(u2*u5^2) + (u1^2*u3*u4)/(u2*u5^2) - (u1^2*u4^2)/u5^2 - u5^(-1) + u1/(u2*u5) - (u1*u3)/(u2*u5),
	cI[11][3, 1, 2, 4, 5] -> u1/(u2^2*u5^2) - u1^2/(u2^2*u5^2) - u4/(u2*u3*u5^2) + (u1*u4)/(u2*u3*u5^2) - (3*u1)/(u2*u5) + u4/(u3*u5),
	cI[12][1, 2, 3, 4, 5] -> 1 + 1/(u2*u5^2) - u1/(u2*u5^2) + 1/(u3*u5^2) - 1/(u2*u3*u5^2) - 3/u5 + 1/(u2*u5) - u1/(u2*u5) + (2*u1*u3)/(u2*u5) + u4/(u3*u5) - (u2*u4)/(u3*u5),
	cI[12][1, 3, 2, 4, 5] -> -1 + u1/(u2*u5^2) - u1/(u2*u5) + 1/(u3*u5) - (u1*u3)/(u2*u5) - (2*u1*u4)/u5 + u4/(u3*u5) - (2*u2*u4)/(u3*u5),
	cI[12][1, 4, 2, 3, 5] -> 2 - 1/(u2*u5) + u1/(u2*u5) - 2/(u3*u5) + 1/(u2*u3*u5) - (u1*u3)/(u2*u5) - (u1*u4)/u5 - u4/(u3*u5) + (2*u2*u4)/(u3*u5),
	cI[13][1, 2, 3, 4, 5] -> 2 - 2/(u2*u5) + u1/(u2*u5) - 2/(u3*u5) + 2/(u2*u3*u5) - u1/(u2*u3*u5) - (u1*u4)/u5 + (2*u4)/(u3*u5) - (2*u2*u4)/(u3*u5) + (u1*u2*u4^2)/(u3*u5),
	cI[13][1, 3, 2, 4, 5] -> u1/(u2*u5) - (u1*u3)/(u2*u5) + u4/u5 - (3*u1*u4)/u5 + u4/(u3*u5) - (u2*u4^2)/(u3*u5),
	cI[13][1, 4, 2, 3, 5] -> 2 - 1/(u2*u5) + u1/(u2*u5) + 1/(u2*u3*u5) - (u1*u3)/(u2*u5) - (u1*u4)/u5 - u4/(u3*u5),
	cI[20][1, 2, 3] -> 2,
	cI[20][1, 3, 2] -> 2,
	cI[21][1, 2, 3] -> 2,
	cI[21][1, 2, 4] -> -1,
	cI[21][1, 3, 2] -> -2,
	cI[21][3, 1, 4] -> 1,
	cI[22][1, 2, 3] -> 1,
	cI[22][1, 2, 4] -> -2,
	cI[23][1, 2, 3, 4] -> 2*(-1 - u2^(-1) + (u1*u3)/u2),
	cI[23][2, 1, 3, 4] -> 2*u1*u3,
	cI[23][3, 1, 2, 4] -> 2*(-(1/(u1*u3)) + u2/(u1*u3)),
	cI[24][2, 1, 3, 4] -> 2*(1 - u2),
	cI[24][3, 1, 2, 4] -> -2,
	cI[25][1, 2, 3, 4] -> 2*(-1 - (2*u1*u3)/u2),
	cI[25][1, 3, 2, 4] -> 4*(-1 + u2^(-1)),
	cI[25][2, 3, 1, 4] -> -2*u1*u3,
	cI[26][1, 2, 3, 4] -> -3 - u2^(-1) - (3*u1*u3)/u2,
	cI[26][1, 2, 4, 3] -> 3 + u2 + u1*u3,
	cI[26][1, 3, 2, 4] -> -3 + 3/u2 + (u1*u3)/u2,
	cI[26][1, 3, 4, 2] -> 2*(-1 - 1/(u1*u3) + u2/(u1*u3)),
	cI[26][1, 4, 2, 3] -> 2*(-1 + u1*u3),
	cI[26][2, 1, 3, 4] -> -4*u1*u3,
	cI[26][2, 1, 4, 3] -> -2,
	cI[26][3, 1, 2, 4] -> 1 + 3/(u1*u3) - (3*u2)/(u1*u3),
	cI[26][3, 1, 4, 2] -> -1 + u2^(-1) - (u1*u3)/u2,
	cI[26][3, 2, 1, 4] -> -5 - 1/(u1*u3) + u2/(u1*u3),
	cI[27][1, 2, 3, 4] -> 2/u2^2 - 2/u2 - (3*u1*u3)/u2^2 + (u1*u3)/u2 + (u1^2*u3^2)/u2^2,
	cI[27][1, 3, 2, 4] -> 1 - u2^(-1) + (2*u1*u3)/u2^2 + (u1*u3)/u2 - (2*u1^2*u3^2)/u2^2,
	cI[27][1, 4, 2, 3] -> -2*u1*u2*u3,
	cI[27][2, 3, 1, 4] -> 2 - 3*u2 + u2^2 - 2*u1*u3 - u1*u2*u3,
	cI[28][1, 3, 2, 4] -> -1 + u2^(-1) - (u1*u3)/u2,
	cI[28][1, 4, 2, 3] -> 2*u2,
	cI[28][2, 1, 3, 4] -> 2*(-1 + u2 + u1*u3),
	cI[28][3, 1, 2, 4] -> 1 - 1/(u1*u3) + u2/(u1*u3),
	cI[30][1, 2, 3, 4] -> -2/u2 + (u1*u3)/u2,
	cI[30][1, 3, 2, 4] -> 2 + (3*u1*u3)/u2,
	cI[30][1, 4, 2, 3] -> u1*u3,
	cI[30][2, 3, 1, 4] -> -1 - u2 + 2*u1*u3,
	cI[31][1, 2, 3, 4] -> 1,
	cI[31][1, 3, 2, 4] -> 2,
	cI[31][1, 4, 2, 3] -> -1,
	cI[31][2, 1, 3, 4] -> -1,
	cI[31][2, 3, 1, 4] -> -1,
	cI[31][3, 1, 2, 4] -> 2,
	cI[32][1, 2, 3, 4] -> 1,
	cI[32][2, 1, 3, 4] -> -1,
	cI[33][1, 2, 3, 4] -> 2 + u2^(-1) - (3*u1*u3)/u2,
	cI[33][1, 2, 4, 3] -> -2 + u2 - 5*u1*u3,
	cI[33][1, 3, 2, 4] -> -2,
	cI[33][1, 3, 4, 2] -> 5 + (4*u2)/(u1*u3),
	cI[33][1, 4, 2, 3] -> -1 + 2*u2,
	cI[33][1, 4, 3, 2] -> 5 - (2*u2)/(u1*u3),
	cI[33][2, 3, 1, 4] -> -1 + 2*u2 - 3*u1*u3,
	cI[33][2, 3, 4, 1] -> -(1/(u1*u3)) - u2/(u1*u3),
	cI[34][1, 2, 3, 4] -> -1 + 3/u2,
	cI[34][1, 2, 4, 3] -> 2*(1 - 2*u2 + u1*u3),
	cI[34][1, 3, 4, 2] -> -6 + 4/(u1*u3) + (3*u2)/(u1*u3),
	cI[34][2, 1, 3, 4] -> 2 - 3*u2,
	cI[34][2, 1, 4, 3] -> 1,
	cI[34][3, 1, 2, 4] -> -2 + 1/(u1*u3) - (2*u2)/(u1*u3),
	cI[35][1, 3, 2, 4] -> -1,
	cI[35][1, 3, 4, 2] -> -2,
	cI[35][1, 4, 2, 3] -> -1,
	cI[35][1, 4, 3, 2] -> 1,
	cI[35][2, 1, 3, 4] -> -1,
	cI[35][2, 1, 4, 3] -> 1,
	cI[35][2, 3, 1, 4] -> 1,
	cI[35][3, 1, 2, 4] -> -1,
	cI[35][3, 1, 4, 2] -> -1,
	cI[36][1, 2, 3, 4] -> 2,
	cI[36][1, 3, 2, 4] -> -2,
	cI[36][1, 4, 2, 3] -> -2,
	cI[36][2, 3, 1, 4] -> -2,
	cI[37][1, 2, 3, 4] -> -2 + 2/u2 - (u1*u3)/u2,
	cI[37][1, 3, 2, 4] -> -1 - (2*u1*u3)/u2,
	cI[37][1, 4, 2, 3] -> 2 - u2 - u1*u3,
	cI[37][2, 3, 1, 4] -> u1*u3,
	cI[38][1, 2, 3, 4] -> -1,
	cI[38][1, 2, 4, 3] -> 1,
	cI[38][1, 3, 4, 2] -> -1,
	cI[38][1, 4, 2, 3] -> 2,
	cI[38][2, 1, 3, 4] -> 1,
	cI[38][2, 1, 4, 3] -> 1,
	cI[38][2, 3, 1, 4] -> 1,
	cI[38][3, 1, 4, 2] -> -1,
	cI[38][3, 2, 1, 4] -> 1,
	cI[40][1, 2, 3, 4] -> -1,
	cI[40][1, 2, 4, 3] -> -1,
	cI[43][1, 2, 3, 4, 5] -> -2 + (3*u1*u3)/u2 + 2/(u2^2*u5) - 2/(u2*u5) + (2*u1*u4)/(u2*u5),
	cI[44][1, 2, 3, 4, 5] -> 1 - (u1*u3)/(u2*u5),
	cI[44][1, 3, 2, 4, 5] -> 3 + 1/(u2*u5) + 2/(u2*u3*u5) - (2*u4)/(u3*u5),
	cI[44][2, 1, 3, 4, 5] -> -2 - 2*u1 + 4*u1*u4 - u5 + 2*u2*u5 - u1*u3*u5,
	cI[45][2, 1, 3, 4, 5] -> -1 + 1/(u3*u5) - u4/(u3*u5),
	cI[46][1, 2, 3, 4, 5] -> -u1 + u1*u4 - 4*u5 - 3*u2*u5 + 5*u1*u3*u5,
	cI[46][1, 3, 2, 4, 5] -> -3 + 4/u1 - u4 + u5/u1 - (2*u2*u5)/u1 - 2*u3*u5,
	cI[46][1, 4, 2, 3, 5] -> 2*(-(u5/(u1*u4)) + (u2*u5)/(u1*u4) + (u3*u5)/u4),
	cI[46][2, 1, 3, 4, 5] -> -1 + (u1*u3)/(u2*u5),
	cI[46][2, 3, 1, 4, 5] -> -3/u1 + (2*u2)/u1 + u3 - 7*u2*u4 - (2*u2*u5)/u1,
	cI[46][3, 1, 2, 4, 5] -> 5 + 2/(u2*u5) - u1/(u2*u5) + 3/(u3*u5) - 2/(u2*u3*u5) - u4/(u3*u5),
	cI[47][1, 2, 3, 4, 5] -> -2/u2 - 2/(u2^2*u5) + (3*u1)/(u2^2*u5) + 4/(u2*u5) + (2*u1)/(u2*u5) + (u1*u3)/(u2^2*u5) - (u1^2*u3)/(u2^2*u5) - (3*u1*u4)/(u2*u5),
	cI[47][1, 2, 4, 3, 5] -> 3 - u2 - 2/u5 - u1/u5 + (3*u1*u3)/u5 - (u1*u2*u4)/u5 - (3*u1^2*u3*u4)/u5,
	cI[47][1, 3, 2, 4, 5] -> -1 + 2/u2 - (4*u1*u3)/u2 - u1/(u2^2*u5) + 2/(u2*u5) + u1/(u2*u5) - (2*u1*u4)/(u2*u5),
	cI[47][1, 3, 4, 2, 5] -> -3 + (2*u2)/(u1*u3) - 2/(u1*u3^2*u5) + u2/(u1*u3^2*u5) + 2/(u1*u3*u5) + (4*u4)/(u1*u3^2*u5) - (3*u2*u4)/(u1*u3^2*u5) - u4/(u3*u5),
	cI[47][1, 4, 2, 3, 5] -> 2*(-((u1*u4)/u5) + (u1^2*u3*u4)/u5),
	cI[47][2, 3, 1, 4, 5] -> -3*u1 - u2 + 6*u1*u3 - 3*u1^2*u3 - 7*u1*u2*u4 - 2*u2^2*u5 - u1*u2*u3*u5,
	cI[48][1, 2, 4, 3, 5] -> -((u1*u3)/u2) + u5,
	cI[48][1, 3, 2, 4, 5] -> -1 + 2/u1 - 1/(u1*u3) + (2*u2)/(u1*u3) - (u2*u4)/(u1*u3) - (u2*u5)/u1,
	cI[48][1, 3, 4, 2, 5] -> -1 + u2^(-1) - 2*u3*u5,
	cI[48][2, 1, 3, 4, 5] -> -2 + 4/u2 - (3*u1*u3)/u2 - 2/(u2*u5) + (3*u1)/(u2*u5) - (u1*u4)/(u2*u5),
	cI[48][2, 1, 4, 3, 5] -> -3 - 4*u1*u3 + 2/u5 + u1/u5 - (3*u1*u4)/u5,
	cI[48][2, 3, 1, 4, 5] -> -1 + 4/(u1*u3) - (3*u2)/(u1*u3) - (3*u2*u5)/u1,
	cI[48][3, 1, 2, 4, 5] -> -3 + u2^(-1) - (4*u1*u3)/u2 + 2/(u2*u5) - u1/(u2*u5) - (u1*u4)/(u2*u5),
	cI[48][3, 1, 4, 2, 5] -> 2 + 1/(u1*u3) + 1/(u3*u5) - 2/(u1*u3*u5) + u4/(u3*u5),
	cI[48][3, 2, 1, 4, 5] -> -u1 - 2*u2 - 2*u1*u3 + 5*u1*u2*u4 - 2*u2*u5,
	cI[49][1, 3, 2, 4, 5] -> 2*(1 - 1/(u3*u5) + u4/(u3*u5)),
	cI[49][1, 3, 4, 2, 5] -> 2*(-(1/(u2*u5)) + u1/(u2*u5)),
	cI[49][2, 3, 1, 4, 5] -> (2*u2*u4)/u3,
	cI[50][1, 2, 3, 4, 5] -> u2^(-1) + u1/u2 - 2/(u2*u3) - (u1*u3)/u2 + u1*u4 + (2*u4)/u3 + 3*u5,
	cI[50][1, 3, 2, 4, 5] -> -1 + 2*u3 + (u1*u3^2)/u2 + 2*u4 - u2*u4 - u1*u3*u4,
	cI[50][1, 4, 2, 3, 5] -> 2*(-(u1*u3) + (u3*u5)/u4),
	cI[50][2, 1, 3, 4, 5] -> 2 - 3*u2 + u1*u3 - u5^(-1) - u1/u5 + 4/(u3*u5) + (u1*u4)/u5 - (2*u4)/(u3*u5) - (2*u2*u4)/(u3*u5),
	cI[50][2, 3, 1, 4, 5] -> -2*u3 - 3*u4 + 4*u2*u4 - 5*u1*u3*u4 + u3*u5 + 5*u1*u3^2*u5,
	cI[50][3, 1, 2, 4, 5] -> -(1/(u3*u5)) - u2/(u1*u3*u5) + (2*u4)/(u3*u5),
	cI[51][1, 3, 2, 4, 5] -> 1 - u3 + u2*u4,
	cI[51][2, 1, 3, 4, 5] -> 2*(-1 - 1/(u3*u5) + u4/(u3*u5)),
	cI[51][2, 3, 1, 4, 5] -> 2*(1 + u3*u5),
	cI[51][3, 1, 2, 4, 5] -> 1 - u5^(-1) + (u1*u4)/u5,
	cI[52][1, 2, 3, 4, 5] -> 3 - u5^(-1) + (u1*u4)/u5,
	cI[52][1, 2, 4, 3, 5] -> 3 + 1/(u2*u5) - u1/(u2*u5),
	cI[52][1, 3, 2, 4, 5] -> 2*(1 + 1/(u3*u5) - u4/(u3*u5)),
	cI[52][1, 3, 4, 2, 5] -> 1 - 1/(u2*u5) + u1/(u2*u5),
	cI[52][2, 3, 1, 4, 5] -> 3 + u3^(-1) + (u2*u4)/u3,
	cI[52][3, 1, 2, 4, 5] -> -1 - u4 - 3*u3*u5,
	cI[52][3, 1, 4, 2, 5] -> 1 - u1^(-1) - (u2*u5)/u1,
	cI[52][3, 2, 1, 4, 5] -> 2*u2*u4,
	cI[53][1, 2, 3, 4, 5] -> -2 + 3*u2 + 2*u1*u3 - 5/u5 - u1/u5 + (4*u1*u4)/u5,
	cI[53][1, 2, 4, 3, 5] -> 3/u2 - (3*u1*u3)/u2 - 3/(u2*u5) + (3*u1)/(u2*u5) - (u1*u4)/(u2*u5),
	cI[53][1, 3, 2, 4, 5] -> 13 - 5/(u1*u3) + (2*u2)/(u1*u3) - 4/(u3*u5) + (3*u4)/(u3*u5),
	cI[53][1, 3, 5, 2, 4] -> 1 + (2*u1)/(u2*u5) - (2*u1*u4)/(u2*u5),
	cI[53][2, 1, 3, 4, 5] -> -1 + 3/u2 - u1/u2 + (u1*u3)/u2 - u1*u4 + 4*u5,
	cI[53][2, 4, 5, 1, 3] -> 2 + (2*u1*u3)/u2 - 2*u1*u4 - u5,
	cI[54][1, 2, 3, 4, 5] -> -3*u2 - 4*u1*u2 + 7*u1*u2*u4 - 3*u2*u5 + 3*u2^2*u5 + 5*u1*u2*u3*u5,
	cI[54][1, 2, 4, 3, 5] -> -2 + (4*u1*u3)/u2 - (u1^2*u3*u4)/u2 + 2*u5 + (2*u1*u3*u5)/u2,
	cI[54][1, 3, 4, 2, 5] -> u3/u2 - (u3*u5)/u2 - (u1*u3^2*u5)/u2,
	cI[54][2, 1, 3, 4, 5] -> 2 - (2*u1*u3)/u2 + 2/(u2^2*u5) - 3/(u2*u5) - u1/(u2*u5) + (u1*u4)/(u2*u5),
	cI[55][1, 2, 3, 4, 5] -> u1 + u1*u2*u4,
	cI[55][1, 2, 4, 3, 5] -> -(u1/u2) + (2*u1*u3)/u2 - u1*u4,
	cI[55][1, 3, 2, 4, 5] -> 3 + u1^(-1) + 1/(u1*u3) - u2/(u1*u3) + (u2*u4)/(u1*u3) - (u2*u5)/u1,
	cI[55][1, 3, 4, 2, 5] -> 2 - (u1*u3)/u2 + 2*u4,
	cI[55][2, 1, 3, 4, 5] -> 4*(-((u1*u3)/u2) + u1/(u2*u5) - (u1*u4)/(u2*u5)),
	cI[55][3, 1, 4, 2, 5] -> -2/(u3*u5) + u4/(u3*u5),
	cI[56][1, 2, 3, 4, 5] -> 2/u3,
	cI[56][1, 2, 4, 3, 5] -> (-2*u2*u4)/u3,
	cI[56][1, 3, 4, 2, 5] -> 1 - u3 + u2*u4,
	cI[56][2, 1, 3, 4, 5] -> 2*(-1 + 1/(u3*u5) - u4/(u3*u5)),
	cI[57][1, 2, 3, 4, 5] -> -1 + 4/u2 - (3*u1)/u2 + (u1*u3)/u2 + 7*u1*u4 - (u1*u4)/u2 - (3*u1^2*u3*u4)/u2 - 2*u5 - (2*u5)/u2,
	cI[57][1, 2, 4, 3, 5] -> -u1 + 3*u1*u3 - 2*u1^2*u3 - 2*u1*u2*u4 + 2*u2*u5 - u2^2*u5 + 5*u1*u2*u3*u5,
	cI[57][1, 3, 2, 4, 5] -> -3/u2 - (2*u3)/u2 + 3*u4 + 5*u3*u5 + (4*u3*u5)/u2 - (3*u1*u3^2*u5)/u2,
	cI[57][1, 3, 5, 4, 2] -> -1 - u3/u2 + u4 + 5*u3*u5 + (2*u3*u5)/u2 - (2*u1*u3^2*u5)/u2,
	cI[57][2, 1, 3, 4, 5] -> 2 + 2*u1*u3 - 2/u5 + (2*u1)/u5 + u2/u5 - (4*u1*u3)/u5 - (u1*u4)/u5 - (2*u1*u2*u4)/u5,
	cI[57][2, 1, 4, 3, 5] -> 1 - 2/u2 - (2*u1*u3)/u2 - (u1*u4)/(u2*u5),
	cI[57][2, 3, 1, 4, 5] -> 2 - 2*u2 - 2*u1*u3 + 2*u1*u3^2 - 2*u1*u2*u3*u4 - u2*u3*u5,
	cI[57][3, 2, 1, 4, 5] -> -1 - 3/u3 + 2/(u1*u3) + (u2*u4)/u3 + (2*u2*u5)/(u1*u3),
	cI[58][1, 2, 3, 4, 5] -> u2/(u1*u3) - (u2*u4)/(u1*u3^2) + (u2^2*u4)/(u1*u3^2) - (2*u2*u5)/(u1*u3),
	cI[58][1, 2, 4, 3, 5] -> -2 + u2/(u1*u3^2) + 2/(u1*u3) + u2/(u1*u3) + (u2*u4)/(u1*u3^2) - (2*u2^2*u4)/(u1*u3^2) + (3*u2*u4)/u3 - (4*u2*u5)/(u1*u3),
	cI[58][1, 3, 4, 2, 5] -> -(u1*u3) - 3*u2*u3 + u1*u3^2 + 2*u1*u2*u3*u4,
	cI[58][2, 1, 3, 4, 5] -> 2 - 2/(u1*u3) - 2/(u1*u3^2*u5) + u2/(u1*u3^2*u5) - 2/(u3*u5) + 4/(u1*u3*u5) + (4*u4)/(u1*u3^2*u5) - (3*u2*u4)/(u1*u3^2*u5) - (5*u4)/(u3*u5),
	cI[58][2, 1, 4, 3, 5] -> -1 + 1/(u1*u3) - (2*u2)/(u1*u3) - u4/(u3*u5),
	cI[58][3, 1, 2, 4, 5] -> 3*u1*u3 + (2*u1)/u5 + (u1*u3)/u5 - (u1*u4)/u5 - (3*u1*u2*u4)/u5,
	cI[59][1, 2, 3, 4, 5] -> 2*(-1 + 3/(u3*u5) - (3*u4)/(u3*u5)),
	cI[59][1, 3, 2, 4, 5] -> -3 + 3/u5 - (u1*u4)/u5,
	cI[59][1, 3, 4, 2, 5] -> (-2*u1*u4)/u5,
	cI[59][1, 4, 2, 3, 5] -> -1 + 1/(u2*u5) - u1/(u2*u5),
	cI[59][1, 4, 3, 2, 5] -> -1 + 1/(u2*u5) - u1/(u2*u5),
	cI[59][2, 1, 3, 4, 5] -> -3 + u3^(-1) - (u2*u4)/u3,
	cI[59][2, 1, 4, 3, 5] -> -1 + u3^(-1) - (u2*u4)/u3,
	cI[59][3, 1, 2, 4, 5] -> -2*u2*u4,
	cI[59][3, 2, 1, 4, 5] -> 1 - 3*u4 - 5*u3*u5,
	cI[60][1, 2, 3, 4, 5] -> -2/(u1*u3^2) + (2*u2)/(u1*u3^2) + 2/(u1*u3) - u2/(u1*u3) + (2*u2*u4)/(u1*u3^2) - (u2^2*u4)/(u1*u3^2) + (3*u2*u4)/u3 - (u2*u5)/(u1*u3),
	cI[60][1, 2, 4, 3, 5] -> 2 - u3^(-1) - (2*u2*u4)/(u1*u3^2) + (u2^2*u4)/(u1*u3^2) + (u2*u4)/u3,
	cI[60][1, 3, 4, 2, 5] -> -u2 - u1*u3 + u2*u3 + 2*u2*u4 - u2^2*u4 + u2*u3*u5,
	cI[60][2, 1, 3, 4, 5] -> 2*(1 - u2/(u1*u3) - u2/(u1*u3^2*u5) + 1/(u3*u5) + (u2*u4)/(u1*u3^2*u5)),
	cI[60][2, 1, 4, 3, 5] -> 1/(u1*u3) + (2*u2)/(u1*u3) + 2/(u3*u5) - 2/(u1*u3*u5) - u4/(u3*u5),
	cI[60][3, 1, 2, 4, 5] -> -2 + u2 + 2*u1*u3 + 2/u5 - u1/u5 - u2/u5 - (u1*u3)/u5 + (2*u1*u4)/u5 + (u1*u2*u4)/u5 - (3*u1^2*u3*u4)/u5,
	cI[61][1, 2, 3, 4, 5] -> (2*u2*u4)/u3,
	cI[61][1, 2, 4, 3, 5] -> 2*(1 - u3^(-1)),
	cI[61][1, 3, 2, 4, 5] -> 1 + u3 + u2*u4,
	cI[61][1, 3, 4, 2, 5] -> 1 - u3 + u2*u4,
	cI[61][1, 4, 2, 3, 5] -> 2*(-1 - 1/(u2*u4) + u3/(u2*u4)),
	cI[61][2, 1, 3, 4, 5] -> 2*(-1 - 1/(u3*u5) + u4/(u3*u5)),
	cI[61][2, 3, 1, 4, 5] -> 2*(1 + u3*u5),
	cI[61][3, 1, 2, 4, 5] -> -1 + u5^(-1) + (u1*u4)/u5,
	cI[61][3, 1, 4, 2, 5] -> 1 - u5^(-1) - (u1*u4)/u5,
	cI[62][1, 2, 3, 4, 5] -> 2 - u2 - 2*u3 + u2*u4 + u2*u3*u5,
	cI[62][1, 3, 4, 2, 5] -> -1 + (u3*u5)/(u2*u4),
	cI[62][1, 4, 3, 2, 5] -> 2 - u2 - u3 - u1*u3,
	cI[62][2, 1, 3, 4, 5] -> 2*(1 + u3*u5),
	cI[62][2, 1, 4, 3, 5] -> -u2 + u1*u3 - u4^(-1) + (2*u3)/u4,
	cI[62][2, 3, 1, 4, 5] -> 2*(-1 - 1/(u3*u5) + u4/(u3*u5)),
	cI[62][3, 1, 2, 4, 5] -> 1 + u1*u4,
	cI[62][3, 1, 4, 2, 5] -> -1 - 1/(u1*u4),
	cI[62][3, 2, 1, 4, 5] -> 2 - u2 - u1*u3 - 2/u5 + u1/u5,
	cI[63][3, 1, 2, 4, 5] -> 4,
	cI[65][1, 2, 3, 4, 5] -> 2*(1/(u2*u5) - u1/(u2*u5)),
	cI[65][2, 1, 3, 4, 5] -> -2*u2*u5,
	cI[65][3, 1, 2, 4, 5] -> 2*(1 + u1^(-1) - (u2*u5)/u1),
	cI[66][1, 2, 3, 4, 5] -> 2,
	cI[66][2, 1, 3, 4, 5] -> 2*(-1 + u1),
	cI[67][1, 2, 3, 4, 5] -> ((u2*u4)/u3^2 + (u2*u4)/u3 - (u2^2*u4^2)/u3^2)/2,
	cI[67][1, 2, 4, 3, 5] -> (-((u2*u4)/u3^2) - (u2*u4)/u3 + (u2^2*u4^2)/u3^2)/ 2,
	cI[67][2, 1, 3, 4, 5] -> u4/(u3^2*u5^2) - u4^2/(u3^2*u5^2) + u4/(u3*u5),
	cI[68][1, 2, 3, 4, 5] -> (-4*u4)/(u3*u5),
	cI[68][1, 2, 4, 3, 5] -> 2 - u4/(u3^2*u5^2) + u4^2/(u3^2*u5^2) - 2/(u3*u5) - (3*u4)/(u3*u5),
	cI[68][1, 3, 2, 4, 5] -> (u1*u4)/u5^2 + (u1^2*u4^2)/u5^2 - (u1*u4)/u5,
	cI[68][2, 1, 3, 4, 5] -> -((u2*u4)/u3^2) + (u2*u4)/u3 + (u2^2*u4^2)/u3^2,
	cI[68][2, 4, 5, 1, 3] -> -2 - 2/(u2^2*u5^2) + (3*u1)/(u2^2*u5^2) - u1^2/(u2^2*u5^2) + 2/(u2*u5) + (3*u1)/(u2*u5),
	cI[69][1, 2, 3, 4, 5] -> (u2*u4)/u3^2 - (u2*u4)/u3 + (u2^2*u4^2)/u3^2,
	cI[69][1, 2, 4, 3, 5] -> -((u2*u4)/u3^2) + (u2*u4)/u3 - (u2^2*u4^2)/u3^2,
	cI[69][2, 1, 3, 4, 5] -> u4/(u3^2*u5^2) - u4^2/(u3^2*u5^2) + u4/(u3*u5),
	cI[70][1, 2, 3, 4, 5] -> -((u2*u4)/u3) + u4/(u3^2*u5) - (u2*u4)/(u3^2*u5) + (2*u4)/(u3*u5) - (u1*u4)/(u3*u5) - (u2*u4^2)/(u3^2*u5),
	cI[70][1, 2, 4, 3, 5] -> -((u2*u4)/u3) - (u2*u4)/(u3^2*u5) + (u1*u4)/(u3*u5) + (2*u2*u4^2)/(u3^2*u5),
	cI[70][1, 3, 2, 4, 5] -> -(u2*u4) - u4/u5 + (u2*u4)/u5 + (u1*u3*u4)/u5 - (u1*u2*u4^2)/u5,
	cI[70][1, 3, 4, 2, 5] -> 1 + u2*u4 - (u1*u4)/u5 - (u1*u2*u4^2)/u5,
	cI[70][2, 1, 3, 4, 5] -> 2*((u2*u4)/u3 + (u2*u4)/(u3^2*u5) - (u1*u4)/(u3*u5) - (u2*u4^2)/(u3^2*u5)),
	cI[70][3, 1, 4, 2, 5] -> -u3 - (2*u1*u4)/u5 + (u1*u3*u4)/u5 + (u1*u2*u4^2)/u5,
	cI[71][1, 2, 3, 4, 5] -> (2*u2*u4)/u3,
	cI[71][2, 1, 3, 4, 5] -> (-2*u4)/(u3*u5),
	cI[72][1, 2, 3, 4, 5] -> (-2*u4)/(u3*u5),
	cI[72][2, 1, 3, 4, 5] -> (-2*u2*u4)/u3,
	cI[73][1, 3, 2, 4, 5] -> 1 - 1/(u2*u5) - u1/(u2*u5),
	cI[73][1, 4, 2, 3, 5] -> 1 + u5^(-1) - (u1*u4)/u5,
	cI[73][1, 4, 3, 2, 5] -> 1 - 1/(u3*u5) - u4/(u3*u5),
	cI[73][3, 1, 2, 4, 5] -> 1 - u1^(-1) - (u2*u5)/u1,
	cI[75][1, 2, 3, 4, 5] -> 2*(2 - 1/(u2^2*u5^2) + u1/(u2^2*u5^2) - 1/(u2*u5) - u1/(u2*u5)),
	cI[76][1, 2, 3, 4, 5] -> -2,
	cI[76][1, 3, 2, 4, 5] -> 2*(-1 - 1/(u2*u5)),
	cI[76][2, 1, 3, 4, 5] -> 2*u2*u5,
	cI[76][2, 3, 1, 4, 5] -> 2*(1 - u1 + u2*u5),
	cI[76][3, 2, 1, 4, 5] -> (2*u2*u5)/u1,
	cI[78][1, 3, 2, 4, 5] -> -2,
	cI[79][1, 2, 3, 4, 5] -> -2 + 2/u3 - (u2*u4)/u3,
	cI[81][1, 2, 3, 4, 5] -> -2,
	cI[82][1, 2, 3, 4, 5] -> 1 - (u3*u5)/(u2*u4),
	cI[82][1, 2, 4, 3, 5] -> u2 - 2*u2*u4 + u2*u3*u5,
	cI[82][2, 3, 1, 4, 5] -> -(u1*u3) - u3/u4,
	cI[89][1, 2, 3, 4, 5] -> 3*((u1*u3)/(u2*u5) - (u1*u4)/u5),
	cI[89][1, 3, 2, 4, 5] -> 3 - (3*u1)/(u2*u5) + 2/(u3*u5) - (4*u4)/(u3*u5),
	cI[90][1, 3, 2, 4, 5] -> -2,
	cI[91][1, 2, 3, 4, 5] -> 3 - 2/u2 + (6*u1*u3)/u2 - (3*u1*u4)/(u2*u5),
	cI[91][1, 2, 4, 3, 5] -> 4 - 4*u1*u3 + u1/u5 + (2*u1*u4)/u5,
	cI[91][1, 3, 4, 2, 5] -> -1 - 4/(u1*u3) + (3*u2)/(u1*u3),
	cI[91][2, 1, 3, 4, 5] -> -(u1*u2*u4) - 3*u2*u5,
	cI[92][1, 2, 3, 4, 5] -> 1 + u5^(-1) + (3*u1)/(u2*u5) - (u1*u3)/(u2*u5) - (3*u1*u4)/u5,
	cI[92][1, 2, 4, 3, 5] -> -4 + 2/u5 - u1/(u2*u5) - (u1*u3)/(u2*u5) + (u1*u4)/u5,
	cI[92][1, 3, 2, 4, 5] -> 4 + 1/(u2*u5) - u1/(u2*u5) - 1/(u3*u5) - (2*u4)/(u3*u5),
	cI[92][1, 3, 4, 2, 5] -> 2*(-1 - 2/(u3*u5) + (2*u4)/(u3*u5)),
	cI[92][1, 3, 5, 2, 4] -> 1 + (4*u3)/u2 - (u1*u3)/u2 + 6*u4 - 8*u3*u5,
	cI[92][2, 1, 3, 4, 5] -> -3*u1 - 5*u5 + 3*u2*u5 + 8*u1*u3*u5,
	cI[93][1, 2, 3, 4, 5] -> 1,
	cI[93][1, 2, 4, 3, 5] -> -2,
	cI[93][1, 3, 2, 4, 5] -> 1,
	cI[93][2, 1, 3, 4, 5] -> 1,
	cI[93][3, 1, 4, 2, 5] -> 3,
	cI[94][1, 2, 3, 4, 5] -> -1 + u3^(-1) + (u2*u4)/u3,
	cI[94][1, 2, 4, 3, 5] -> (-4*u2*u4)/u3,
	cI[94][1, 3, 4, 2, 5] -> -2*u2*u4,
	cI[94][2, 1, 3, 4, 5] -> -3 + 1/(u3*u5) - u4/(u3*u5),
	cI[95][1, 2, 3, 4, 5] -> -4 + u4/(u3*u5),
	cI[95][1, 2, 4, 3, 5] -> 3*(-1 - u4/(u3*u5)),
	cI[95][1, 3, 2, 4, 5] -> 2*(-1 + (u1*u4)/u5),
	cI[95][1, 3, 4, 2, 5] -> (u1*u4)/u5,
	cI[95][2, 1, 3, 4, 5] -> 3 + u3^(-1) + (2*u2*u4)/u3,
	cI[95][3, 1, 4, 2, 5] -> 1 + u3 + 2*u2*u4,
	cI[96][1, 2, 3, 4, 5] -> u3,
	cI[96][1, 2, 3, 5, 4] -> -5 - 2/u3 + (u2*u4)/u3,
	cI[96][1, 3, 2, 4, 5] -> -((u2*u4)/u3),
	cI[96][1, 3, 4, 2, 5] -> -2 - 1/(u2*u4) + (2*u3)/(u2*u4),
	cI[96][1, 4, 2, 3, 5] -> 1 + (2*u2*u4)/u3,
	cI[96][1, 4, 3, 2, 5] -> -3*u3 + 4*u2*u4,
	cI[96][2, 1, 3, 4, 5] -> -u4 + 3*u3*u5,
	cI[96][2, 1, 3, 5, 4] -> 1,
	cI[96][2, 1, 4, 3, 5] -> 3*(1 + (u3*u5)/u4),
	cI[96][2, 4, 1, 3, 5] -> -3 - u4/(u3*u5),
	cI[96][3, 1, 2, 4, 5] -> -1 + 2*u1*u4 + u5,
	cI[97][1, 2, 3, 4, 5] -> 2*(-1 + u1^(-1) + u2/(u1*u3) - (u2*u4)/(u1*u3) - (2*u2*u5)/u1),
	cI[97][1, 2, 3, 5, 4] -> 1 + (2*u2)/(u1*u3) - (u2*u4)/(u1*u3) - (4*u2*u5)/u1,
	cI[97][1, 2, 4, 3, 5] -> 3 - 3/(u1*u4) + u5/(u1*u4),
	cI[97][1, 2, 4, 5, 3] -> 2 - u5/(u1*u4),
	cI[97][1, 3, 2, 4, 5] -> 2*u2 - u1*u2*u4 - u2*u5,
	cI[97][1, 3, 2, 5, 4] -> u1*u2*u4,
	cI[97][1, 3, 4, 2, 5] -> 2 - 3*u2 + 3*u1*u3 - u3/u4 - (3*u3*u5)/u4,
	cI[97][1, 3, 4, 5, 2] -> -1 + u2 - (2*u3)/u4 + (4*u3*u5)/u4,
	cI[98][1, 2, 3, 4, 5] -> 1 + u5^(-1) - (2*u1*u4)/u5,
	cI[98][1, 2, 3, 5, 4] -> 3*(1 - u5),
	cI[98][1, 4, 2, 3, 5] -> -1 - u4/(u3*u5),
	cI[98][2, 4, 1, 3, 5] -> 2*(-1 - (2*u2*u4)/u3),
	cI[98][3, 4, 1, 2, 5] -> 3*(1 - u2*u4),
	cI[99][1, 2, 3, 4, 5] -> -1,
	cI[99][1, 2, 3, 5, 4] -> 1,
	cI[99][1, 2, 4, 3, 5] -> -1,
	cI[99][1, 3, 4, 2, 5] -> -2,
	cI[99][1, 3, 4, 5, 2] -> -1,
	cI[99][2, 1, 3, 4, 5] -> -1,
	cI[99][2, 1, 3, 5, 4] -> -1,
	cI[99][2, 1, 4, 3, 5] -> 1,
	cI[99][3, 1, 4, 2, 5] -> -2,
	cI[99][3, 1, 4, 5, 2] -> -1,
	cI[100][1, 2, 3, 4, 5] -> -3/u3 + (2*u2*u4)/u3,
	cI[100][1, 3, 2, 4, 5] -> 2*u3 + 3*u2*u4,
	cI[100][1, 4, 2, 3, 5] -> -1 - 1/(u2*u4) + (2*u3)/(u2*u4),
	cI[100][2, 1, 3, 4, 5] -> -1 - 2/(u3*u5) + u4/(u3*u5),
	cI[100][2, 3, 1, 4, 5] -> u4 + 3*u3*u5,
	cI[101][1, 2, 3, 4, 5] -> 3 + 1/(u3*u5) - (2*u4)/(u3*u5),
	cI[101][1, 4, 2, 3, 5] -> 1 - 2/(u2*u5) + u1/(u2*u5),
	cI[101][2, 1, 3, 4, 5] -> (u2*u4)/u3,
	cI[101][2, 3, 1, 4, 5] -> -2*u1*u4,
	cI[101][3, 1, 2, 4, 5] -> u2*u4,
	cI[102][1, 2, 3, 4, 5] -> -4 + 2/u5 - (u1*u4)/u5,
	cI[102][1, 2, 4, 3, 5] -> 1 + 3/(u2*u5) - (2*u1)/(u2*u5),
	cI[102][1, 3, 2, 4, 5] -> 3 + 1/(u3*u5) - (5*u4)/(u3*u5),
	cI[102][1, 3, 4, 2, 5] -> 1 - 2/(u2*u5),
	cI[102][1, 4, 2, 3, 5] -> -1 - 1/(u3*u5) + (2*u4)/(u3*u5),
	cI[102][1, 4, 3, 2, 5] -> 2 - (3*u1*u4)/u5,
	cI[102][2, 1, 3, 4, 5] -> -(u1*u4) + u5,
	cI[102][2, 1, 4, 3, 5] -> -u1 - 3*u2*u5,
	cI[102][2, 3, 1, 4, 5] -> -2 + u3^(-1),
	cI[102][3, 1, 2, 4, 5] -> -u4 - 2*u3*u5,
	cI[102][3, 2, 1, 4, 5] -> 2*u3,
	cI[103][1, 2, 4, 3, 5] -> -1,
	cI[103][1, 3, 2, 4, 5] -> 1,
	cI[103][1, 4, 3, 2, 5] -> 1,
	cI[103][2, 1, 3, 4, 5] -> -1,
	cI[103][2, 3, 1, 4, 5] -> 1,
	cI[103][3, 1, 2, 4, 5] -> -1,
	cI[104][1, 2, 3, 4, 5] -> (2*u1*u4)/u5,
	cI[104][1, 2, 4, 3, 5] -> (2*u1)/(u2*u5),
	cI[104][1, 3, 4, 2, 5] -> -1 + 2/(u2*u5),
	cI[104][1, 4, 2, 3, 5] -> 3 - (2*u4)/(u3*u5),
	cI[104][1, 4, 3, 2, 5] -> 1 - (4*u1*u4)/u5,
	cI[104][2, 1, 3, 4, 5] -> -2*u1*u4,
	cI[104][2, 1, 4, 3, 5] -> -2*u1,
	cI[104][3, 1, 4, 2, 5] -> -1 + 2/u1,
	cI[105][1, 3, 4, 2, 5] -> 1,
	cI[105][1, 4, 2, 3, 5] -> 1,
	cI[105][1, 4, 3, 2, 5] -> 1,
	cI[105][3, 1, 4, 2, 5] -> 1,
	cI[106][1, 2, 3, 4, 5] -> 1,
	cI[106][1, 2, 4, 3, 5] -> 1,
	cI[106][1, 4, 2, 3, 5] -> 1,
	cI[106][1, 4, 3, 2, 5] -> 1,
	cI[106][2, 1, 3, 4, 5] -> -1,
	cI[106][2, 1, 4, 3, 5] -> -1,
	cI[106][2, 3, 1, 4, 5] -> 1,
	cI[106][3, 2, 1, 4, 5] -> 1,
	cI[107][1, 2, 3, 4, 5] -> -1 + 3*u4 - u3*u5,
	cI[107][1, 3, 2, 4, 5] -> -2*u1*u4,
	cI[107][1, 4, 2, 3, 5] -> 1 - u1 + u2*u5,
	cI[107][2, 1, 3, 4, 5] -> -1 + 2*u3 - u2*u4,
	cI[107][2, 3, 1, 4, 5] -> (u1*u4)/u5,
	cI[107][3, 1, 2, 4, 5] -> -1 - (2*u2*u4)/u3,
	cI[108][1, 2, 4, 3, 5] -> -2,
	cI[108][1, 3, 4, 2, 5] -> -1,
	cI[108][1, 4, 2, 3, 5] -> -1,
	cI[109][1, 2, 3, 4, 5] -> -((u1*u3)/u2) + (2*u3)/(u2*u4) - (u3*u5)/(u2*u4),
	cI[109][1, 2, 4, 3, 5] -> -2*u3 + u1*u3 + u2*u3*u5,
	cI[109][1, 3, 2, 4, 5] -> 2 - (2*u1*u3)/u2 - u3/(u2*u4) + (2*u3*u5)/(u2*u4),
	cI[109][1, 3, 4, 2, 5] -> 2 - u2/(u1*u3) - (2*u2*u4)/u3 + (2*u2*u5)/(u1*u3),
	cI[109][1, 4, 2, 3, 5] -> 3*(-(u2*u4) + u2*u3*u5),
	cI[109][2, 3, 1, 4, 5] -> u1*u3 - (u3*u5)/u4,
	cI[110][1, 3, 2, 4, 5] -> 1,
	cI[110][1, 3, 4, 2, 5] -> 1,
	cI[110][1, 4, 2, 3, 5] -> 2,
	cI[110][2, 1, 3, 4, 5] -> 2,
	cI[110][3, 1, 2, 4, 5] -> -1,
	cI[110][3, 1, 4, 2, 5] -> -1,
	cI[111][1, 3, 2, 4, 5] -> 1,
	cI[111][1, 3, 4, 2, 5] -> 1,
	cI[114][1, 2, 3, 4, 5] -> -1,
	cI[114][1, 2, 4, 3, 5] -> 1,
	cI[114][1, 3, 2, 4, 5] -> 1,
	cI[114][2, 1, 3, 4, 5] -> -1,
	cI[114][3, 1, 4, 2, 5] -> 2,
	cI[115][1, 2, 3, 4, 5] -> 1,
	cI[115][1, 2, 4, 3, 5] -> 1,
	cI[115][1, 3, 2, 4, 5] -> 1,
	cI[115][2, 1, 3, 4, 5] -> -1,
	cI[116][1, 2, 3, 4, 5] -> -2,
	cI[116][1, 3, 2, 4, 5] -> -1,
	cI[116][1, 3, 4, 2, 5] -> 3,
	cI[116][1, 4, 3, 2, 5] -> 1,
	cI[116][2, 3, 1, 4, 5] -> 1,
	cI[116][2, 3, 4, 1, 5] -> -1,
	cI[117][1, 2, 3, 4, 5] -> -1,
	cI[117][1, 2, 3, 5, 4] -> -2 + u4 - u3*u5,
	cI[117][1, 2, 4, 3, 5] -> 1,
	cI[117][1, 3, 2, 4, 5] -> -2,
	cI[117][1, 3, 2, 5, 4] -> 2*(-1 + u1*u4),
	cI[117][1, 4, 2, 3, 5] -> -1,
	cI[117][1, 4, 3, 2, 5] -> -1,
	cI[117][2, 1, 3, 5, 4] -> 2*(u3 - u2*u4),
	cI[117][2, 4, 1, 3, 5] -> -u1 + 3*u2*u5,
	cI[117][4, 1, 2, 5, 3] -> 2,
	cI[118][1, 2, 3, 5, 4] -> -((u1*u4)/u5),
	cI[118][1, 2, 4, 3, 5] -> -1/2*(u2*u5),
	cI[118][1, 3, 2, 4, 5] -> (u3*u5)/2,
	cI[118][1, 3, 2, 5, 4] -> 1/2,
	cI[118][1, 4, 2, 3, 5] -> (u3*u5)/u4,
	cI[118][3, 4, 1, 2, 5] -> 1/2,
	cI[120][1, 2, 4, 3, 5] -> -1,
	cI[120][1, 3, 2, 4, 5] -> 1,
	cI[120][1, 4, 3, 2, 5] -> -1,
	cI[120][2, 1, 4, 3, 5] -> 1,
	cI[120][3, 1, 2, 4, 5] -> -1,
	cI[120][3, 1, 4, 2, 5] -> 1,
	cI[121][1, 2, 3, 4, 5] -> -1,
	cI[121][1, 4, 3, 2, 5] -> -1,
	cI[121][2, 1, 3, 4, 5] -> -1,
	cI[121][3, 1, 2, 4, 5] -> -1,
	cI[126][1, 2, 3, 4, 5] -> 2*(-1 + u2^(-1) - (u1*u3)/u2 + 1/(u2^2*u5) - u1/(u2^2*u5) - 1/(u2*u5) + (u1*u4)/(u2*u5)),
	cI[126][1, 3, 2, 4, 5] -> 2*(-1 + u2^(-1) - (u1*u3)/u2),
	cI[127][1, 4, 2, 3, 5] -> 1 - u2 - u1*u2*u3 - u1^2*u3^2,
	cI[127][2, 1, 3, 4, 5] -> u1 - u1*u2 - 2*u1*u3 + u1^2*u3 + u1*u2*u4 - u1*u2^2*u4 - u1^2*u2*u3*u4,
	cI[127][3, 1, 2, 4, 5] -> 1 - 2/u1 + 1/(u1*u3) - u2/(u1*u3) + (u2*u4)/(u1^2*u3^2) - (u2^2*u4)/(u1^2*u3^2) - (u2*u4)/(u1*u3),
	cI[131][1, 2, 3, 4, 5] -> u5^(-1) - 1/(u2*u5) - (2*u1)/(u2*u5) - 1/(u3*u5) + 1/(u2*u3*u5) + (2*u1*u3)/(u2*u5) + (u1*u4)/u5,
	cI[133][1, 2, 3, 4, 5] -> -(u2/(u1*u3^2)) - u2/(u1*u3) - (u2*u4)/u3^2 + (u2^2*u4)/(u1*u3^2) - (u2*u4)/u3 + (u2^2*u4^2)/u3^2 + (2*u2*u5)/(u1*u3),
	cI[133][1, 4, 2, 3, 5] -> (u1*u3)/u2 + u3/(u2^2*u4^2) - u3^2/(u2^2*u4^2) + (u1*u3)/(u2^2*u4) + u3/(u2*u4) - (u1*u3^2)/(u2^2*u4),
	cI[133][2, 1, 3, 4, 5] -> -(u2/(u1*u3)) + u4/(u3^2*u5^2) - u4^2/(u3^2*u5^2) + u2/(u1*u3^2*u5) - (u2*u4)/(u1*u3^2*u5) + u4/(u3*u5)
};

(* The 5-point 3-loop answer for the cyclic term in terms of cross ratios and conformal integrals. *)
(* This yet has to be symmetrized over permutations of the external points that leave the cyclic y-structure invariant. *)
answer535 := answer535 = cI5def /. cI -> I3 /. Rule -> Times // Apply[30 Plus[##]&];

(* Expand the cross ratios and conformal integrals: *)
answer535x := answer535x = answer535 /. I3def[6,7,8] /. uBGVTox;

(* Symmetrize over permutations of the external points that leave the cyclic y-structure invariant. *)
(* This gives the fully expanded 5-point 3-loop cyclic term of the integrand.
   In each term, the integration point labels are canonicalized.
   To get an expression that is manifestly symmetric under permutations of integration points,
   one needs to average this over permutations of integration points. *)
integrand535 := integrand535 = answer535x // Expand // Map[symmetrizePerm[5, 3, permGrp5]] // Expand;

